Improving Latent User Models in Online Social Media

Modern social platforms are characterized by the presence of rich user-behavior data associated with the publication, sharing and consumption of textual content. Users interact with content and with each other in a complex and dynamic social environment while simultaneously evolving over time. In order to effectively characterize users and predict their future behavior in such a setting, it is necessary to overcome several challenges. Content heterogeneity and temporal inconsistency of behavior data result in severe sparsity at the user level. In this paper, we propose a novel mutual-enhancement framework to simultaneously partition and learn latent activity profiles of users. We propose a flexible user partitioning approach to effectively discover rare behaviors and tackle user-level sparsity. We extensively evaluate the proposed framework on massive datasets from real-world platforms including Q&A networks and interactive online courses (MOOCs). Our results indicate significant gains over state-of-the-art behavior models ( 15% avg ) in a varied range of tasks and our gains are further magnified for users with limited interaction data. The proposed algorithms are amenable to parallelization, scale linearly in the size of datasets, and provide flexibility to model diverse facets of user behavior.

==> data/.ipynb_checkpoints/hariplots,_adit_wsdm_2018-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sb\n",
    "sb.set_context(\n",
    "    \"talk\",\n",
    "    font_scale=1,\n",
    "    rc={\n",
    "        \"lines.linewidth\": 2.5,\n",
    "        \"text.usetex\": True,\n",
    "        \"font.family\": 'serif',\n",
    "        \"font.serif\": ['Palatino'],\n",
    "        \"font.size\": 16\n",
    "    })\n",
    "sb.set_style('white')\n",
    "from matplotlib import rc\n",
    "# rc('font', **{'family': 'sans-serif', 'sans-serif': ['Helvetica'], 'size': 16})\n",
    "# ## for Palatino and other serif fonts use:\n",
    "# rc('font', **{'family': 'serif', 'serif': ['Palatino'], 'size': 16})\n",
    "\n",
    "font = {'family': 'serif', 'serif': ['Palatino'], 'weight': 'bold', 'size': 16}\n",
    "rc('font', **font)\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "filename = 'ps.txt'\n",
    "sensitivity = pd.read_table(\n",
    "    filename,\n",
    "    header=None,\n",
    "    names=['Dataset', 'R', 'K', 'discount', 'AUC'],\n",
    "    dtype={\n",
    "        'Dataset': 'int32',\n",
    "        'R': 'int32',\n",
    "        'K': 'int32',\n",
    "        'discount': 'float64',\n",
    "        'AUC':'float64'\n",
    "    })\n",
    "SNoDups = sensitivity.drop_duplicates()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "sR = SNoDups[(SNoDups.K == 50) & (SNoDups.discount==0.5)]\n",
    "sK = SNoDups[(SNoDups.R == 20) & (SNoDups.discount==0.5)]\n",
    "sD = SNoDups[(SNoDups.K == 50) & (SNoDups.R == 20)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABDcAAAGPCAYAAABI7DtoAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nOjcAAAAAAICt0bkBAAAAAABs7f8DkgKU7wAsZZwAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1100a4f50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = sb.plt.subplots(1, 3, sharey=True, figsize=(18, 6))\n",
    "fig.subplots_adjust(wspace=0.05, hspace=0.1)\n",
    "\n",
    "d = [sD, sR, sK]\n",
    "xvar = ['discount', 'R', 'K']\n",
    "xlabels = [\n",
    "    'Discount values, $\\delta$', 'Number of Profiles', 'Number of Behaviors'\n",
    "]\n",
    "\n",
    "for idx, var in enumerate(xvar):\n",
    "    ax[idx] = sb.pointplot(\n",
    "            data=d[idx], x=var, y='AUC', ax=ax[idx], estimator=np.median, ci=95, aspect=1)\n",
    "    \n",
    "    \n",
    "#     ax[idx] = sb.regplot(data=d[idx], x=var, y='AUC', \n",
    "#                          ax=ax[idx], \n",
    "#                          logx=True, \n",
    "#                          order=3,\n",
    "#                          truncate=True, \n",
    "#                          scatter_kws={'color':'gray', 'alpha':'0.5'},\n",
    "#                          line_kws={'color':'k'}\n",
    "#                         )\n",
    "\n",
    "\n",
    "\n",
    "    z = ax[idx]\n",
    "    z.set_xlabel(r\"{0}\".format(xlabels[idx]), fontsize=20)\n",
    "    z.set_ylabel(r\"\")\n",
    "    z.set_ylim([0.8, 0.91])\n",
    "    z.set_yticks(np.arange(0.75, 1, 0.01), minor=True)\n",
    "#     z.set_xticks(ticks=np.sort((d[idx][var]).unique()))\n",
    "#     xl = np.sort((d[idx][var]).unique())\n",
    "#     z.set_xlim([np.min(xl) - np.min(xl) / 4, np.max(xl) + np.min(xl) / 4])   \n",
    "    z.tick_params(direction='in', length=6, width=2, colors='k', which='major', labelsize=16)\n",
    "    z.tick_params(\n",
    "        direction='in', length=4, width=1, colors='gray', which='minor')\n",
    "    z.set_aspect(aspect='auto', adjustable='box-forced')\n",
    "    z.minorticks_on()\n",
    "\n",
    "ax[0].set_ylabel(r\"Area Under the Curve\", fontsize=20)\n",
    "sb.despine(offset=10, left=True, trim=True)\n",
    "fig.savefig('model performance.pdf')\n",
    "# fig.savefig('model performance-poly3-regression.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Showing indiviudal data and the mean"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAgQAAAH4CAYAAAA1uvVpAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ngg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11da09c10>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = sb.plt.subplots(1, 3, sharey=True, figsize=(8, 8))\n",
    "fig.subplots_adjust(wspace=0.3, hspace=.1)\n",
    "\n",
    "d = [sD, sR, sK]\n",
    "xvar = ['discount', 'R', 'K']\n",
    "xlabels = [\n",
    "    'Discount values, $\\delta$', 'Number of Profiles', 'Number of Behaviors'\n",
    "]\n",
    "\n",
    "for idx, var in enumerate(xvar):\n",
    "\n",
    "    m = d[idx].groupby(by=var).mean()  # getting the mean value\n",
    "\n",
    "    ax[idx] = sb.regplot(\n",
    "        data=d[idx],\n",
    "        x=var,\n",
    "        y='AUC',\n",
    "        ax=ax[idx],\n",
    "        fit_reg=False,\n",
    "        scatter_kws={\"color\": 'gray',\n",
    "                     \"alpha\": 0.5})\n",
    "    ax[idx].plot(\n",
    "        np.sort((d[idx][var]).unique()), m['AUC'], color='k', linewidth=4)\n",
    "\n",
    "    z = ax[idx]\n",
    "    z.set_xlabel(r\"{0}\".format(xlabels[idx]))\n",
    "    z.set_ylabel(r\"\")\n",
    "    z.set_xticks(ticks=np.sort((d[idx][var]).unique()))\n",
    "    z.set_ylim([0.75, 1.0])\n",
    "    z.set_yticks(np.arange(0.75, 1, 0.01), minor=True)\n",
    "    xl = np.sort((d[idx][var]).unique())\n",
    "    z.set_xlim([np.min(xl) - np.min(xl) / 4, np.max(xl) + np.min(xl) / 4])\n",
    "    z.tick_params(direction='in', length=6, width=2, colors='k', which='major')\n",
    "    z.tick_params(\n",
    "        direction='in', length=4, width=1, colors='gray', which='minor')\n",
    "    z.set_aspect(aspect='auto', adjustable='box-forced')\n",
    "    z.minorticks_on()\n",
    "\n",
    "ax[0].set_ylabel(r\"Area Under the Curve\")\n",
    "sb.despine(offset=10, left=True, trim=False)\n",
    "fig.savefig('model performance with mean.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# AUC at varying sparsity levels"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "filename = 'aucvalues.csv'\n",
    "AUCquartile = pd.read_csv(filename)\n",
    "AUCquartile['Method'] =\"\"\n",
    "methods = list(AUCquartile.columns)\n",
    "methods = methods[2:6]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/Adit/miniconda2/lib/python2.7/site-packages/pandas/core/indexing.py:517: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: http://pandas.pydata.org/pandas-docs/stable/indexing.html#indexing-view-versus-copy\n",
      "  self.obj[item] = s\n"
     ]
    }
   ],
   "source": [
    "# let's stack the data\n",
    "# create a new data frame\n",
    "cols = AUCquartile.columns\n",
    "\n",
    "df = pd.DataFrame(columns=['Dataset', 'Quartile', 'Method', 'AUC'])\n",
    "\n",
    "\n",
    "for idx, col in enumerate(methods):\n",
    "    s = AUCquartile[['Dataset', 'Quartile', 'Method', col]]\n",
    "    s.at[:, 'Method'] = col\n",
    "    s.columns = ['Dataset', 'Quartile', 'Method', 'AUC']\n",
    "    df=df.append(s, ignore_index=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAACvQAAAHaCAYAAADVUTyIAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11c745990>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sb.set_style('ticks')\n",
    "g = sb.FacetGrid(\n",
    "    df,\n",
    "    col='Quartile',\n",
    "    sharey=True,\n",
    "    hue='Method',\n",
    "    palette=sb.mpl_palette(\"magma\", 4),  # sequential color palette\n",
    "    hue_order=methods,\n",
    "    aspect=1.5,\n",
    "    legend_out=False,\n",
    "    size=6.5)\n",
    "axs = g.axes\n",
    "\n",
    "g.axes[0, 0].tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=16)\n",
    "g.axes[0, 1].tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=16)\n",
    "g.axes[0, 2].tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=16)\n",
    "g.axes[0, 3].tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=16)\n",
    "\n",
    "g.map(\n",
    "    sb.plt.plot,\n",
    "    'Dataset',\n",
    "    'AUC',\n",
    "    linewidth=4,\n",
    "    marker='o', # round marker\n",
    "    mfc='w', # facecolor white\n",
    "    mec='k', # edge color black\n",
    "    mew=2).set(\n",
    "        xticks=np.arange(1, 15), ylim=[0.5, 1], yticks=np.arange(0.5, 1, 0.05))\n",
    "g.add_legend()\n",
    "\n",
    "g.axes[0, 0].set_yticks(np.arange(0.5, 1, 0.01), minor=True)\n",
    "# g.set_axis_labels(y_var=\"Area Under the Curve\")\n",
    "\n",
    "g.set_xlabels(r\"Dataset\", fontsize=24)\n",
    "g.set_ylabels(r\"Area Under the Curve\", fontsize=24)\n",
    "\n",
    "# plots to the right are MOOCs\n",
    "# g.axes[0,0].axvline(x=10.5, color='gray', linestyle=':', linewidth=0.5)\n",
    "# g.axes[0,1].axvline(x=10.5, color='gray', linestyle='--', linewidth=0.5)\n",
    "# g.axes[0,2].axvline(x=10.5, color='gray', linestyle='--', linewidth=0.5)\n",
    "# g.axes[0,3].axvline(x=10.5, color='gray', linestyle='--', linewidth=0.5)\n",
    "\n",
    "# setting titles individually\n",
    "g.axes[0, 0].set_title(\"1st Quartile (least active)\", fontsize=24)\n",
    "g.axes[0, 1].set_title(\"2nd Quartile\", fontsize=24)\n",
    "g.axes[0, 2].set_title(\"3rd Quartile\", fontsize=24)\n",
    "g.axes[0, 3].set_title(\"4th Quartile (most active)\", fontsize=24)\n",
    "\n",
    "g.despine(offset=10, left=True, trim=True)\n",
    "\n",
    "g.savefig(\"qpwide.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABIAAAAR0CAYAAAAJq21VAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAAADZHAQgAAAAAAMDm/n90prAyzFjDZwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11fa5d910>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# square format\n",
    "sb.set_style('ticks')\n",
    "g = sb.FacetGrid(\n",
    "    df,\n",
    "    col='Quartile',\n",
    "    col_wrap=2,\n",
    "    sharey=True,\n",
    "    sharex=True,\n",
    "    hue='Method',\n",
    "    palette=sb.mpl_palette(\"magma\", 4),  # sequential color palette\n",
    "    hue_order=methods,\n",
    "    aspect=1,\n",
    "    legend_out=False,\n",
    "    size=8)\n",
    "axs = g.axes\n",
    "\n",
    "g.axes[0].tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major')\n",
    "g.axes[1].tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major')\n",
    "g.axes[2].tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major')\n",
    "g.axes[3].tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major')\n",
    "\n",
    "g.map(\n",
    "    sb.plt.plot,\n",
    "    'Dataset',\n",
    "    'AUC',\n",
    "    linewidth=4,\n",
    "    marker='o',\n",
    "    mfc='w',\n",
    "    mec='k',\n",
    "    mew=2).set(\n",
    "        xticks=np.arange(1, 15), ylim=[0.5, 1],\n",
    "        yticks=np.arange(0.5, 1, 0.05)).add_legend()\n",
    "\n",
    "g.axes[0].tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=16)\n",
    "g.axes[1].tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=16)\n",
    "g.axes[2].tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=16)\n",
    "g.axes[3].tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=16)\n",
    "\n",
    "g.axes[0].set_yticks(np.arange(0.5, 1, 0.01), minor=True)\n",
    "g.axes[1].set_yticks(np.arange(0.5, 1, 0.01), minor=True)\n",
    "g.axes[2].set_yticks(np.arange(0.5, 1, 0.01), minor=True)\n",
    "g.axes[3].set_yticks(np.arange(0.5, 1, 0.01), minor=True)\n",
    "# g.set_axis_labels(y_var=\"Area Under the Curve\", labelsize=24)\n",
    "g.set_xlabels(r\"Dataset\", fontsize=24)\n",
    "g.set_ylabels(r\"Area Under the Curve\", fontsize=24)\n",
    "\n",
    "# plots to the right are MOOCs\n",
    "# g.axes[0,0].axvline(x=10.5, color='gray', linestyle=':', linewidth=0.5)\n",
    "# g.axes[0,1].axvline(x=10.5, color='gray', linestyle='--', linewidth=0.5)\n",
    "# g.axes[0,2].axvline(x=10.5, color='gray', linestyle='--', linewidth=0.5)\n",
    "# g.axes[0,3].axvline(x=10.5, color='gray', linestyle='--', linewidth=0.5)\n",
    "\n",
    "# # setting titles individually\n",
    "g.axes[0].set_title(\"1st Quartile (least active)\", y=0.95, fontsize=20)\n",
    "g.axes[1].set_title(\"2nd Quartile\", y=0.95, fontsize=20)\n",
    "g.axes[2].set_title(\"3rd Quartile\", y=0.95, fontsize=20)\n",
    "g.axes[3].set_title(\"4th Quartile (most active)\", y=0.95, fontsize=20)\n",
    "\n",
    "g.despine(offset=10, left=True, trim=True)\n",
    "g.savefig(\"qpsquare.pdf\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Runtime and Memory"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "filename = 't2.txt'\n",
    "timeanalysis = pd.read_table(\n",
    "    filename,\n",
    "    header=None,\n",
    "    names=['Interactions', 'CMAP', 'LadFG', 'CMAP-P8x', 'FEMA', 'BLDA'],\n",
    "    dtype={\n",
    "        'Interactions': 'int32',\n",
    "        'CMAP': 'float64',\n",
    "        'LadFG': 'float64',\n",
    "        'CMAP-P8x': 'float64',\n",
    "        'FEMA': 'float64',\n",
    "        'BLDA': 'float64'\n",
    "    }\n",
    ")\n",
    "filename = 'm2.txt'\n",
    "memanalysis = pd.read_table(\n",
    "    filename,\n",
    "    header=None,\n",
    "    names=['Interactions', 'CMAP', 'LadFG', 'CMAP-P8x', 'FEMA', 'BLDA'],\n",
    "    dtype={\n",
    "        'Interactions': 'int32',\n",
    "        'CMAP': 'float64',\n",
    "        'LadFG': 'float64',\n",
    "        'CMAP-P8x': 'float64',\n",
    "        'FEMA': 'float64',\n",
    "        'BLDA': 'float64'\n",
    "    }\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAisAAAELCAYAAAAY6saDAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nMq2hYoVCoVAoFMq05v8DmCDvTptEGMIAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11c4eab90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = sb.plt.subplots(1, 2, figsize=(8, 4))\n",
    "fig.subplots_adjust(wspace=0.3, hspace=0.4)\n",
    "colors = sb.mpl_palette('magma', n_colors=5)\n",
    "\n",
    "x = timeanalysis['Interactions']\n",
    "\n",
    "#top subplot\n",
    "ax[0].plot(\n",
    "    x, timeanalysis['CMAP'], label='CMAP', color=colors[0], linestyle='solid')\n",
    "ax[0].plot(\n",
    "    x,\n",
    "    timeanalysis['LadFG'],\n",
    "    label='LadFG',\n",
    "    color=colors[1],\n",
    "    linestyle='dotted')\n",
    "ax[0].plot(\n",
    "    x,\n",
    "    timeanalysis['CMAP-P8x'],\n",
    "    label='CMAP-P8x',\n",
    "    color=colors[2],\n",
    "    linestyle='dashed')\n",
    "ax[0].plot(\n",
    "    x,\n",
    "    timeanalysis['FEMA'],\n",
    "    label='FEMA',\n",
    "    color=colors[3],\n",
    "    linestyle='dashdot')\n",
    "ax[0].plot(\n",
    "    x,\n",
    "    timeanalysis['BLDA'],\n",
    "    label='BLDA',\n",
    "    color=colors[4],\n",
    "    linestyle='dashdot')\n",
    "\n",
    "#right subplot\n",
    "ax2 = ax[1]\n",
    "ax2.plot(\n",
    "    x,\n",
    "    memanalysis['CMAP'],\n",
    "    '-',\n",
    "    label='CMAP',\n",
    "    color=colors[0],\n",
    "    linestyle='solid')\n",
    "ax2.plot(\n",
    "    x,\n",
    "    memanalysis['LadFG'],\n",
    "    label='LadFG',\n",
    "    color=colors[1],\n",
    "    linestyle='dotted')\n",
    "ax2.plot(\n",
    "    x,\n",
    "    memanalysis['CMAP-P8x'],\n",
    "    label='CMAP-P8x',\n",
    "    color=colors[2],\n",
    "    linestyle='dashed')\n",
    "ax2.plot(\n",
    "    x, memanalysis['FEMA'], label='FEMA', color=colors[3], linestyle='dashdot')\n",
    "ax2.plot(\n",
    "    x, memanalysis['BLDA'], label='BLDA', color=colors[4], linestyle='dashdot')\n",
    "\n",
    "z = ax[0]\n",
    "z.set_ylabel(r\"Runtime ($\\times 10^4$) Sec.\", fontsize=14)\n",
    "z.set_xlabel(r\"Number of Interactions ($\\times 10^4$) \", fontsize=14)\n",
    "\n",
    "z.set_xticks(x.values, minor=True)\n",
    "z.set_ylim([0.0, 2.0])\n",
    "z.set_yticks(np.arange(0, 2, 0.01), minor=True)\n",
    "z.tick_params(direction='in', length=6, width=2, colors='k', which='major')\n",
    "z.tick_params(direction='in', length=4, width=1, colors='gray', which='minor')\n",
    "# z.set_aspect(aspect='auto', adjustable='box-forced')\n",
    "z.legend()\n",
    "# z.xaxis.set_visible(False)\n",
    "z.minorticks_on()\n",
    "\n",
    "z = ax2\n",
    "z.set_ylabel(r\"Memory Consumed (Gb)\", fontsize=14)\n",
    "z.set_xlabel(r\"Number of Interactions ($\\times 10^4$) \", fontsize=14)\n",
    "\n",
    "# plt.xticks(x.values)\n",
    "z.set_xticks(x.values, minor=True)\n",
    "z.set_ylim([0.0, 2.0])\n",
    "z.set_yticks(np.arange(0, 2, 0.01), minor=True)\n",
    "z.tick_params(direction='in', length=6, width=2, colors='k', which='major')\n",
    "z.tick_params(direction='in', length=4, width=1, colors='gray', which='minor')\n",
    "# z.set_aspect(aspect='auto', adjustable='box-forced')\n",
    "\n",
    "z.minorticks_on()\n",
    "# ax[0].yaxis.set_visible(False)\n",
    "sb.despine(left=True, offset=10, trim=True)\n",
    "sb.plt.tight_layout()\n",
    "\n",
    "fig.savefig(\"memtime.pdf\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# Effect of Skew"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "filename = 'd2.txt'\n",
    "skew = pd.read_table(\n",
    "    filename,\n",
    "    header=None,\n",
    "    names=['Profile', 'D1', 'D2', 'D3'],\n",
    "    dtype={\n",
    "        'Profile': 'int32',\n",
    "        'D1': 'float64',\n",
    "        'D2': 'float64',\n",
    "        'D3': 'float64'\n",
    "    }\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA90AAAICCAYAAADS0a7IAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11c52db90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = sb.plt.subplots(1, 1, sharex=True, figsize=(16, 8))\n",
    "# notice the fig size and the font sizes decalared; \n",
    "# this is a more horizontal plot; am trying to reduce the height of the plot by changing the aspect ratio\n",
    "\n",
    "# fig.subplots_adjust(wspace=0, hspace=1)\n",
    "colors = sb.mpl_palette('magma', n_colors=3)\n",
    "\n",
    "x = skew['Profile']\n",
    "\n",
    "#top subplot\n",
    "ax.plot(\n",
    "    x,\n",
    "    skew['D1'],\n",
    "    label=r'$\\delta=0.4$',\n",
    "    color=colors[0],\n",
    "    linestyle='solid',\n",
    "    linewidth=4)\n",
    "ax.plot(\n",
    "    x,\n",
    "    skew['D2'],\n",
    "    label=r'$\\delta=0.3$',\n",
    "    color=colors[1],\n",
    "    linestyle='dotted',\n",
    "    linewidth=4)\n",
    "ax.plot(\n",
    "    x,\n",
    "    skew['D3'],\n",
    "    label=r'$\\delta=0.2$',\n",
    "    color=colors[2],\n",
    "    linestyle=\"dashed\",\n",
    "    linewidth=4)\n",
    "\n",
    "z = ax\n",
    "z.set_ylabel(r\"Fraction of Participants\", fontsize=28)\n",
    "z.set_xlabel(r\"Activity Profiles, sorted by popularity\", fontsize=28)\n",
    "\n",
    "z.set_xticks(x.values, minor=False)\n",
    "z.set_ylim([0.0, 0.15])\n",
    "z.set_yticks(np.arange(0, 0.15, 0.01), minor=True)\n",
    "z.tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=20)\n",
    "z.tick_params(direction='in', length=4, width=1, colors='gray', which='minor')\n",
    "# z.set_aspect(aspect='auto', adjustable='box-forced')\n",
    "z.legend(loc=3, fontsize=20)\n",
    "# z.xaxis.set_visible(False)\n",
    "# z.minorticks_on()\n",
    "\n",
    "sb.despine(offset=10, trim=True)\n",
    "fig.savefig(\"skew.pdf\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# Gibbs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "filename = 'conv.csv'\n",
    "gibbs = pd.read_csv(\n",
    "    filename,\n",
    "    header=None,\n",
    "    names=['Dataset', 'Iterations', 'AUC'],\n",
    "    dtype={\n",
    "        'Dataset': 'int32',\n",
    "        'Iterations': 'float64',\n",
    "        'AUC': 'float64'\n",
    "    }\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAisAAAIrCAYAAAAurtkoAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nQkRERJbGYoWIiIgs7f8Ap4cdd8D3RPEAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11c547bd0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = sb.plt.subplots(1, 1, figsize=(8, 8))\n",
    "colors = sb.mpl_palette('magma', n_colors=6)\n",
    "x = gibbs['Iterations']\n",
    "\n",
    "ax = sb.pointplot(\n",
    "    data=gibbs,\n",
    "    x='Iterations',\n",
    "    y='AUC',\n",
    "    hue='Dataset',\n",
    "    fit_reg=False,\n",
    "    legend_out=False,\n",
    "    palette=colors)\n",
    "sb.despine(trim=5, left=False)\n",
    "\n",
    "\n",
    "z = ax\n",
    "x_max = np.max(np.sort((x).unique()))\n",
    "x_min = np.min(np.sort((x).unique()))\n",
    "\n",
    "z.set_ylabel(r\"Area Under the Curve (AUC)\", fontsize=16)\n",
    "z.set_xlabel(r\"Gibbs Iterations($\\times 100$)\", fontsize=16)\n",
    "\n",
    "z.set_xticks(ticks=x.unique(), minor=True)\n",
    "# z.set_xlim([0, 9.5])\n",
    "\n",
    "z.set_ylim([0.7, 0.90])\n",
    "z.set_yticks(np.arange(0.7, 0.90, 0.01), minor=True)\n",
    "z.tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=12)\n",
    "z.tick_params(direction='in', length=4, width=1, colors='gray', which='minor')\n",
    "z.legend(title='Dataset')\n",
    "\n",
    "sb.plt.tight_layout()\n",
    "fig.savefig(\"gibbs.pdf\")\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfcAAAH4CAYAAABXI6TyAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nJVldgQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11691e250>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# sb.set_style('ticks')\n",
    "g = sb.FacetGrid(\n",
    "    gibbs,\n",
    "    sharey=True,\n",
    "    hue='Dataset',\n",
    "    palette=sb.mpl_palette(\"magma\", 6),  # sequential color palette\n",
    "    aspect=1,\n",
    "    legend_out=False,\n",
    "    size=8)\n",
    "axs = g.axes\n",
    "\n",
    "g.map(\n",
    "    sb.plt.plot,\n",
    "    'Iterations',\n",
    "    'AUC',\n",
    "    linewidth=4,\n",
    "    marker='o',\n",
    "    mfc='w',\n",
    "    mec='k',\n",
    "    mew=2).set(\n",
    "        xticks=np.arange(1, 10, 0.5), ylim=[0.7, 0.9],\n",
    "        yticks=np.arange(0.7, 0.9, 0.05))\n",
    "\n",
    "# g.ax.set_ylim([0.7, 0.90])\n",
    "g.ax.set_yticks(np.arange(0.7, 0.9, 0.01), minor=True)\n",
    "g.ax.set_xticks(np.arange(1, 9.5, 0.25), minor=True)\n",
    "\n",
    "\n",
    "g.set_ylabels(r'Area Under the Curve', fontsize=20)\n",
    "g.set_xlabels(r\"Gibbs Iterations ($\\times 100$)\", fontsize=20)\n",
    "20\n",
    "g.ax.tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=12)\n",
    "g.ax.tick_params(\n",
    "    direction='in', length=4, width=1, colors='gray', which='minor', labelsize=12)\n",
    "\n",
    "g.add_legend()\n",
    "g.despine(trim=10)\n",
    "\n",
    "sb.plt.tight_layout()\n",
    "g.savefig(\"gibbs.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAqQAAAG6CAYAAADeclTfAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nQCmBFACAUgIpAAClBFIAAEoJpAAAlNrPlEAGU4KW1gAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11e0b0390>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = [0.032580157530432016, 0.04248548014957435, 0.08123160155939216, 0.175431617471557, 0.6682711432890445]\n",
    "x = [100*y for y in x]\n",
    "y = [\"Edit\", \"Answer\", \"Question\", \"Like\", \"Comment\"]\n",
    "x = list(reversed(x))\n",
    "y = list(reversed(y))\n",
    "# ax = sb.barplot(y,x,palette=\"magma\",saturation=1)\n",
    "sb.set_context(rc={\"font.size\":40,\"axes.titlesize\":40,\"axes.labelsize\":40}) \n",
    "g = sb.barplot(\n",
    "    y,\n",
    "    x,\n",
    "    palette=list(reversed(sb.mpl_palette(\"inferno\", 6)))[1:],  # sequential color palette\n",
    "    )\n",
    "axs = g.axes\n",
    "axs.set_ylabel('User Percentage',size=35)\n",
    "axs.set_xlabel('Ask-Ubuntu Dominant Action Type',size=35)\n",
    "g.tick_params(labelsize=30)\n",
    "# g.map(\n",
    "#     sb.plt.plot,\n",
    "#     'Dominant Behavior',\n",
    "#     'User Fraction',\n",
    "#     linewidth=4,\n",
    "#     marker='o',\n",
    "#     mfc='w',\n",
    "#     mec='k',\n",
    "#     mew=2).set(\n",
    "#         xticks=np.arange(1, 10, 0.5), ylim=[0.7, 0.9],\n",
    "#         yticks=np.arange(0.7, 0.9, 0.05))\n",
    "\n",
    "# # g.ax.set_ylim([0.7, 0.90])\n",
    "# g.ax.set_yticks(np.arange(0.7, 0.9, 0.01), minor=True)\n",
    "# g.ax.set_xticks(np.arange(1, 9.5, 0.25), minor=True)\n",
    "\n",
    "\n",
    "# g.set_ylabels(r'Area Under the Curve', fontsize=20)\n",
    "# g.set_xlabels(r\"Gibbs Iterations ($\\times 100$)\", fontsize=20)\n",
    "# 20\n",
    "# g.ax.tick_params(\n",
    "#     direction='in', length=6, width=2, colors='k', which='major', labelsize=12)\n",
    "# g.ax.tick_params(\n",
    "#     direction='in', length=4, width=1, colors='gray', which='minor', labelsize=12)\n",
    "\n",
    "# g.add_legend()\n",
    "# g.despine(trim=10)\n",
    "\n",
    "sb.plt.tight_layout()\n",
    "fig = g.get_figure()\n",
    "axs.grid(False)\n",
    "fig.savefig(\"activity_skew.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 168,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfgAAAH4CAYAAACmKP9/AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ngQh4AAAciIAHAMCBCHgAABzo/wBb36iyvi3jcQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x117316e90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# sb.set_style('ticks')\n",
    "import math\n",
    "filename = 'interaction_count.csv'\n",
    "temporal_presence = pd.read_csv(\n",
    "    filename,\n",
    "    header=None,\n",
    "    names=['Dataset', 'Interactions', 'Fraction of users'],\n",
    "    dtype={\n",
    "        'Dataset': 'string',\n",
    "        'Iterations': 'int32',\n",
    "        'AUC': 'float64'\n",
    "    }\n",
    ")\n",
    "g = sb.FacetGrid(\n",
    "    temporal_presence,\n",
    "    sharey=True,\n",
    "    hue='Dataset',\n",
    "    #palette=sb.mpl_palette(\"magma\", 6),  # sequential color palette\n",
    "    aspect=1,\n",
    "    legend_out=False,\n",
    "    size=8)\n",
    "axs = g.axes\n",
    "\n",
    "g.map(\n",
    "    sb.plt.plot,\n",
    "    'Interactions',\n",
    "    'Fraction of users',\n",
    "    linewidth=4,\n",
    "    marker='',\n",
    "    mfc='w',\n",
    "    mec='k',\n",
    "    mew=2).set(\n",
    "        xticks=np.arange(0, 300, 100), ylim=[0, 0.5],\n",
    "        yticks=np.arange(0, 0.5, 0.1))\n",
    "\n",
    "# g.map(\n",
    "#     sb.plt.plot,\n",
    "#     'logWeeks',\n",
    "#     'logFrac',\n",
    "#     linewidth=4,\n",
    "#     marker='',\n",
    "#     mfc='w',\n",
    "#     mec='k',\n",
    "#     mew=2).set(\n",
    "#         xticks=np.arange(0, 5, 0.5), ylim=[-6, 0],\n",
    "#         yticks=np.arange(-6, 0, 0.1))\n",
    "# g.ax.set_ylim([0.7, 0.90])\n",
    "# g.ax.set_yticks(np.arange(0.7, 0.9, 0.01), minor=True)\n",
    "# g.ax.set_xticks(np.arange(1, 9.5, 0.25), minor=True)\n",
    "g.ax.grid(False)\n",
    "\n",
    "g.set_ylabels(r'Area Under the Curve', fontsize=20)\n",
    "g.set_xlabels(r\"Gibbs Iterations ($\\times 100$)\", fontsize=20)\n",
    "20\n",
    "g.ax.tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=12)\n",
    "g.ax.tick_params(\n",
    "    direction='in', length=4, width=1, colors='gray', which='minor', labelsize=12)\n",
    "\n",
    "g.add_legend()\n",
    "g.despine(trim=10)\n",
    "\n",
    "sb.plt.tight_layout()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfcAAAH4CAYAAABXI6TyAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nIAgiw/h/tF3z4J9jPOoAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11dfab890>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import math\n",
    "filename = 'temporal_presence_reduced.csv'\n",
    "temporal_presence = pd.read_csv(\n",
    "    filename,\n",
    "    header=None,\n",
    "    names=['Dataset', 'Weeks', 'Fraction of users', 'logWeeks', 'logFrac','percent'],\n",
    "    dtype={\n",
    "        'Dataset': 'string',\n",
    "        'Iterations': 'int32',\n",
    "        'AUC': 'float64'\n",
    "    }\n",
    ")\n",
    "g = sb.FacetGrid(\n",
    "    temporal_presence,\n",
    "    sharey=True,\n",
    "    hue='Dataset',\n",
    "    palette=list(reversed(sb.mpl_palette(\"magma\", 6)))[1:3],  # sequential color palette\n",
    "    aspect=1,\n",
    "    legend_out=False,\n",
    "    size=8)\n",
    "axs = g.axes\n",
    "\n",
    "g.map(\n",
    "    sb.plt.plot,\n",
    "    'Weeks',\n",
    "    'percent',\n",
    "    linewidth=4,\n",
    "    marker='o',\n",
    "    mfc='w',\n",
    "    mec='k',\n",
    "    mew=2).set(\n",
    "        xticks=np.arange(0, 22, 10), ylim=[-2, 75],\n",
    "        yticks=np.arange(0, 75, 10))\n",
    "\n",
    "# g.ax.set_ylim([0.7, 0.90])\n",
    "g.ax.set_yticks(np.arange(0, 75, 1), minor=True)\n",
    "g.ax.set_xticks(np.arange(0, 20, 1), minor=True)\n",
    "g.ax.grid(False)\n",
    "\n",
    "g.set_ylabels(r'User Percentage', fontsize=35)\n",
    "g.set_xlabels(r\"Temporal Presence (\\% Days with Activity)\", fontsize=35)\n",
    "20\n",
    "g.ax.tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=18)\n",
    "g.ax.tick_params(\n",
    "    direction='in', length=4, width=1, colors='gray', which='minor', labelsize=18)\n",
    "g.despine(offset = 15)\n",
    "#g.add_legend(fontsize=24)\n",
    "\n",
    "\n",
    "sb.plt.tight_layout()\n",
    "g.savefig('temporal_presence.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAqYAAAG6CAYAAADah4TiAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nBVRMCSGEEELIXkDFlBBCCCGE7AX/A293V48+D+iwAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x120c067d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = [0.032580157530432016, 0.04248548014957435, 0.08123160155939216, 0.175431617471557, 0.6682711432890445]\n",
    "x = [20.879,10.631,4.054,3.592,.938]\n",
    "y = [\"14.04\",\"Drivers\",\"Graphics\", \"SSH\", \"BootLoader\"]\n",
    "# ax = sb.barplot(y,x,palette=\"magma\",saturation=1)\n",
    "sb.set_context(rc={\"font.size\":40,\"axes.titlesize\":40,\"axes.labelsize\":40}) \n",
    "g = sb.barplot(\n",
    "    y,\n",
    "    x,\n",
    "    palette=list(reversed(sb.mpl_palette(\"inferno\", 6)))[1:],  # sequential color palette\n",
    "    )\n",
    "axs = g.axes\n",
    "axs.set_ylabel('Tag Count (x1000)',size=35)\n",
    "axs.set_xlabel('Ask-Ubuntu Content Tags',size=35)\n",
    "g.tick_params(labelsize=30)\n",
    "# g.map(\n",
    "#     sb.plt.plot,\n",
    "#     'Dominant Behavior',\n",
    "#     'User Fraction',\n",
    "#     linewidth=4,\n",
    "#     marker='o',\n",
    "#     mfc='w',\n",
    "#     mec='k',\n",
    "#     mew=2).set(\n",
    "#         xticks=np.arange(1, 10, 0.5), ylim=[0.7, 0.9],\n",
    "#         yticks=np.arange(0.7, 0.9, 0.05))\n",
    "\n",
    "# # g.ax.set_ylim([0.7, 0.90])\n",
    "# g.ax.set_yticks(np.arange(0.7, 0.9, 0.01), minor=True)\n",
    "# g.ax.set_xticks(np.arange(1, 9.5, 0.25), minor=True)\n",
    "\n",
    "\n",
    "# g.set_ylabels(r'Area Under the Curve', fontsize=20)\n",
    "# g.set_xlabels(r\"Gibbs Iterations ($\\times 100$)\", fontsize=20)\n",
    "# 20\n",
    "# g.ax.tick_params(\n",
    "#     direction='in', length=6, width=2, colors='k', which='major', labelsize=12)\n",
    "# g.ax.tick_params(\n",
    "#     direction='in', length=4, width=1, colors='gray', which='minor', labelsize=12)\n",
    "\n",
    "# g.add_legend()\n",
    "# g.despine(trim=10)\n",
    "axs.grid(False)\n",
    "sb.plt.tight_layout()\n",
    "fig = g.get_figure()\n",
    "fig.savefig(\"content_skew.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfgAAAH4CAYAAACmKP9/AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nIqIwxABPREQUhhjgiYiIwtD/A2nthn0MDTDyAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11ca09ad0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import math\n",
    "filename = 'interaction_count_reduced.csv'\n",
    "temporal_presence = pd.read_csv(\n",
    "    filename,\n",
    "    header=None,\n",
    "    names=['Dataset', 'Interactions', 'Fraction of users', 'percent'],\n",
    "    dtype={\n",
    "        'Dataset': 'string',\n",
    "        'Iterations': 'int32',\n",
    "        'AUC': 'float64'\n",
    "    }\n",
    ")\n",
    "g = sb.FacetGrid(\n",
    "    temporal_presence,\n",
    "    sharey=True,\n",
    "    hue='Dataset',\n",
    "    palette=list(reversed(sb.mpl_palette(\"magma\", 6)))[1:3],  # sequential color palette\n",
    "    aspect=1,\n",
    "    legend_out=False,\n",
    "    size=8)\n",
    "axs = g.axes\n",
    "\n",
    "g.map(\n",
    "    sb.plt.plot,\n",
    "    'Interactions',\n",
    "    'percent',\n",
    "    linewidth=4,\n",
    "    marker='o',\n",
    "    mfc='w',\n",
    "    mec='k',\n",
    "    mew=2).set(\n",
    "        xticks=np.arange(0, 22, 10), ylim=[-2, 45],\n",
    "        yticks=np.arange(0, 45, 10))\n",
    "\n",
    "# g.ax.set_ylim([0.7, 0.90])\n",
    "# g.ax.set_yticks(np.arange(0.7, 0.9, 0.01), minor=True)\n",
    "# g.ax.set_xticks(np.arange(1, 9.5, 0.25), minor=True)\n",
    "g.ax.set_yticks(np.arange(1, 45, 1), minor=True)\n",
    "g.ax.set_xticks(np.arange(1, 20, 1), minor=True)\n",
    "g.ax.grid(False)\n",
    "\n",
    "g.set_ylabels(r'User Percentage', fontsize=25)\n",
    "g.set_xlabels(r'Interaction Count', fontsize=25)\n",
    "20\n",
    "g.ax.tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=18)\n",
    "g.ax.tick_params(\n",
    "    direction='in', length=4, width=1, colors='gray', which='minor', labelsize=18)\n",
    "g.add_legend(fontsize=24)\n",
    "g.despine(offset=15)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "sb.plt.tight_layout()\n",
    "g.savefig('interaction_count.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/hariplots,_adit_wsdm_2018.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sb\n",
    "sb.set_context(\n",
    "    \"talk\",\n",
    "    font_scale=1,\n",
    "    rc={\n",
    "        \"lines.linewidth\": 2.5,\n",
    "        \"text.usetex\": True,\n",
    "        \"font.family\": 'serif',\n",
    "        \"font.serif\": ['Palatino'],\n",
    "        \"font.size\": 16\n",
    "    })\n",
    "sb.set_style('white')\n",
    "from matplotlib import rc\n",
    "# rc('font', **{'family': 'sans-serif', 'sans-serif': ['Helvetica'], 'size': 16})\n",
    "# ## for Palatino and other serif fonts use:\n",
    "# rc('font', **{'family': 'serif', 'serif': ['Palatino'], 'size': 16})\n",
    "\n",
    "font = {'family': 'serif', 'serif': ['Palatino'], 'weight': 'bold', 'size': 16}\n",
    "rc('font', **font)\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "filename = 'ps.txt'\n",
    "sensitivity = pd.read_table(\n",
    "    filename,\n",
    "    header=None,\n",
    "    names=['Dataset', 'R', 'K', 'discount', 'AUC'],\n",
    "    dtype={\n",
    "        'Dataset': 'int32',\n",
    "        'R': 'int32',\n",
    "        'K': 'int32',\n",
    "        'discount': 'float64',\n",
    "        'AUC':'float64'\n",
    "    })\n",
    "SNoDups = sensitivity.drop_duplicates()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "sR = SNoDups[(SNoDups.K == 50) & (SNoDups.discount==0.5)]\n",
    "sK = SNoDups[(SNoDups.R == 20) & (SNoDups.discount==0.5)]\n",
    "sD = SNoDups[(SNoDups.K == 50) & (SNoDups.R == 20)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABDcAAAGPCAYAAABI7DtoAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nOjcAAAAAAICt0bkBAAAAAABs7f8DkgKU7wAsZZwAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1100a4f50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = sb.plt.subplots(1, 3, sharey=True, figsize=(18, 6))\n",
    "fig.subplots_adjust(wspace=0.05, hspace=0.1)\n",
    "\n",
    "d = [sD, sR, sK]\n",
    "xvar = ['discount', 'R', 'K']\n",
    "xlabels = [\n",
    "    'Discount values, $\\delta$', 'Number of Profiles', 'Number of Behaviors'\n",
    "]\n",
    "\n",
    "for idx, var in enumerate(xvar):\n",
    "    ax[idx] = sb.pointplot(\n",
    "            data=d[idx], x=var, y='AUC', ax=ax[idx], estimator=np.median, ci=95, aspect=1)\n",
    "    \n",
    "    \n",
    "#     ax[idx] = sb.regplot(data=d[idx], x=var, y='AUC', \n",
    "#                          ax=ax[idx], \n",
    "#                          logx=True, \n",
    "#                          order=3,\n",
    "#                          truncate=True, \n",
    "#                          scatter_kws={'color':'gray', 'alpha':'0.5'},\n",
    "#                          line_kws={'color':'k'}\n",
    "#                         )\n",
    "\n",
    "\n",
    "\n",
    "    z = ax[idx]\n",
    "    z.set_xlabel(r\"{0}\".format(xlabels[idx]), fontsize=20)\n",
    "    z.set_ylabel(r\"\")\n",
    "    z.set_ylim([0.8, 0.91])\n",
    "    z.set_yticks(np.arange(0.75, 1, 0.01), minor=True)\n",
    "#     z.set_xticks(ticks=np.sort((d[idx][var]).unique()))\n",
    "#     xl = np.sort((d[idx][var]).unique())\n",
    "#     z.set_xlim([np.min(xl) - np.min(xl) / 4, np.max(xl) + np.min(xl) / 4])   \n",
    "    z.tick_params(direction='in', length=6, width=2, colors='k', which='major', labelsize=16)\n",
    "    z.tick_params(\n",
    "        direction='in', length=4, width=1, colors='gray', which='minor')\n",
    "    z.set_aspect(aspect='auto', adjustable='box-forced')\n",
    "    z.minorticks_on()\n",
    "\n",
    "ax[0].set_ylabel(r\"Area Under the Curve\", fontsize=20)\n",
    "sb.despine(offset=10, left=True, trim=True)\n",
    "fig.savefig('model performance.pdf')\n",
    "# fig.savefig('model performance-poly3-regression.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Showing indiviudal data and the mean"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAgQAAAH4CAYAAAA1uvVpAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ngg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11da09c10>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = sb.plt.subplots(1, 3, sharey=True, figsize=(8, 8))\n",
    "fig.subplots_adjust(wspace=0.3, hspace=.1)\n",
    "\n",
    "d = [sD, sR, sK]\n",
    "xvar = ['discount', 'R', 'K']\n",
    "xlabels = [\n",
    "    'Discount values, $\\delta$', 'Number of Profiles', 'Number of Behaviors'\n",
    "]\n",
    "\n",
    "for idx, var in enumerate(xvar):\n",
    "\n",
    "    m = d[idx].groupby(by=var).mean()  # getting the mean value\n",
    "\n",
    "    ax[idx] = sb.regplot(\n",
    "        data=d[idx],\n",
    "        x=var,\n",
    "        y='AUC',\n",
    "        ax=ax[idx],\n",
    "        fit_reg=False,\n",
    "        scatter_kws={\"color\": 'gray',\n",
    "                     \"alpha\": 0.5})\n",
    "    ax[idx].plot(\n",
    "        np.sort((d[idx][var]).unique()), m['AUC'], color='k', linewidth=4)\n",
    "\n",
    "    z = ax[idx]\n",
    "    z.set_xlabel(r\"{0}\".format(xlabels[idx]))\n",
    "    z.set_ylabel(r\"\")\n",
    "    z.set_xticks(ticks=np.sort((d[idx][var]).unique()))\n",
    "    z.set_ylim([0.75, 1.0])\n",
    "    z.set_yticks(np.arange(0.75, 1, 0.01), minor=True)\n",
    "    xl = np.sort((d[idx][var]).unique())\n",
    "    z.set_xlim([np.min(xl) - np.min(xl) / 4, np.max(xl) + np.min(xl) / 4])\n",
    "    z.tick_params(direction='in', length=6, width=2, colors='k', which='major')\n",
    "    z.tick_params(\n",
    "        direction='in', length=4, width=1, colors='gray', which='minor')\n",
    "    z.set_aspect(aspect='auto', adjustable='box-forced')\n",
    "    z.minorticks_on()\n",
    "\n",
    "ax[0].set_ylabel(r\"Area Under the Curve\")\n",
    "sb.despine(offset=10, left=True, trim=False)\n",
    "fig.savefig('model performance with mean.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# AUC at varying sparsity levels"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "filename = 'aucvalues.csv'\n",
    "AUCquartile = pd.read_csv(filename)\n",
    "AUCquartile['Method'] =\"\"\n",
    "methods = list(AUCquartile.columns)\n",
    "methods = methods[2:6]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/Adit/miniconda2/lib/python2.7/site-packages/pandas/core/indexing.py:517: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: http://pandas.pydata.org/pandas-docs/stable/indexing.html#indexing-view-versus-copy\n",
      "  self.obj[item] = s\n"
     ]
    }
   ],
   "source": [
    "# let's stack the data\n",
    "# create a new data frame\n",
    "cols = AUCquartile.columns\n",
    "\n",
    "df = pd.DataFrame(columns=['Dataset', 'Quartile', 'Method', 'AUC'])\n",
    "\n",
    "\n",
    "for idx, col in enumerate(methods):\n",
    "    s = AUCquartile[['Dataset', 'Quartile', 'Method', col]]\n",
    "    s.at[:, 'Method'] = col\n",
    "    s.columns = ['Dataset', 'Quartile', 'Method', 'AUC']\n",
    "    df=df.append(s, ignore_index=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAACvQAAAHaCAYAAADVUTyIAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzs3Xt8VPWd//F37hCSCSACKiMXgQgTFMGgGWytMjIJvWkq\nhu7PbQkX3W63xG5RaAtZN7pbBbY1bN0tBAltdcugjbi2JoGoaysTNIAYMiiGmwyiopVkAgmEJOf3\nR5gxIZNkcp0EXs/HgwfknDPnfM/MCflk5n0+3xDDMAwBAAAAAAAAAAAAAAAAAAAACIrQYA8AAAAA\nAAAAAAAAAAAAAAAAuJwR6AUAAAAAAAAAAAAAAAAAAACCiEAvAAAAAAAAAAAAAAAAAAAAEEQEegEA\nAAAAAAAAAAAAAAAAAIAgItALAAAAAAAAAAAAAAAAAAAABBGBXgBAlzgcDsXHx8vtdgd7KAgQrxkA\nAAAAAAAAAAAAoDvxOXT/xusH9A0hhmEYwR4EAKB/crlcSk1NVVZWltLS0oI9HHRAenq63G63ioqK\ngj0UAAAAAAAAAAAAAEA/Rnbg0kCOAAg+OvQC6FUFBQXBHoIkyel0Kj09XYmJiYqPj5fNZtPq1avl\n8XiCPbRO8Xg8zcbucrkUHx+v1atX9+hxMzIyZLVaWxTkvXX8S9XFr2dPyM7OVmVlJa8RAABoxu12\nKycnR6tXr1ZBQUGP1yTx8fFKTU3t9OMvpbo+WDU9AABAf5eTkyObzearB3Nycrp1/9SsX6JmBQAA\nXeVwOLR69Wq5XK4OPa4n645LqV6T+l52AN2HHAFweSDQC6BHud1uOZ1O35uq69evD/aQtGTJEqWn\np8vpdMpsNstut6uyslIbNmzQrFmz5HQ6gz3EDikoKFBiYqJWrFjRq8d1OBxyu91avHhxrx73Utdb\nr6fJZFJKSoo2bNjAlBkAAEDSl0GINWvWaMOGDcrIyOjT9fGlVNcHq6YHAADozzwej1JTU7VmzRqZ\nzWalpaXJZDJpzZo1Sk9PD/bwJFGzAgAANOVyuZSZmakNGzaorKws2MORdGnVaxLZgUsZOQLg8kGg\nF0CPstlsSk9P1/r16/vED/slS5aosLBQFotFJSUlysvL09q1a1VSUqLs7Gx5PB6lp6d3+I7Ay1FO\nTo7MZrOsVmuwh4JO8v5CtXnz5iCPBAAABJvT6dSaNWu0aNEilZSUqKSkREuXLvXVx32hlm+Kuh4A\nAABr1qyRy+VSXl6ecnNzlZWVpby8PNntdjmdzqDPFkfNCgAA0NzKlStlsViCPQwf6rXuQ3bg0kKO\nAAguAr0AelRubq6KiopUUlLSLftLT09XfHx8px7rcDh8BXleXp5MJlOz9cnJycrNzZUkzZ8/v6tD\n7VZtnXdycrIOHDigtWvX9tp43G633G53v5kuoyvXTU/oK6+n2WyWxWJRYWFhjx8LAAD0bTk5ObLb\n7Xr44YdlMplkMpm0ePFiZWVlSVKfml6rv9b1faUGBAAAuFQkJycrOzu7RShk3rx5khTUbmrUrAAA\nAM0VFBTI5XIpKSmp1W168zPd/lqvSX2vZutv2YGmyBH4R44ACC4CvQB6lNVqldlsDvYwJDV2bJCk\nxx57rNVtrFarrFarPB6PHA5Hbw2t3/F2t+AOu/4vKSnJ90sWAAC4fJWVlenBBx9ssdz7JmxxcXFv\nD6lV1PUAAACQGmu+5OTkFss9Ho8kKTY2treH5EPNCgAA0NyaNWtkt9t17bXXBnsokqjXuhPZgUsT\nOQIgeAj0ArgsOJ1OeTweWa3WdqfxWLp0qaTGLmXwLz8/X5L6TFgbnTdlyhRJCvoUhAAAILg2bdrU\nap1sNpt9oYhgo64HAABAe9avXy9JmjNnTlCOT80KAADQnMPhkNvt9s2kEGzUa92L7MCliRwBEDwE\negH0CR6PR5mZmUpMTFR8fLwSExO1ZMkS37RomZmZio+P930dHx/v+xNIuGDHjh2SpMmTJ7e7rbdo\nd7vdzfbtcrkUHx+vzMzMFo+Jj49Xampqi+UFBQVKT0/3nVd6erpcLlezbbz7zcnJafY8OJ3OgM7b\n+/hAp0HOyclRamqqbzydmXrO7XbLbDa3mHqku44fyPMm9fx105GxtLZ9amqqr8jtzOu5evVqxcfH\n+73r0+PxKD4+XjabrdnyjrzG3ut93759AT0fAADg0tTWG9cX34HftF5xuVy+usNms7X6xrbH49GS\nJUuUmJgom82mzMzMToWE+2pd3x9regAAgEuNt+Z0uVyy2+3Naty26rWLH0/NSs0KAAC615o1a2Sx\nWFrt4NrRz3SdTmdA70m2pq/Wa033259qtvayA629n5yYmOgbp9vt9tXiiYmJfp9XL4fDofT0dN/z\n7O9cyRGQIwD6s/BgDwAAJGn+/PlyuVxKS0tTbGys3G63iouLZTabfVOnmc1m39173jvhJAUUKvWG\nELx3EbXHbDb7pg9o76681rhcLmVkZMhisSglJUWxsbHasmWLUlNTVVRU1OIONbfbrVmzZsnj8chi\nsSguLq7L530xb1FmsViUlpam/Px8paenKzs72+/0dP54PB55PB4lJCT0yPE78rz19HXT0dcwMzNT\nDodDJpNJSUlJkqT9+/crIyNDRUVFnRrPvHnztGHDBhUUFPimvPby3u3YdHlHX2PvORw/frzd5wMA\nAFx+vG/o2e32FuuKi4u1ZcsWpaSkaNSoUSosLNSaNWtkNpub1R0ej0epqam+N3atVquv9u2ovl7X\n95eaHgAA4FLiDQV42e12rV271u+2/uo1iZqVmhUAAPQUbzC1aX1xsY7UIoWFhQG9J9mWvl6vecfY\nH2q2jmQHvO8nJyUl+V67DRs2SJJveUpKivLz8+VwOBQbG6uHH3642T6WLFmiwsJC35jdbrc2bNig\n4uJibdq0yfc8kCMgRwD0ZwR6AQSd2+2Wy+XSokWLWhRk3ruNrFarrFarr/BYvHhxh45RVVUlKfBp\nHrxFeWVlZYeOc/E+8vLymhX1c+bMUWpqqjIzM5Wbm9tse4fD4XtM03F25bybysnJkdPpVFZWlq9w\ny8rKks1m0/r16wMuyr3PSWxsbI8cP9DnrTeum468hgUFBXI4HH4/MCgoKJDZbPb9gtCR8Xgf5536\npWnB7r1jz/vcdeU17ivTaAMAgL5lzZo1kqTHH3+8xTqXy9WsViooKFBGRoZeeeWVZnXHunXr5Ha7\nW9RJ3u07oq/X9f2lpgcAALiUmEwmpaWlqaKiQsXFxSouLlZBQYHf2qi1eo2alZoVAAB0P4/HozVr\n1vg+s21NRz7TdbvdAb0n2Za+Xq9J/adm60h2oLX3kzds2NBsHIsXL5bNZtOWLVua5QAcDocKCwu1\ndOnSZufudDqVnp6uFStWaO3ateQIRI4A6O9Cgz0AAPC6eCpfqXN3kvnjLSD9HaMt3g4NnWEymVrc\noWexWGQymVRWVub3Mbm5uQH/4tBR69evl9lsVkpKiu9OOY/Ho7S0NLlcroCfm84WbIEev6PPW09e\nNx0ZS1thl66+Se0tqr0FvNT4OnjvoPNeM519jU0mU5d+AQUAAJcm7xRo2dnZfusri8XSrFbyvil/\n8R37W7ZskdSyTmrrTfzW9Ie6vj/U9AAAAJcSs9msrKwsrV27ViUlJUpKSlJGRobvQ+yL+avXqFm7\nDzUrAADw8n5+2lZ33o4K9D3JtvSHek3qHzVbR7IDF792TT9Db9pJ1htUvXjfmZmZMpvNLcKuVqtV\ndrtdhYWFzcZNjoAcAdBf0aEXQNCZzWZZLBYVFhbKZrP57obqzjv1vYVKoIWnt8jqiQI5Li7O7zia\nFlTdrWlRlpiY6Hcb73RygRo8eHCvHv/i5603rptAxyI1jt9qtXbbLwFNJScna82aNc2my/AW5Skp\nKZK6/hxzZx0AAGjK4XD4OiO0Vl9dPI2avzrIW59438zsqr5e1/e3mh4AAOBS9Pjjj6uwsFArV65s\nUcv6q9eoWbsPNSsAAPByu91yOByyWq0tgo9dEch7ku3p6/Wa1P9qtkCyAxe/dl6BHMf7HLV2w93M\nmTNVWFgol8ul5ORkcgQiRwD0ZwR6AfQJmzZt0ooVK1RYWCiHw+GbQqK77jqbOXOmNmzYIKfT2e70\nBG63Wx6PR2azuctFldvtVkFBgfLz8337bU1rBWx38BaNaWlpAQcy2lNRUdFjxw/0eevp6ybQsXjP\nL5CpRDrDG15uOl2Gt8OItzDv6mvcE79AAACA/snpdCozM7PZ9Fud5a1RRo0a1R1D6/N1fX+r6QEA\nAC5F3m5Z3k5TTd8n9FcvUbN2H2pWAADg5XQ6fX/Hx8e3WJ+ZmanMzEylpaUpKyurV8fW1+s1qf/V\nbB3JDlwskOfV5XJJaj38612+b98+JScnkyMQOQKgPyPQC6BPMJlMWrt2ra/9/yuvvKLCwkJlZmYq\nNze3y/v33vHkdDrlcrl8dwE6HI4Wvyjk5ORIUrvFe3sKCgqUkZEhs9ksu92uBx54QCaTSZmZmb0+\nrVjTorQz08Q15S3YqqqqeuT4HXneevq6CXQs3vPryHPSUSkpKXK5XMrPz1daWppvmgzv69GV19j7\nSygAAIDL5VJ6enq3hHmlL2uUjkx515bLua7vzpoeAAAAX6Jm7T7UrAAAwCshIUGLFi1qsby4uFgu\nl0tWq1WTJ0/WzJkze31sl3O9JgU/O9AZ7XVV9i6/9tprfeMiR0COAOivCPQC6FNMJpOSk5OVnJys\n9PR035173WHp0qXKzMzUmjVrfEVaWlqa744sb+HuvTsr0ABDa0XjypUrZTabVVRU1G3n0Fkmk0km\nk0n5+fldvsMxLi6uR4/fmeetp66bjozFbDY3u/Otu3mny9ixY4fvNWh6jXb1NebOOgAA4Ha7NX/+\nfC1durRbwrzSlzWKt4NCd7hc6/rurOkBAAAuBatXr9bDDz/sd117HbyaombtPtSsAADAy2Kx+IKy\nTeXk5Mjlcik5Obnb3oPsjMu1XpOCnx3oDO+11NqYvV1pL+40S46AHAHQH4UGewAA4PF45HA4Wiyv\nrKxsscw77Zm3EG5rGoqLpaWlyW63y+l0KjU11ffY7OxsSVJGRobS09NlMpnavCvr4iJ88+bNfrdr\nbUqFztxh15Xz9lq6dKk8Ho8yMzNbrMvJyQl4n96Cr6PnEejxA33eeuO66chruHTpUknSihUrWqxz\nOBzNHtOZ8XinyyguLvb9opGSktJiDB19jbt7SkEAANA/ud1upaam6r777utyt4mL3XfffZLUokZZ\nt25dp/bXX+v6vlTTAwAAXAq2bNmiJUuWtKiBvLWSv45wraFmbUTNCgAAgqk7apFA9dd6TepbNVtn\nswOd0dqYHQ6HnE6n7Ha7LBYLOQKRIwD6Ozr0AuhRDoej2Q9/t9vtm5bCYrHIarWqrKzMd/dbQkKC\nYmNjtX//frnd7hZvuk6ZMkWFhYVKT0/X5MmTVVxcrMcee0zJyckBjWft2rVasmSJCgsLlZiYKIvF\nooSEBJlMJt84N23a5Ldzg3eZ0+lUZmam706q1opTu92uwsJC2Ww22e12VVVVKT8/P6BxXqyr5y01\n/lKyY8cOX0FrtVpVUVGh4uJieTweJScnB3x3ldlslsvl6tBdZIEeP9DnrTeum468ht67SB0OhxIT\nE5WUlKSqqiqVlZXJ4/EoNzfXdw11djwpKSlas2aN8vPzfXeFduY5bsrbeWTKlCltHhsAAFzaMjIy\n5PF4tH//fqWnp/vdprNTkT344IMqLCyUw+FQWVmZEhISfDVSZ/XHur6v1fQAAAD93aZNmzR//nwl\nJibKbrdr8ODBKisr802b3Fr3Xn+oWRtRswIAgGDqjlqkI/pjvSb1vZqtM9mBzli8eLGcTqdvzJMn\nT9bx48flcrlkNpv1+OOPSyJHQI4A6P/o0AugR61Zs8b3R2q8g8j7tXfaA6vVqtzcXN+bpIWFhZIa\n7xK6+E3XtLQ0WSwWud1uHT9+XA888ICsVmuHxrR27Vrl5ubKarXK7Xb7psnwFkmvvPKK38eZTCZl\nZWX5ptbwFkOtTaPw+OOP+46xZcsWud1uPfbYY36nFmlPd5y31HjuTc9h//79SkpKUlFRUUDTz3l5\n7+gqKyvr9uMH+rz1xnXT0dcwKytLWVlZSkhIUGFhodxut5KSkpSXl9fseJ0dj3dqDG9R7U9HX+N9\n+/ZJUo/9IgwAAPoH7xvNTqez1T+dDTOYTCbl5eXJbrfL5XIpPz/fVyN1RX+r6/taTQ8AANDfWSwW\nvfrqq1q0aJH279/v68K1aNGiDtea1KyNqFkBAEAwdVct0hH9rV6T+l7N1tnsQGfk5ub6xuzNByxa\ntEhFRUW+QCo5AnIEQH8XYhiGEexBAEBf4PF4lJiYKEnKy8vrVPF8uXC73bLZbFq0aFGHOl2g7/FO\nIdPaL5cAAAD9DXU9AAAA+jpqVgAAgL6Nei1wZAcuTeQIgOChQy8AXGAymZSdnS1Jmj9/fpemU7vU\nee9K3LJlS7CHgi5wu91yuVyy2+3BHgoAAEC3oa4HAABAX0fNCgAA0LdRrwWO7MClhxwBEFxhjz76\n6KPBHgQA9BXjx4/X8OHDNWrUKI0YMULDhw8P9pD6rKioKBUUFGj69OlMk9ZPrV+/Xnv27NGqVasU\nFxcX7OEAAAB0G+p6AAAA9HXUrAAAAH0b9VrgyA5cWsgRAMEVYhiGEexBAAD6J5vNJrPZrNzc3GAP\nBR3k8Xg0a9Ys3XfffUx9AgAAAAAAAAAAAADoNLIDlwZyBEDwhQZ7AACA/is7O1tOp1MOhyPYQ0EH\nZWRkSBJFOAAAAAAAAAAAAACgS8gOXBrIEQDBR6AXANBpFotFWVlZyszMlNvtDvZwECCHwyGn06m8\nvLxgDwUAAAAAAAAAAAAA0M+RHej/yBEAfUOIYRhGsAcBAAAAAAAAAAAAAAAAAAAAXK7o0AsAAAAA\nAAAAAAAAAAAAAAAEEYFeAAAAAAAAAAAAAAAAAAAAIIgI9AIAAAAAAAAAAAAAAAAAAABBRKAXAAAA\nAAAAAAAAAAAAAAAACCICvQAAAAAAAAAAAAAAAAAAAEAQEegFAAAAAAAAAAAAAAAAAAAAgig82APo\nKwoLC7Vt2zZJ0uzZs2W324M8IgAAAMA/alcAAAD0F9SuAAAA6C+oXQEAABBsIYZhGMEeBAAAAAAA\nAAAAAAAAAAAAAHC5Cg32AAAAAAAAAAAAAAAAAAAAAIDLGYFeAAAAAAAAAAAAAAAAAAAAIIgI9AIA\nAKBH2Gw2paent1jucDgUHx8vt9sd0H48Ho9sNluXxpKamhrw8QAAAAAAAAAAAAAAAHobgV4AAAD0\nmMrKSnk8nmbLCgoKZDab23ycw+HoyWEBAAAAAAAAAAAAAAD0KQR6AQAA0GOSkpLkdDp9X3vDvSaT\nqc3HORyOFkFgAAAAAAAAAAAAAACASxWBXgAAAPSYOXPmNOu2m5+fr+Tk5Gbb5OTkyGazKTU1VW63\nW5mZmXK5XJo/f74yMzN922VmZspmszVb5nA4lJqaqtTUVBUUFDTb7+rVq2Wz2bRkyRLCwQAAAAAA\nAAAAAAAAoE8LD/YA+orCwkJt27ZNkjR79mzZ7fYgjwgAAKD/M5vNqqyslMfjkclkUkFBgbKzs30h\nX5fLJafTqaKiInk8Hq1YsUJr165VWVmZNm3aJJPJJI/HI7fbrcWLFysrK0uJiYnKysqSy+VSQUGB\n8vLyJEmpqamyWCwym81yOp0qLi5WUVGRJMlmswXtOegJ1K4AAADoL6hdAQAA0F9QuwIAACDYCPRe\nYLfbKcgBAAB6QEpKivLz85WSkiJJMplMvnWvvPKKKisrlZ6eLkmqrKz0uw+TySSz2SypMSTsdrv1\nyiuvKC0tzbdNWlqaCgoKtHjxYu3YsaPZuqbHvBRQuwIAAKC/oHYFAABAf0HtCgAAgGAj0AsAAIAe\nlZycrMzMTMXFxSk5ObnF+gceeMDv8qbi4uJaLKuqqmr2tcfj6dpAAQAAAAAAAAAAAAAAgiQ02AMA\nAADApc1sNquyslIOh8PXpddrzpw5Wr9+ve9rl8slqTHAW1lZ2WZINzk5udlj8/PzZbVaJUkzZ86U\nw+GQ1Bj0dbvd3XY+AAAAAAAAAAAAAAAA3Y0OvQAAAOhxKSkpcjqdMplMzZZbLBalpaUpNTXVt53F\nYpHValV6erqsVquWLl3qd59Wq1VpaWmy2WySpKVLl8pisfjWJSQkyGazyWq1+u3wCwAAAAAAAAAA\nAAAA0FeEGIZhBHsQAAAAAAAAAAAAAAAAAAAAwOUqNNgDAAAAAAAAAAAAAAAAAAAAAC5n4cEeQF9R\nWFiobdu2SZJmz54tu90e5BEBAAAA/lG7AgAAoL+gdgUAAEB/Qe0K9DzDMHT27FkNGDBAISEhwR4O\nAAB9TohhGEawBwEAAAAAAAAAAAAAAADg0lNaWqqnnnpKDodD1dXVio6OVlpamh566CHdcMMNwR4e\nAAB9BoFeAAAAAAAAAAAAAAAAAN3O4XDo/vvvV11dnSQpKipK586dkySFh4fr2WefVVpaWjCHCABA\nnxEa7AEAAAAAAAAAAAAAAAAAuLSUlpb6wrwLFy5UeXm5zp49q/Lyci1cuFB1dXW6//77VVpaGuyh\nAgDQJxDoBQAAAAAAAAAAAAAAANCtnnrqKV+Yd8OGDRo/frwkafz48dqwYYMWLFiguro6ZWdnB3mk\nAAD0DSGGYRjBHgQAAAD6P8MwdPbsWQ0YMEAhISHBHg4AAAAAAAAAAECr+FyjZxmGoZiYGFVXV6u8\nvNwX5m2qvLxcEydOVGTkAH148CONNA8NwkgBAOg76NALAACALiktLdWCBQsUExOj6OhoxcTEaMGC\nBUyPBAAAAAAAAAAA+hw+1+h5defr5fjN66qurlZUVJTfMK8kTZgwQZGRkaqtPavUKY8q41v/pfz/\neVvVVWd7ecQAAPQNdOgFAABApzkcDt1///2qq6uTJEVFRencuXOSpPDwcD377LNKS0vr1mN6PB6t\nWLFC+/fvlySZTCZlZ2fLbDYrNTVVbrdbJSUlLR6XmJgos9msvLy8ZstXr16twsJCFRUVNVtus9lk\nMpkUFxenyspKxcXFaenSpbJYLN16PgAAAAAAAAAAoHcE43ONy0lDQ4Ne3/quch5/Re5Dn2mn52k1\nqK7dDr2hCtetph/6OiVHDYzQ7d+8Qcnzbtb02ycqLIx+hQCArusP3fn5iXdBYWGhfvKTn+gnP/mJ\nCgsLgz0cAACAPq+0tNT3ptfChQtVXl6us2fPqry8XAsXLlRdXZ3uv//+br2j3ePxaNasWZozZ46K\niopUVFSk7OxsxcXF+baJi4uTy+Vq9jiXy9Vsm6bcbrfsdrucTmeLdUuXLlVubq7y8vKUlZWl+fPn\ny+PxdNv5dBa1KwAAAPoLalcAAAD0F9Sul75gfK5xOSl5/YAW3fEr/cuC3+n44c8VEhKiYRETJUlP\nPPGE38d4lw+LiG8WrDpXc17btuzWP6euU6rlX/X0yv/VIdeJnj8JAMAlqT9156dDLwAAAJrZ85dy\n/cfSF/ThByfb3K68eptOnt+vhQsXasOGDS3WL1y4UBs3btTwCIsmRN/V6n5GTxyun6y5V9O+OqHd\nsS1ZskRTpkzR4sWL/a5PTU1VSkqK3G63srKyfMszMzNlNpuVn5/frEOv0+mU2+1WQkKC1q1bp7Vr\n1/rW2Ww2ZWVlyWq1+palp6dr8eLFzZYBAAAAAAAAAIC+b/78dP32t5va/VxjwYIFeuaZZ4Iwwv7p\n/XeO6b8f/ZN2v1HeYt2Z+s/07uk/yFCDFixYoOXLl2vChAkqLy/XE088oY0bNyosLEzfmv5jnTxQ\n1+6xxidcreR5ibpr7jRdMcLUE6cDdFl/6ACKvoFrpXf0t+78faZD76pVq7Rs2TLdddddmjt3bpvb\nVlRU6MEHH9SyZcs0d+5crVq1qtn6u+66SyEhIc3+DBkypCeHDwAAcMlY9ePn2w3zGoahz89/IEla\nvny53228yz8/f0Bt3UP24QcnterHzwc0tsLCwnaLaavV2qLbrtPp9BvC3bx5s1JSUmSxWLR///42\n9+t0OlVWVqaEhISAxgoAAAAAAAAAQEcYhqGampo231Pvi4I97oaGBp36/LTKSz9S8bb9evl3O5X7\nZKFWPbRFj6TlaMHt/6FvTVyp3//2WUntf66xefPmfvcaBMOxgye1cv4mLbrjV37DvGFhofq7Rd/S\nuv/eoPDwcG3cuFETJ05UVFSUJk6cqI0bNyo8PFzPPfec8t5arefeXq6//4lNw0cNbvWYB8tO6Ncr\nXtI9kx7V0rnrtf2FPTpbXduTpwkErD91AEVwca30nv7YnT882AOQ5AvkPvnkk5IaA7kPPvig1q1b\n53f76dOn6/nnn9e0adN820vSI4884tvGuy+vwYNb/4EPAACAjmlQvRpUp6ioKI0fP97vNhMmTFBk\nZKRqa2vVoHqFdbH09Hg8kiSTqf07ru12uwoKCpScnKyCggLZ7Xa/21VVVfn2Z7Va5XA4mgWGMzMz\nfetHjRqlvLy8gI4PAAAAAAAAAECgSktL9dRTT8nhcKi6ulrR0dFKS0vTQw89pBtuuCHYw2tVT4/b\nMAyd8ZzV55949PknlfrsRKU+/6RSf/v4wtcfV+rzjz3626ce1Z2vb3Nf9UZdwJ9rVFdXq6zkkKbM\n8L/d5e7zTyqV+2Sh/vS7t1Rf3+B3mzvuvlGLV8zRteOHS5JusU5Xdna2Nm/e7LtW5s2bp4yMDN+1\nMnriCD248uta/PMU7d1xWAWbS/T6S++q5vS5FvtvaDC0c/t72rn9PUXHRumOb0+VPe1mTZ05TqGh\nfaa3IS4j/jqAVldXKzc3V7///e/7XAdQBA/XSu966qmnfGHept35x48frw0bNsgwDG3cuFHZ2dl9\npjt/iNEHbisaMmSIjhw54gvdvvDCC5o7d67fO57Wr1+vdevWaffu3b5lL7zwghYvXqxTp05Jagz4\nbt++vXcGDwAAcInZ85dy/fLhP+rogU9b3cYwDO30PK0G1am8vNzvm1/l5eWaOHGiQhWuW00/bHWa\nkDHxI/RXAz+UAAAgAElEQVTPq7+jaV+d0O7Y4uPjVVJS0mqoNjU1VY899pgkad26dVq7dq2WLFmi\nhx9+WB6PRytXrlReXp6kxl+WcnJyZDabJUmVlZWKi4tTbm6uJMlmsykrK8tvZ18AAAAAAAAAALpD\nf5sG2qur4z5XU9sY1P24Up9/4vGFdZsu+/zjym7rvtqZzzWm3DJWdy+w6o67pypqQES3jKM/q6qo\n0f+sfU1b/vsNnas573eb6V+doH949BuaNO1av+s7Or382epa/eXP+1To2KWS1w6ooaHtiNOIUUNk\nn3ezktNu1rUThrd/UkA3KC0t1fTp032hwWXLlmnUqFE6fvy4nnzyST3zzDMKDw/X7t27+/RNGuh5\nF18ry5cv1/jx43Xw4EE98cQTXCvdrKGhQTGDYlRztqbdn/3R0dE6ffp0QD+belrQO/QWFRVJat5B\n19t5d8+ePb5/e23fvl1Dhw5ttmzatGmqqKjQ4cOHNW7cOLrxAgAAdMG0r07Qs2/5n26qqQULPMrN\nzdUTTzzR7G42ryeeeEKSNH/B9/TMM091y9jsdrscDocWL17c5nYWi0X79++Xx+PR8ePHZTab5XK5\nmm1TUFDQouNuYmKiPB4PXXgBAAAAAAAAAD3u4mmg/QV77r//fk2aNKlPBXsCHfeZT8MUN3BkY1C3\nWWDXo6qK6l4dc0hIiIZFTNTJ8/vb/VxjWES8QkJCVPb2UZW9fVT/+bOX9PX7Z+jb6VZdM3ZYr467\nLzh39rz+mPOmnv1lkTyn/L9uE28cpR88+g3d/LWJ3RqGGhAdqdlzp2v23On6/JNKbX9+jwo279Ih\n1wm/2396/JR+t2a7frdmuyZNv1bJ8xJl+85Nihs6qNvGBJw7e17HPjipI+9/oiPvf6KnN/1CdXV1\nuueee9TQ0KCpU6c261p+9913a+vWrXp0xb9p8/PPKTIq6HE9BEl/7Bbb3xiGoQN73Xrtxb0qytul\nmrM1AXfnP3v2rAYOHNjLI24p6P9DHD58uEVAd9y4cb51Fwd6hw4d6gsBN92HJFVUVPj+XrVqlX7x\ni19IauyulpOTE3DQt7Xiog80MwYAAOgzHnroIf3+97/XM888I8MwtHz5ck2YMEHl5eV64okntHHj\nRoWHhysjI6Pbjvn4449r1qxZMpvNSk5OliS53W55PB5ZLJZm29rtdq1YsUIpKSkt9uPxeFRZWdki\nuJuSkhJQYLgvoXYFAABAf0HtCgAAgP6it2rXvh7sqaurV1VFjapOVctzqlqeU2fkOVWtJ9f+S0Dj\n/unSRzUh+q5eGWuMaYCGXR2nYSPjNGykScOuitOVVzV+fcVVJg0bGaePTv69br31ljY/1whRqK6O\nmtps35VfnNH/rH1d/7P2dc2Ydb1SF85Ukn2ywsJCe+Xc/Olop9vOqKurV8EfdmnjEwU6+VGF322u\nGTtMD6ycozvuvlGhoa0/H6WlpXrqqafkcDiaBR0feuihgMPqw0bG6bs/ukPf/dEdKt/3kQodu7T9\n+d3626dVfrd/b/cxvbf7mP7zZ1uVNHuyktNuVpJ9MmFKBOzc2fM6Vv5lcPfo+5/qyPuf6MSRz33d\nog3DkMvzliTp5Zdfbta1vLq6Wrm5uQoPb7zmXno5T7NHLVP8VLMSEsfIMmOMEhLHaPg1NK68HBiG\nIYfDIUlavtx/c63ly5dr48aN+v3vntV9s3+gpNmTZBrCDQntMQxDH7x7XK9t3avXXtyrjz/8wrc8\nVOE6d+6cDh482GqH3traWkVHR2vAgAG9PXS/Qowgv1u6atUqrVu3TocOHWq2PCQkRM8//7zuvffe\nZsuLiop011136ZFHHtGTTz6piooKzZo1S3v27NGhQ4c0btw4TZ8+XWlpabLZbCoqKtKyZcs0bdo0\n7d69u9VxFBYWatu2bZKk9evX6/Tp0y224Y1lAACA5i6eUisyMlK1tY3TX/XUVGAej0crVqzQ/v37\nJUlms1lZWVkym81KTU3VY489JovFIrfb7asHvR16V65cqby8POXk5EhSi+Cu0+lUZmamioqKZLPZ\nlJWVJavV2q3j7w7UrgAAAOgvqF0BAADQX/R27WoYhmJiYlRdXd3j00Cfq6mV51S1qipqLgRzL/yp\nqL4Q1j3jW1bVZF111Tm/497peVoNqmt33KEK162mH3YpcBo5IEJXXgjneoO5zQK7V5l0xQiTBg6K\nCmh/7X2u8bMf/5s85bEqef2DNvczfNRgfXu+Vd/4+1t0xYjem/WvO4Kx7TEMQ3/9c5nWP/ZnHT3w\nqd9thg6PVfoyu775vVsVHhHW5v4ufs6joqJ07lzjtdXVz5Lq6uq16/8+UMHmXfrrn/fpXM35NreP\nHRytWd+5SclpN8uSOLpPTK2O4Ks9Vyf3wQvB3fc+8QV4Pzr8ZXC3NfVGnXZ6fu37urWu5V63mv5J\nYSHNQ+XDrxksS+JoX8h34g2jCJ5fgk64P9M11w5XVFSUzp492+p2UVFRqq2t1a2mf1JkeKRuSBqn\n21Ismpli0ahxV/biiPs2wzBUXvqRXtu6V69vfVcfHfnc73bl1dt08vz+FjcheS1cuFAbN27UggUL\n+kxX5KAHepctW6YXXnjBb6B3+/btstlsLR6zatUqLVu2TJJ07733aty4cVq1apWveK6oqGjWjde7\nvTfwCwAAgO5TWlqq7Oxsbd682ffm0bx585SRkdGnpgADAAAAAAAAAKCvqKmpUXR0dMDBnjNnzsio\nC/2yU25FtS+kW9U0pOsN5VZ8+XXt2bZDjh3hDa91JJB0cXhNksLCQ3XFSD8B3Qv/vmKkSVdeNVgx\ncd3fgdb7ucYf/vAH1dTUaODAgfrud7/b7HMN96HPtHWjU68897aqKqpb3VdYeKi+9q0bdfcCq6bO\nvK5HA6I9GYz12rvjkH7zr39S2dtH/a6Pjo3S3y25U/f94HZFx7Qfoi4tLdX06dN9HZ39BR3Dw8O1\ne/fuLn+mdMZzVv/3v++qYPMuvfPmwXa3HzVumJLnJWr2fdN19ZgrunRs9Izu7kR9vrZO7oOfNQvu\nHj3wiY4f+lz19Q2dHqPTs1aS0W5gUAqR1bSk3XOJjArXxBtHyZI4RlNmjFHCjDEadlVcp8aH4Gto\naNCfn31bT6/8X20/trpLN8SMiR+hmSkW3ZaSoMk3jw5qp/hgMAxDB/ed0Gsv7dXrL+7V8cP+Q7xN\n1Yad0u5Tz6rBqNeCBQtanXW4O34OdZegB3rXr1+vZcuW6dSpU82Wh4SEaPfu3Zo2bVq7+5g7d64k\n6fnnn/e7/vDhw7ruuusC3h8AAAA6rjemdwIAAAAAAAAA4FJgGIaio6N19uzZdoM9A8PCteGmB/SH\nDyN0qja47793pENvRFiksv7xt7ryqsEadpXpQmA3TsOuitPgYYMUGhqcIFJHutyeq6nVq3l79eLG\nHXpv97E29zvm+hG6Z8FM2dNuVkzcwG4fc2eCsYZhqOF8g+rP16n+fL3qa+sv/F3X7N/uD07qT78r\n1oE9boVKCg0JUWiIFKrGvyPCQ5UwfbQSZoxRRFho8/2c97/P+tp6rS/ZpDfdxb3eGfGTY19o2/O7\nVbB5l46Vn2x3+xuTxin5u4m649s3tvra8TlY7+lqJ+q68/VyH7oouPv+J3If+kz1dZ0L7l7sqmuH\nauykkbKYo/XAr76v2ob6dv9PDFGokkw/6tT1M2LUECXMGNPYyXfGGE2Yco0iIuni29cdcp3Qmn9+\nXvveOiop8G6xwyMsmhB9V5v7HjwsRlb7ZN2WkqDEOyYG3Km+vzEMQ4dcH+u1rXv12ot7dfzQZ+0+\nJjIqXLfYJunOe6Zqpn2yXn7lpV6fdbgrgh7ofeGFFzR37txmU1NUVFRoyJAhOnXqVLNOu/54w7pt\ndd/17o+p2wAAAAAAAAAAAAAAQF8wceJElZeXtxvsmTvqej055WuqqZe2usNV+HGY6o2eDxSGhIQo\ndvBAmYZEK3ZItEwX/ryyM1dvl73er6av9upKl9v397q19Zkd2v7CHp2rab3r8cBBkbLdO02pC2/T\nhBuu6ZZxL1iwQLm5ue0+59aRM/T/xs1tFq4NFsMw9LMD/6bzxvl2g47R0dE6ffp0twdlDcPQe3uO\nqWDzLr36x3dU+cWZNrePjArXbXMSlDzvZs2483qFR4R1OVyKjunI92jd+XodP/y5jrz/sS+4e+T9\nT+Q+2H3B3ZHmIRo7aaTGXj9SY+JHauykkTJfHaOGklJVbS+W58BhTd62IeCu5ccOfazDZSe17+0j\ncpUc1YG9x1V7rq7D44ocEKH4qaOUkDhGCYljZJkxWsNG0sW3r6g5c065q7bJ8fT/NbsWz9R/pndP\n/0GGGrRgwQItW7ZMZrNZbrdbTz75ZGO32LBwLX/wV/rwnWod3v9xQMeLjArXzV+bKGuyRbclW/p9\nR2fDMHR4/8d6feu7em3r3oBuzIiIDNOttkm6456pmmm3aJBpQLP1/WnW4aAHer1h26bdc4uKirRs\n2TLt3r273cfOmjVLDz74oB544AFJ0qpVq/TII4802+6FF16Qw+FotYMvAAAAAAAAAAAAAABAb2na\noVdS69NAh4TqJet3NMl0he+xH1WH6HeHw7XfExbQscIjwnxh3Ngh0TINjm7+9UV/Ygc3Lo8xDfDb\nRbdpt9j+Mn211PkutxfzVFSr4A8l2rrR2W7IyJI4WvcsnKk77p6qqAERnRq3YRiKiYlRdXV1+12R\nQyL07/E/7xMdZM83nNdPDzwecNCxurpaAwd2b2fjZuOprdPO7e+pYPMu7Shwqa6dsPOQK2N0haVa\nz/15bacC4Oi4QL5Hw0LDtOibj6r6ZKSOlZ9s93UM1PBRgzX2+pFf/pk0UmMmjlB0bGMo0KivV83u\n/aoq2qnqnaXShWvCMAwlbH9GNfXtdy2PHjBAp6urm31/nq+t0welH8n19lGVlTT+OXm8olPnMNI8\nRJYZjQHfKbeM0fiEaxQeEdjPCe+50IW6697ML9OvHs7Tp8dPtVg3IDpSk2ZH6r+f/YXq61teu2Fh\nYXruued8/698dPRz7ch3aUe+S3t3HFJ9fWBB9etvMuu2lATNTLFofMLV/eb1PPzex3r9xb16bete\nffhBYCHeGXde39iJN9kSUHf8/nCdBz3QK0l33XWXxo0bp3Xr1kmS5s6dq7S0NN17772+r4cOHepb\nL0l79uzR4sWL9dOf/tS3nSStX79eknwB38OHD2vZsmXKyclpt9svAAAAAAAAAAAAAABAT6upqVF0\ndLTCwxunTG9tGuh/Hjdd/3DdTX73cThyqFxXT1T4lUO/DOQObhnUHRAd2e2hlYu7aPb16aulwLvc\nBtpZ2DAM7fnLQb24cYf++ud9bXYEjRs6SHP+3wzdvcCqa8YOC3jMhmHowGsuTbJNCTgY+4v4FYoI\n7Vx4uDt1pENvZGikyra9qwmzru+VsXlOndFrL+5VweZdKnv7qN9tmnbS7EoAHIEL9Ht0eIRFE6Lv\n6tQxhl8zWGO8od34ERozaaTGxo9s0c3Tq/bYxzq9vVinX3tL9ac8frd5pPR1vfDRgYC6rf/m8Sc0\n5P5vKiSs5c0SXp+dqGgM97794YUuvm6dr+14cDlqYISun2r2hXwTZozR0OGxLbajC3X3+PT4KWUv\nf1F/+dM+v+tnJlv041WpeqN4e6c6xXsqqvVW0ft6M79Mb21/T6c9rf88aGrEqCG6LcWi2+YkaOrM\n6xQRGd7JM+wZR97/RK+9uFevv7RXR9//tN3twyPCNOPOeN15z1TdlpIQUIi3v+kTgV6pMbQrSUOH\nDtX06dN9gdym67wddpctW6brrruu2TZeFRUVmjt3rg4fPqxp06Zp3LhxevLJJ3vhDAAAAAAAAAAA\nAAAAANrXtOvqyy+/rBdffLHFNNB333237v7Wt/X9625U5rQ7ZZyubrGfkAFRGvzdOYq7+06FRPRu\nSKc/TV/dkS630dHROn36dIdC0J9/XKmXf7dT//vbYn12orLNbWfMul73LLAqyT5Z4eH+u2cahqEP\nnYflfPoNnXjHHXAw1l+H3tDwUIWGh6nBMFRz9rzq6xvUIKnekBoMQw1q/DtqUKSunThCV44aovDI\ncIVGhCk8MkxhkeEKjQhVeGS4wiLDLiwPV1hEk3/7ljduHxYZprCIMP34X36iP/xxc7tBxxlxN+m+\nq+9WfIpFd/48WdFDBwX83HeV+9Bn2ubYpYLNu/TxsS98y8urt+nk+f3tjv173/u+fvvbTb023kuN\n59QZ7XvrqEp3HtaSx+9VXX1tu9d5qMJ1q+mHbX6PDrsqTmOvH3Gh2+5VGnv9SI2JHxFQ+K++6ozO\n/GWXqrYXq/aDD9veOCREh6+OVXLuf6iuvj6gbusDbpqk4Y8sUFhcTLtjkaTac3X6oPS4r4uvq+RD\nnfyoc118rxo9VAkXAr6WGWO0x/Wmvj//e3Sh7oK6unq98Ju/6plf5KvmTG2L9cOvGayHnkzVV76e\noH379nVLp/i68/V613lYb+aX6c1Xypr939WW6Ngo3WqbpJnJFiXNniTTkN77v7apDz/4VK9d6MR7\n5L1P2t3eG+K94+7GEG/s4EsvxNtUnwn0AgAAAAAAAAAAAAAAXC4u7kZ58TTQTTvGrv/lU/oid6tO\nb3P63VeEeaSu+If7NPCmSb18Fv1j+mrP4WOKu250wF1uP/7Dn3VlylcDDtx51dXVy1mwXy8+86ZK\nXv+gzW2Hjxqsb30/Sd/83q26YoRJ0oUgb/FhFT/9hk68c9y3rePEVpVUvtNuuPT+efdr3a9/4wvY\nhoSF6LWt72rDv+XrxNG/+R3HiFFDtOhnyZqddrPC2uga2hmlpaW+8FprQcfQkFA9NOZBXT1gpCRp\nwOCBuvNnybr+6wm9ej01NDRo384jKti8S6+++I5ePf4falBdQOHS733lF76QZMKMMbp6zBV99nsh\nmAzDkPvQZ9q384j2vXVEZW8f1dEDjR0564067fT8OuDv0VtN/6SwkHBdMdLUGNq9fqTGXAjwjrl+\npEyDozs2tvp61ex5T6eLdupM8bvShYBra8KvvlKxtiTFzLpF4VcObbtreUiofnnjnfrGVV9eR2FX\nDtWInz+gqImjOzROr0+Pn2oM9759VGUlH+qDd4+r7nzHuvjShbrrXLs+1OqHtuhg2YkW68LCQnXv\nP3xVC3+arOiYKEnd3yleavy+OvLeJ43h3nyX9u9qJ4TeZHxTbh2r21ISdNsci0aNuzKgx3XWsfKT\njZ14t+7Vof0ftz++8FAl3hGvO++eqtu+ntDh7+n+jEDvBYWFhdq2bZskafbs2bLb7UEeEQAAQP/S\nH96wu1RQuwIAAKC/oHYFAABAfxGM2jWQsOPFYaqz7x/R3/5rs2oPHvO7z0G3TdPQxd9R+JVDe3z8\n/cHZ9w+r8o9FOrPjHSVs26Ca+vYDmgPDwlV210KFRIQr+tYbFWufqYFTr1dIB8Ou7kOfaetGp155\n7m1VVbTsruwVFh6q278xRV+1jtdnb5TrxDvuFtucOPuJnjq6Tg1GgxYsWKBly5bJbDbL7XbrySef\nbHGtGIaht159X+v+9c8q3/eR3+OahkTr+0vv0t0LZypqQESHzq0j2go6hoWG6bvXpGpqTEKLx437\n2gTZMr+u2JGmHhtbayq+qNSQKwZ3OFzqNXhYjCw3j1bCjDGy3Dxa10+71hfou5ycO3teB/a6te+t\nI9q386jK3j6iir+d8butYRja6Xk6oBB1VOQA7Xy9TOMmjexyh9HaYx/rdNFOnX7tLdV/0XZ37ZCB\nAzToq9MVa0tS1ORxLT4Pba1r+T/MuVsj8t5U/SlP8x2Gh2vYP6YpNvm2Lp2D1Phcf/DucZW9fVSu\nksaQ7+cft30+gXah7ki49HLhqajW+qw/66XcYvmLXk6+ebQe/o97NdYcq/NHT6j26Ec6d+QjjVm+\nWDV17Xdb70yneK+/feqRs3C/3nylTCX/94Fqz54P6HFj4kdoZopFt6UkaPLNo9u9wSOQbMCxgyf1\n+tZ39dqLe3XI1TL0fLGw8FDd/LWJuvPuqfrK1xOC1kE42Aj0AgAAoEtKS0v11FNPyeFw+H45TUtL\n00MPPcTdmgAAAAAAAAAAtKHNro6tTHdu1DeoqnCHTm3aqobTLYOiIVGRGvzdOYq7Z5ZCIsJbrL/U\nGfUNqn6rVJV5RTq3/5Bv+SOlr+uFjw60G16bO+p6PTnla83WhV05RLF3JSnmLqsiRlzRofGcq6nV\nq3l79eLGHXpvd8sg9rDIcE2KHaBhUa2Hasd9bYJOjqvQD5f/SPX1LbtwhoWF6bnnnlNaWppcuz7U\nbx79k95586DffQ2IjlTaP96u7/7oDsXE9c605a0FHTMyMjQyYrgKV/yvTvqZdj0yJkq3L7Vpyr3T\nFBLae81kDMNQTEyMqqurA+rQe6vph20G70JDQ3Sd5WpZEkfLcqGL76hxwy65BjmnPqvSvreONgZ4\n3zqiA3vdOl8beNfY3gqY1led0Zm/7NbpomKdO3C07Y1DQjTgxomKtSUp2nqTQgdEtrt/f0HHui8q\ndfLfc5r9n+QVM9uqK/5xnkIjuy9YbxiGPj1e0RjuffuoykqOqrz0I18X344EqAcOHKgzZ85cctdr\nZxiGoe3P79F//nyrTn122rc8KtTQqGhD468Ik/32azUq2tD5oyfU4Plym7P1dZq8bUPANwoc/ukv\nNez2GYq+9QaFxcV2arxnq2u1640PtCPfpR0FLn1xsiqgxw0eFiPr7MmamWJR4h3xzW5I8GYDNm/e\nrJqaGg0cOFDz5s3zZQOOH/5Mr724V6+9uNdv5+KLhYWFavrtExpDvN+Yorihl2eItykCvQAAAOi0\ni99ojIqK0rlz5yS1/kZjZ9lsthbL7Ha7Hn74Yb/rzGazcnNzJUmpqalyu90qKSlpsV1iYqLMZrPy\n8vKaLV+9erUKCwtVVFTULeMHAAAAAAAAAMCftsKObTXOqK88rVO/fUlVhTskP9GPiGuGa+gP0hQ9\nbXJPDr/PaDhbq9OvFqvyxVdVd+KzFuvf8/xN33b+UXUXutz67YgcEqqXrN/RJFMrod2QEA24MV6x\ndquik6Z2OID3/l63tj6zQ9tf2KPYeqPdIO/wqaN010/tGjnlmnY/k/nV6l/r492ReuPlUr/7CgsP\n1bfmJ2n+w7N1xYje73orSQ0NDaqoqNDgwYMVGvpl98f68/XatalYxU+/oXo/AVDzjNGanfVNDb62\n9zpPL1iwQLm5ue2GS4dHWDQh+q4O7z9u6CBfwNeSOFqTp12r6NgB3TH0XtHQ0KCjBz7VvreOqOxC\niPf44c87vB9v2DnhljEaNLJOP/rp33eoa3mgjPoG1ex9X6e3O1Vd/K6M83Vtbh9+1ZWKsd2qmDtv\n6XCIv9Ux1NXri2f+KM9Lr7dYFzn+Wg3/+QPddix/ztXU6sCFLr7vOD/QGscPAg6XLrKt1ncW3q47\nvn2joga2H2q+FB07eFK//OfndaLkA42KNmSObpA52tCoQYZGDGg/fmkYhhK2P9OsU/zF4e8WneJD\nQqTQEA2YPF7R1hsVnTS109dIQ0OD3tvj1pv5ZdqR79Lh/R8H9LjIqHBNv32CZqYk6LOz7+sHP3rA\n740loSGh+kr8d1X38ZXt7jMsLFTTvjped95zk77y9QQNviKmw+dzKSPQCwAAgE5pOhXYwoULtXz5\nco0fP14HDx7UE088oWeeeabTv1T7Y7PZlJWVJavV2qF1UmOg1+PxKDs7WxaLxbfc5XIpIyNDJpOp\nRaB3yZIlMpvNmjlzZqv7BQAAAAAAAACguwQyfbU/5w4c1ef/tVm15R/6XR898yZdsfhehQ/vvTBk\nb6o/5ZHnT2/I8+c31OA50+p2keNGqWiIoUVP/GurHZF/+5v1mmO6WlWFTtWdONnmcUNjBynmjhmK\ntVsVOXZUwON1lxzVX7Nf18d73K1u88nZ83q/qkanztfLkjhaN9qGK2PF99v8TCZEobox5rsaFNYy\nTDUr9SYtXpGiUePaD1r1hEBne/ziyOcqXPmyTvh5bsIHhGvmkjs07e9vUWg7U8F315i9n4O1FS59\nveivUnWMXLs+lOvto3pvzzHVnKnt8PFCQ0M0dtJVsiSOVsKFkK95/JXNgs/BdLa6Vvt3H/N13y17\n+6hOV9Z0eD/RsVGy3DxaCTPG6oZbx2ry9NEaZPoyyNyZruVtqT3+iU5v36nTr+1U/d8q29w2ZGCU\nBn1lumJttyrKMr7HOtKe/r8SfZ79rIxzza+T0NhBuvKRBYqe3vM3YXS2C3VM3EAlz7tZ3063auz1\nI3t8nMFiGIbq/1ap2qMfqeagWwcKdqv26AldNaBBkV34lvR2ir/nnns0ePDgFv8nnjp1Slu3bvXb\nKd4rctwoRVunalDSVEWMubrT1+lHRz/3de7du+OQ6usa2tz+TP1n2nv6fyR9GTVtemNJoxBNjfk7\nvz+HQkNDdNNXxuvOe6bqq9+4QUOGEeJtDYFeAAAANHPsrSN69bF8fdHOXbSOE1tVUvlOu3cmz4i7\nSfddfXer+xk6bphmrUzRtbeMbfN4XQ30pqSkyO12Kysry7c8MzNTZrNZ+fn5zQK9TqdTbrdbCQkJ\nWrdundauXdvm2AAAAAAAAAAACCajvkFV23bo1KaX1FDVMtQaEhWpwfNSFJc6SyER3TetezDVuj+R\n58VXdfrVnW122xw4fbLiUm0aMPV6hYSEBNQR2TAMnXMdVNU2p878dbeMc+fbHEvkhNGKnW1VzNcS\nFTpooN9tju/6UM6n35D7raOt7qdpkLep8uptOnl+f7ufycy+frL+8Ss2nTsvnTsvDbvmCk2bZdFw\n85VSWIQUHiGFRV74O+LLv8MipPDIL5eFhndbmLGjsz0aDYb2/qFEf/3lqzpf0/J5Hznlatkf/5aG\nTRjeLePryNgDCZfW1dXryHufyFVyVK6SD1VWclTugy07RgcidnB0Yxffm0crYcYYTZp2rWLi/F9f\nrSi6u+QAACAASURBVOnsjQKfnajQvrePat/OxgBv+b6P2g38+TPSPERTbh3bGOC9ZazGWa5SWDuB\n7M52LfdqOFOj03/ZpdNFO3XuvcPtbj/gxnjF2JI0aOZUhQ6ICvjcuqL26Ef69PH1LW8cCAnR4Pu/\nocFpyQrp4TB3V7tQ35A0Vt/6flKf6Nrb2etckhqqa1R79MSFPx/p/IW/G05Xd3lcIVERirj2akWO\nuVqRY67RgdoqJf3dd9TQ8OX30sWh2NCQEL1svbf1TvFNhF91pQZZb1T0rVMVNWlsp6+ZqooavfXq\ne3oz36Wd2/brtKdl1+b3zvyvvqhr/H5q7cYSSRoafp0mDfpm47mEhuim28brjnum6vZvTNGQK2M7\nNb7LDYFeAAAANLMx5dc69eEXbW5jGIZ+duDfdN443+5dmxEhEfr3+J+3+cvTkNFDtSD/n9o8ZlcD\nvY899pgyMjJUVFTU7HHZ2dlauXJls0DvkiVL9Pjjj8tkMslmszV7DAAAAAAAAAAAfVW957RO/fYl\nVRXskPzEQcKvHq4rfpDWKx0ge4JhGDpbVi5PXpGq39rX+obhYYr52gzF3TNLkWOvaX1fAQTAGs7U\n6PQbu1S1bYdqP/DfBdkrJCpCg2ZOU4zdqgEJExQSEqLju4+p+Nf/p2NtBHlHzxynyfNu1tu7j+ml\nTU59duLLTqKGYeitql+r3qhv9zOZ6MhwVf3mH7ohjBvSJPQb2ST06yf823TdRduWln+om7/9952a\n7bHyowptf/RP+nBHy0BmaHiobnnwK7pl8W0Kiwzr4rm2ravhUkmq/OKM9u/6UGVvH1VZyf9n777D\n46jvfY+/Z/uupFW3bFlyUbHcexUGG9yABEKzBYEkIIeScjHJDdghQE4aMSQ3B3IOJAZcaMHGBgKE\n4oaxMe5V7pbkJnf1tqutc/9YSVbZlVZdhu/refZZeWd29jej0ezK+sxnfC2+tnJH809sQFEU+g2M\nq27w9bX49h3Qw2+Lb7CtyAAej5cThy5wYIcvvHtg20ku5hW3eHxarYbU4b0ZNqE/wyb2Z9j4fsTG\nR7R4OTVaEtJUPV6q9h+jfO0WbFv3ozqbDuHrekYTOn0SodMmoo9rPjjZEi05tuT/7XVsW/c3mmYe\nP4zYX92PNtTSrmOrK5gWao2iZXjI3X4bV2uERVi48e6x3Hr/pE5v7W3Jfq663LjOXsJ56tyV8O7p\n87gvN/138aBoFPS9YtH3610b3jX0642uZwxKnQB7VlYWo0ePxuPxBDwmarVatr+7nBSbm6p9x3Cd\nu4iiAAqAcuXr6lvNLqa1WjAO7O+79Y8HjeL7HKB6r9yjglcFah5rMF1V8bo9XDhVwOljFzmdfRFb\nmR0FlZe3LWfPmfxmA+Cg8PPv/J0bbh/FlFuGE9VDQrwtJYFeIYQQQghRTzCBXpfXxa+P/RGj0UhV\nVeMz9GoYjUacTid/TnsKvSbwGf/BBnoBrFZr7WPLli2rDd02nPbQQw9x4403AlcCvZ9++inDhg3j\nxhtv5PPPP+fAgQPcfPPNjQK9DzzwAEuXLgV8Lb5Dhgxp0eV7hBBCCCGEEEIIIYQQQoiu5Dh+ioKX\nlwcMoFrSRxL90Gx0PaI6eWSto3o8VG7eS+n763BmBw7VakLNhN10HdZbp6KLbn2QMBDnyXOUr/ma\nii92+G1Cric6krPOMLIOV1Hl8R867ZuexKSfTaH3qMTax9xuD1s+P8wHi7+i6tRxbr3Gyc0v/SPo\nv8lULvoJZoOuVevX3jIXr2PZ5iPNBsAyMzNr2x3rUlWVQ//ez5fPrcHhpzEyZkAPZv3hFnoO8x/a\nbk9taQBtyOPxcuroRQ5Wt/ge2nmK08cvN/9EP0LDzQwee6XFd/CYvny6+qMmW5EXv7qEQX3H+8K7\n209yaNfpVgWMQ8PNDB3fzxfgndCfQaMTMYe0X8NtMNvcdfYS5eu3UbF+O56CpkPIislIyOTRhM6Y\nhGlIcrs34LYkXFpD9XopXbWW4jc+rA5aXqHrFUuP3zyEMSmhXcdZVzAt1JPGXM/Hr2/js3/toKSw\n6eNeZ7b2Ntf+vfi3z3Jr6rDaAK/r3CVwe5paZFDcZjOhA/vWhnYN/eLR9+mFxtj8+j5w/49Y9vob\nzR4TH7h2MIszp7V5rO1FVVXCHvknNqe72RNLdBoNZSeyMMWnoOg7p/G6JdrzWN5RJNArhBBCCCHq\nObP9JOv/8BlFJwoCztOeDb1RSTFMe/om+kzo3+S42qOhF2DRokX8/e9/59FHH+Xxxx+nrKysXqB3\nxYoVvPrqqyQm+v7zrLS0lPDw8NqArxBCCCGEEEIIIYQQQghxNVC9XirWbKFo2b/xljUOYSlGPREZ\nNxF+53QUfeBSjq7ktVVRvmYLZf9e32SLoi4uGuttNxA2Mx2N2dTh41JdLiq3ZlGx5mvse4/6bUOu\n4VXhkt3IqXILF+1GVBT6TOzPpJ9NIWFMn8bL9rjh1F44vBEKz7QoSNV+Db1t16JxWyxUVFQEHHdl\nfgXr//gp2WuPNpqmaBTG3D+R9J9NRW/unvtxMMqKKzm8+wyHdpzi0K7THNp1mko/IebmVHry2V/5\nDqrqDdgAqqBhROg9Tbau+pOQFOML8E70BXj7pcX5bQduq+aCsV6bncpNuylftw3H4dxml2caPoDQ\n6RMJuWZUhx0fmguXvvXWW02WB9n3HeXywsV4yyrqPa4Y9UT//F7Cpk3okHFD8C3UToebTf/J4sOl\nW9m7OafJZXZ0a2/dduGA7d+Khg/T72SQtXUNzFUeOGtTyLNpOGvT0HfKUL735G1E9OkR9DLUqgq4\ndAIu56JezCHsrievumM5gN3pJuThlp5YoofwHhCdAFGJEJ0I0QkoBnMnjvyK1gTuu4oEequtXr2a\nNWvWADBz5kxmzZrVxSMSQgghhOjeMjMzWbp0aavPqm6p9gj0DhkyhOnTp/P+++9z//338/7773Po\n0KF6gd4HHniAF198sV7b77hx41i/fn29x7qSfHYVQgghhBBXC/nsKoQQQgghrhbf5M+unrIKit/4\niPLPNvsNnuriY4l+JAPL2CFdMDr/3AUllH28gfJPv8JbaQ84n2FAX8LvmEHINSNRtP5bcDua61Ih\nFeu2UvLJV1BS1vS8Gj3G9NHE//Am9Alx9aap9nI4/jUc3Qz2+ssJtuk2pUc4h9Z9gF4DeFzgdoHH\nWX1f598Bp7nA7ay+NHvbtDQAZrPZMJubDnodX32Y9X/8DJufltCIPlHM/MN3SRzXr61D7xa8Xi+n\njl3i8M7THNx5ioM7T3Hq6KVmn5dtW8Nl1+Fm95Ue+iGkWmYEXI5Or2XgqMR6DbxRPcLatE7BaC4Y\n+9KcHzPTpkd1uJpcji4umtDpEwmdNhF9z5gOHXNQ4VKdjt27dzcZHHTnF3H5T6/iOH6q0bSw71xH\n9EOzUfQd177dkubSM9mX+ej1rXz2r52UFnV+a2+wf6eenTCQ54ZNbXphGg3lejOHz1eRV6n4bjaF\nAoeCikLqsN786r9nM2Rs32bHpVYUwaXc2hAvJRdrp7UuFNs92tbb9cSSsFhfyDe6TsjXGNKh429r\n4L6zSaBXCCGEEEK0St1fTjMzM1mwYAGpqalkZ2ezcOFClixZEtQvp8Fqr0DvX/7yF/Ly8hg2bBgP\nPvhgvUBvWVlZbdC3rmeeeYbExEQefPDBNq+HEEIIIYQQQgghhBBCCNEVHMdPU/jycr9hMQDLpBFE\nPTQbfVzr2gzbg/PkOUo/WEfFlzubvDS6ZeJwrLdPxzQ0pcsbDC9knWPL/37Jqc059DA56Rdmo5el\nCm0zwzIOSSZs1jWEDO2JkrsVcneB1+133qy8Asb+13LcXjXg32QATCYTNputzdtE9XoahHwbhH/9\nhYRrp/keU91OwmbOxVblDC4A9vkrKBPuQLGENzk2e4mNL59bw+EPs/xOH5Exhmv/73SMod3vUu9t\nVV5i58ie0xysafHdeZqK0iuBd1VV2Vb2El6aD91p0DHR+rPafSU8KsQX3J3Yj6Hj+zNwVCJGU+c2\nHre1dVUxGgi5djSh0yf5jg0d0B7szwMPPMCyZcuaDZdm3DqHpa8vxRxhCbgs1eWicNFKyj/9qtE0\n48D+9HjyQXQxke06/trXbkGgt4bT4Wbjx1l8tCy41t6b7hnLLT9qW2tvVW4eUYNSsLuaP7aYtToO\nzphbuz7a6AgM/eIx9OuNvl88B87YeOGvmzh/rrTRMswhBn785E3c+fC16HSNTxhRVRVKL1UHeKtv\nlcUBx92iUKxRT/nbT1efqKKAogGl7n2Dr1HwlNvwlFbgKS5HdbqrXxOovtV+XedxTVgIurhodD1j\n0VrDQFPndVB8/8b3Gt9f8GeWr9nc7H7+wLWDWZw5LeB28Cs06krANyoBYhJRTO1zAkF7Be47kwR6\nhRBCCCFEqzU8m81gMOB0OoH2P5utuUBvaWnjX7R27twJ1A/05uXlMX36dNatW0diYmK9QO+rr74K\n0Ci4u2XLFp555hnWrVvXLusihBBCCCGEEEIIIYQQQnQF1eulYu1Wipb+u9Gl3QEUg57wjBsJv3MG\nGkPnhPlUVaVq71FK31+Lfc+RgPMpeh2h0ydivW0ahsT2v4R7S13IOsfWlzdyclPjEJtB4yUxxE5q\nDzcWj63xkxUw91KwpmowxzUVOlQgcQh//WQnT/z3a2g0GrxeX3tu3b/J1DzeXldNbC/BtmjWBsD0\nZhhzC6SloyhNhzFPbspm7X99QvnFxq3IYT2tTP/td0iaktpu69KasGNH83q9nMnO51B1g2/Wthz+\nteOpoBtAf//I64y+Jo1hE/qTmBLb5evVcH9puM0Dta6ahqYSOn0iIZNHo7GYOmWsHqeHvF2nyFl/\njO/81+04vc2HS/WKnmfTfkNobBjRKbFEp8QSkxJLdGoPYlJiMYZdGXv52q0UvvQOqrN+E7EmIowe\n8+diHpHWbuuSlZXFCy+8wIoVK7DZbFgsFjIyMnjsscdaFHBsaWvv9+5PZ+qtw4Nq7VVVlaoD2ZSu\nXE3xjiwGr3kt6P384srPsaYlYegXjzbM1wR78UwRf3v8PbasPuz3uVNuGc6jf76NuIQr4WnV64Gi\nc/UDvI6m17OhYNvW23IsVz1eHEdPUrl1H7Yt+3BfLAjqebqeMVjSRxIyaQTGgUko2vrH4KysLEaP\nHo3H4wlc9qXVsOuV3zE8AijLpzZB3BqWiAZNvon1TvhQVRXV7sBTVIq7uAxPcRme4tLq++pbUSm/\n+GwFK08c6LSrDrcHCfQKIYQQQog2ycrK4sUXX2T58uW1v+TdfffdzJs3r9ucxSaEEEIIIYQQQggh\nhBBCiCs85ZUUv/GRrwXST2xE1yuW6EfmYBk3tMPGoLrcVGzaTdn7a3GePBdwPo01BOt3p2D97hS0\nEdYOG0+wLh48z9aXNnJiY3bAeXqP6UP6z6eQOL4fzuzTlK/+moovd4GritD+GqypGvShgcOTqs6A\nkjoRBl2HYu1Rr2EwNTWVs2fPYrfbMZvNJCQkkJ2d3e0aBiHIqz1qNez6bQbDE2OuPDG2H6TfjRIZ\n3+TynZUONv1tPfvf2eV3+qBbhnH9r2c12YgazDq0R9ixM6iqSmhoKDabrfkGUIuFioqKLg/x1lBV\nldCQEGx2Ox9//DHvv/9+o21+++23c+utt2LW6jh67+OEzZhE6LSJ6HvFdsoYq0rtnPwqh9wNxzn5\nVQ7OCgcur4tfH/tj0OHSP6c9hV7j/2SJ0LgwYlJ7EJ3sC/tGWbx4VnyA53Jh/Rk1CpH330b4nTPa\n/P1rWN5kNBpxOBxA68ubHFUuNv3nAB8u3cK+r3ObnLemtffW+9PplxbXaLrq9WLbup/SlWtq2+VV\nVWXo2sXYPUE03TbYz90uDyte/pKlz62hyuZs9LyeiZH84i93cs2NQ1DdTig4DZdOwKUcuHwK3I4W\nbQsUBSJ7Q1wyxCWTddnG2GumdNoVcFVVxXXqfG2413nibFDP00SEETJxBJZJIzCPTEPR+/bZFStW\ncO+99+Lx+Br0655YotVqefvtt2v3F9VV5QtAF+ZV385C6UW/nzmC5fHocFXqcBarVF104LjswmMP\nPL+/faXhiQLd8ZgogV4hhBBCCNEuuuOZyUIIIYQQQgghhBBCCCGECMyRc4bCl5fjOHrS73TLxBFE\nPTwbfVzjy9u3lrfSTtlnX1H24QY8hSUB59PF9yD89mmETpuIxtR8g2NHu3ToPFte2siJL5sI8o5O\nJP3nU0mc0K/e30rUsnzUgxsgexuK6g74fFeFSnmOl/IzGizjRhA6Kx3zyIEoGk2jIFVdDYNU3cm8\nefP4+9//XvvvugEwBXjlJ99j7vg+jZ+oaGDIDTDyRhRd09//s7tOs+bpjyk+XdRomjnKwrTf3MSA\nGwe3+O9XHRF27GjBtiJ3lzZK1eWmcss+Ln+0nuS/LUCn0wEE3OaqquLxeKisqMASEtLh4ys9W0zu\nhuPkfnGMs7vP4HV7649fVXny2J9wqa6gG3pbsh/qNV4mJVQQo2ncBGtJH0nsL3+IxmJu+YpRP3A/\nd+5cFixYQEpKCjk5OSxcuJDFixe3OVx6JvsyHy7byufvNN/aO2JSErfeP4mp3xuBQQsV67dT+t5a\nXOcuN5r3iawNrDp3rEX7eda2E/z1l6s4cfhCo/m1Og0//D/XcN+9SRhKz/jadwvOgLfx8bZJGi3E\n9IWeKdAjCXr0RzHU//505hVwG3JdLMC2dT+2rfupOpwD3uZjo4rZhGXcECyTRvLx6SP8IPOBFr8P\nqaqKt8KGJz8f74VTUJiHUn4RjbMILZW0JVrgqVJxFqs4Snz3zmIVd/WuVuVx17Y579ixI+DJGePG\njcPpdGKz2TCbW/fz1J4k0CuEEEIIIYQQQgghhBBCCCGEEEII8S2ler1UrNtG0ZIP8JZVNJquGPSE\nz5lF+F0z0Rj8N0sGw3WpkLIPN1C+ejOqPXDLoXFIMuG3T8cyYXijS353hUuHL7D1pY3kbjgecJ74\nUQmk/2wqfSb1rw3rqaoKF7Ph8JeQd4imLj1eddlL2XEvtgtqo9m0sVGEzZjEp5UXuf/nP7mqwqV1\nA4MDBgwgLy+vtlk4MTGR48ePYzToyf1kGfEX9/pvvwyNgolzUBIGN/larioXW1/ayK6lW1H9hNRS\npqUx7ZmbCY0Na/HYOyrs2BGCakXuBuN2XSyg/LPNlK/dgrekHFVVGbzmNRzVAcpA2xzAZDJhs9k6\npGBI9apcPHie3A3HyN1wnILjjcOkDa04/292lu5tNlx6XZ90bo+4GY+rhSFRVAaGVzAooqJR8LFK\nb6Z03HWEj0wmJrUHkf2j0Rl0TayfB8ouQ9F5Mh+bz7KP1zc77gemjmDxL74PZiuYw6rvrWCx1n9M\nZwz4PXFUudj4cRYfLdvaZGuvSatycz8NN/X2YmqiDTc3xsxN//of3B7ffj5//nwSExPJy8vjueee\nq7ef901I5p//9R8+fmNbvWVEhakMT4IbrgkjfYQRoz2fpo7TfumNvuBudQMv0X1QdM2/T3aHK+B6\nSsqwbT9A5ZZ92PceBXfgk00AjpQV8r0t7+FWvcydO5f58+eTkJDA2bNnee6553zHRK2WDb/7GwPD\novEUl+IuLsNTfcPtf79XNKAPVzBGKRgiFAyRYAhXULSt//n2OFScJSqOIpV5m75gzZHTFFa6Ar5/\nut1uaegVQgghhBBCCCGEEEIIIYQQQgghhBDdh6e8kuI3P6b8001+W/t0PWOIfmQOlvHD6j3e3BX8\nHNmnKX1/HZVf7QGvt9F0ADQKlvRRhN8xDdPApHZZn7a6fOQiW17aSO4XxwLO02tkAuk/n0LfSUlX\ngrxuF5zcBYc3QvH5wC+g0UK/Mdg98ZRvOopt56GA26dhkKo14VLV60V1uVFdbqi+991cV7521vna\n5UZ1N5y/wfSG89dbvotffv4uK47uqQ0MNtxXagKDc/oN4f9NnkHkEC+Wnv5jTJXnFYoPa/A6mg5b\neT1e3FUuvH72YQXQmfRo9Fqai2w9vmsNK08dumqabuvqygbQpqgeD7YdByn/dBP2PUegQWTtho3/\n4pStrNltnpqayvHjgQP2LeWqcpG3/SS5Xxwn98vjVOY3PrHBH3OUheSpA3D1hdt/emdQIeqhg4dS\nfKaIwpx8CnMuU5CdT2FOPsWnCxu1/zYUZ65iXEwJBm397eb2KuwuCOeczYyiVYjoE0VMag/iUqz0\nSoCoSCcWpQSl5AKUXASvG1VVCXvkn9ic7mabhS0GHeX/fKT5oKPOUB3uDa8f/K33tZUzeTY+enMn\nn/1rB2XFNgDC9SqzermZ1tODJXAeGfP4YUTMnolpSEqzreVvvfUW4d4kXnr6I0oKK4iPhhHJKiOS\nYXiSSmJs06vjlyn0Sng3Lhki41E02lYsyKe7XAHXa6vCvvsQlVv2Ydt5ENVW1WieYFuRZycM5Llh\nU9s2IA0YrGCIVDBEKhgjfWHf1oR8s/IKGPu7Fbg9gd8/AW677TY++OCDto27nUigt9rq1atZs2YN\nADNnzmTWrFldPCIhhBBCCCH8k8+uQgghhBDiaiGfXYUQQgghxNVCPrte4cjNo/Dl5TiOnPA73TJh\nGFEPzeZI/oWAl68eNnQo9l2HKH1/HVVZgYN3itFA2Mx0rLfdgL5Xa9JVrRcoSHX56EW2vryJnHVH\nAz6314jepP98Kn3T6wR5baVwdDMc/xqqmggEmsJg4GRIuwbFbK192F1USsW6bZSv+Rr3+fx6Twk2\nSJUxaDR/vfbWK8Fb55UgLp6mw4LtTVVVhq5djN3TfGDQrNVxcMZcFEXBEq8QNVqLztI4uOV1qhQf\n8FKe27Hr0pKxW8xmKioru0WrY13doQG0hrughPI1X1P++dd4Cor9zlO3obfZbW7UU/7ZP1DC4yAs\nBqyxvpspLOjvg62okhMbs8ndcJxTX+fitruCel5UUgwpN6SRfMMAeg7rjaa6RbytIWqP00Px6UIK\nqoO+hTn5FGTnU3KmqF7jtEXnZmJsMRHGOm2qGtCHQZHBhMOiJ6aHh5hYN6GhgSOBdqebkIf/gdFo\npKqqcXizhtFoxOl0UrnoJ5ibaP5tMWMIXlMYJcUeKs8UE2J3gAM8VSqeqiv3Xie4vbCrzIBjwlim\nPjKTfmlxQONtXrd1VavVcteEexgfGcXwZBiRpBIT3opxhkZBXArEVbfwWnt0u5/19qa6XNj3H8e2\ndR+2bVl4istafTxvFUVBEx6KLtKKNtKKNircdx8Rii5URa+zo/GUorHno5ReALezycVlLl7Hss1H\nmn3/vP766/niiy9aN+Z2JoFeIYQQQgghhBBCCCGEEEIIIYQQQghRS/V6qVi/naIl7+MtbRxO/eTy\nSX6xbx3u6mbEepev1mp5cert3GSICbh8baQV661TCbv5OrRhIR2zEgFkZWX5DSL/8LYfULY+n+y1\ngYO8PYfFk/7zqfSbnHwlyFtwBg5/Caf2gtf/JcUBiEqAwVOh/ygUbeBLsquqStXBHCrWfE3l5j14\nq5ydF6RqR1UeN4PXvBZ0YPDwzB9j0voCg4oOIoZqsKZoUDSN16WqwEvhbg+u0u4x9uM/fpqYKeMJ\nmTwKfd/4brH9a3RVA6jq9WLfd5TyT7/Cti0rcDs3oAkxY7gulfhHf9q2gKneCGGxVwK+YbFgjakN\n+xafKvS18G44xvl9Z+sFZQNRNAq9RyeSfEMayVMHENkvOuC8HRGidjvcFJ0soDA7n4KcS1ScOo9S\nco6UkEvE9XBjiFDQh9Hi5tIOaejtAB63SmG5QkEZFJZBUbmCITwSR5SROc88g9vtDtxartWw67cZ\nDE8M/F7USESvOg28SSghkR23clcB1evFcfQkhRu3k/DTe1t1PK+hmI2+YG5kuC+sG2Wt/Xe94G54\nKIo2uNZj1euFsstQmHflVnQWXL7PIy3Zz3U6HU6ns1scvyXQK4QQQgghhBBCCCGEEEIIIYQQQgjR\nxbrLpbfr8lTYKHnzY8o+2QjV4bcjZYV8b8t7uNXAl6/WKRo+TL+TQdb64Td9n16E3zGd0OvHoegD\nh1o7SlONjhpFw/fj72SkdWij5/UcFk/6z6bQ79oUFEVB9XrgTBYc3giX/TcZA6Ao0Ge4L8jbI6nF\n31dvpZ381ZvpeefMNgWpukJ7NDoaIiF6jA5jVOPtpnpVyo57KTnkRW0iR93ZY9cnxGG5ZhQhk0dj\nSEro8p/lzj6ueErLKV+zlfLPvsJ9saDJeQ0D+hI+czQW8zk4tadDA6ZOl4biIoWSYi3FRVpKSrS+\nr4u12G0KcGVZerOeftemkHJDGv2vS8EcYQn6dQC8Xi8lJSVERESg0Wha9NwaqtsFpReh6DwUn4Pi\n875bU+3fQaqo0FBwWcuP/rWKr3LPNNtcOnTgALI2rQZ7GdjLq++rv7aVXnnM6/bzah0j2NbVB64d\nzOLMaf4XomggOvFKgLdHEoqpc08wuVqoqkpoaCg2my2In08j51d+hi4q3BfWjbKijQhDYzZ1+Djd\nDjdFufmUHc/BdfYEzqIzjPztM8GfKFBZicXSsp/3jtD17+BCCCGEEOIboTv+R6MQQgghhBBCCCGE\nEEII0d0Faox97LHHWt3q2F60oRaif5JB6Mx0Cv+xAsfhXJaeyqoN89YNUqWkpPDaa6+hqipLlixh\n2ekDPDdsKgCmEWmE3zEd85jBKK0MuLVVVlZWbZg3UBD5X+ffo4chhnhTTwDihvqCvP2vqw7yOmyo\n2VvhyCaoLA78YnozDJgEA69FCQvc6NkcTYiZHrdPx2KxYLPZyMnJCRikcjqdmLU6jJrAzYaKXgd6\nHYpeh6LXV983uBmqH9fVnbeJ+fU60OvRGGrmvzLf7KeLeOO9lSxcuNBv6G7hwoUA3P3979P35b/5\nH7TXgzd3K8qhNSh1Lq2uaBTCB2qxjo5BHXUb9EprcluWnivhy2c/5+zuM423s07L+B+nM+re5/0n\nHwAAIABJREFU8Wj0vu2X8RMby956s9mxf7dXSr2/i7nOXqJ0xeeUrvgcXc8YQiaPJuSaURgG9O3U\nv5915nFFVVUch3Io+/QrKjfvBXfgYKdiNBB6/XjCpo/GUH4Yjn3ma7ZWFOaMT2XZ5iPNbvOMCQNa\nvC0Nei9xcRAX1zj97XAolFXo8ZqiMPZOxJqWgiY6ztfwazIH/Rqt2eaqqoKtxBfWrRveLb0MauBW\n42B4vQqlNjOXL2q4cEYl/7KWgnwddrsGVVXZmnsegMWLF6OqKgsWLCA1NZXs7GwWLlzIkiVLAMg5\ndQZimt5/VVUFp71B4Lf6ZivFfeEcamE+Go0LjZE2/Syoqsq7O7IBWLBggd95FixYwJIlS1ix/Tiv\nPXCD7/W0eojtdyXAG9sPRW9s9Ti+TRRFISMjg6VLlzZ/PL/vXsJvvb5Dx+Nxeig+XUhBTj6FOZcp\nyM6nMCefkjNF9Zq3nR7fe4bD4Wj2/bM7kYZeIYQQQgjRJt35PxqFEEIIIYQQQgghhBBCiO6sqcZY\nnU7HW2+9RUZGRlcOsZaqqpSv30bPG6dg97iCai49+ad/EnHnDIwpfbpgxPVlZmaydOnSZhsdx4eP\n4v/M+AmTfjaFpCmpviBvySU4shFyd4C7ieCPNRYGTYGUCe0aFAt27D+6K4NX/t9/+w3gotN2eiFL\nVlYWY8aMwe12k5mZ6TcwqNPp2L17d7N/U1Iri2H7e75mZH/6jYLxd6BYwgMvQ1U58N5eNj6/FmeF\no9H02IE9mfXHW4gb3Cu4sWs0fHjNXQwKjWp2W2hjowi5ZhQhk0dhHNi/Q4PtnXVc8VTYqPhiO+Wf\nfoXrzIUm59X3jcd687WEXjcK5dQ2OLgOXPW/B1l5BYz93QrcHm+T+8uuNf9meEI0lOVDWT6e4ktQ\nlo+WDmiI1Zt8P9dhsb57ayxYY3z3xtDan6lgtvmcO2+HkgvVwd064V2Hrc3D9Li0OPJdOEtVXCWq\n774cQqaMI+bRe3E6VQpzLlOYk09Bdj4Xjp7lvrceRKfzdYHWjNtgMNSGG3U6Haqq4vF4+M/T7zP5\n4esJ7x0R9Ji8DicV67ZS+t66+m3NCmiNoDWB1qRgSIwkZFQyhrhQXwNx3SZgd+OfU7vTTcjD/wi+\ndXXHfzD3HQzRiSjdoL38atWex/Nged1eis8UUdgguFt8uhCvu/nAu6qqPHH0d6iozb5/arVaXC5X\ntyguk0CvEEIIIYRotc78j8bp06fz+9//nvT09FY9/9VXXwXgwQcfrF1eQ7NmzeLxxx+nrKyMp556\nisOHDwOQmJjIr371K4YMGdLK0QshhBBCCCGEEEIIIYQQ9dUNxwRqjG3vcExb2e12LBZL0EEqm82G\n2Rx8w2VHcVY6CI+OoMpRVRtEbnjlwdogsslMRWWFL9Rz/igc/hLOHWn6BeLTYNBUSBiEorR/ULMr\nglTtpeHfkhoGBlv6tyT1dBZsX+VrNW1Ib4Ixt0DaNU1+H8ovlbHu959yYsPxRtMUrcK4zHQm/XQK\n7/37vWbHfteN38G2PYvKzXuw7zsK7sYNsA1po8MJSR+FZfIoTINTULTts894PV52btnJ5BsmN3tc\nWf/vtYwaMxpDqBGDxYCiCT7E5jh+ytfGu3EnqsMVcD5Fr8MyeTTWm6/DOLAvZG+D/Z/7gpr+RPZm\nxXk9P3h0fpPbfM6cORRkXyb3i+PkbjjGxQPnARVLiEpkpIeISA8REZ4rX0d6MBiCXr3g6c1gjSEr\nv4qxD/8Ot9sTeJtrNez6r7t9QeS20OohshdExkNUb999ZDzozBS/+RGl765uPMy+8cQ99TD63j1q\nH1NVldDQUGw2Gx9//DEffPABy5cvry1vuvvuu7ntttu49dZb0St6nk37DVq9lkHfHca4H19DdFJM\nwCF6yisp/2QTpR9twFtSHnA+07BUwu+aiXnskIAhStXlqNf2W3T6HDk7j3Ldr+fjdHubPbEEwOPx\noOmiZvhvmvY+ntfweryUni25EtzN8QV3i04U4HE1f0xtytK8dzhUcRQg4PsnwG233cYHH3zQptdq\nLxLoFUIIIYQQrdLZ/9HYEYFef8srKytj2rRp/OEPf+DGG28E4NChQwAS6BVCCCGEEEIIIYQQQgjR\nboJtXc3MzGTx4sVdMMLG6obAmgtSWSwWKioqurTtruxCKfve2cnu5dv55c6nMBqN7NixI+CVB8eN\nG4cOL8W71qDP2QKllwIvXKuH5HEw6DqUyPgOX5eOClJ1hqysLF588cVGgcF58+a16m9IqqsK9n7q\na032F3uK7QeTMlCiegdehqpy7LNDfPGnz7EXN25Ijewfzaw/3MLWEzt48sknyc7Orp2WmprKs88+\ny1133VXvOZ7ySmw7DmD7ei/23YdRXc03xmoiwgiZNJKQyaMwDR+AotXWjs9lc2EvsWEvqsRebMNW\nbMPe4Fb7WJGNqjI7K879m52le4Nqop4Tf1vt44YQA4YQoy/gG2KovjdirLk3aQgrOo/5TC66woJG\ny61LFx+L9ebrCJ02EY01BE7vhz3/gbLL/p8QEgWjvwNJY3j33ZXce++9eDyNQ3xajZYn5zxBn8Ke\nlJ71E+j2wxhmpP91KQyYkkjfwaHoPaW1zb6UFUB5ftOt20HIXLyOZZuPNLvNH7h2MIszpwW/4NCo\n6sBub4iqvg+LabLduXLLPvL/9jqqrf4JF4rFROz/vZ+QSSOujLvBe1DDkxwC7SsoMGDGIMY/NJm4\nwb1qH3YXFFP6wXrKP9+Mam/crOt7roJl0gjC75qJaWD/4LdFHTUnlgDNbnOg25xY8k2xatWqoI+J\nDalelbILpVdCu9n5FOTkU3QiH3dV+zRsW+PDiU6JJSa1B9EpsVz25DN99iy83iuNvnXfPwE0Gg17\n9+7tNifESKBXCCGEEELUY99/jMKXl+PKu9jkfE9kbWDVuWPN/qI0O2Egzw2bGnA5+sSeRP/0bswj\n0pp8vc4K9D766KMkJiby+OOPt+p1hBBCCCGEEEIIIYQQQojmtCgYazZTXl6GpptcKvxqCCJf2H+W\n3W9s5/iaw6geFVVVefLYn3CpLnQ6XcArD84ek8T//GAqUSHGwAu3hMPAa2FAOooptDNWp1Z7B2M7\nW8PAYJuXV3AGti6HwrONJyoaGHI9jLgRRR/4+2krqmTDn1dz9JODjabtKzvIOxfex+P1hUtbEqL2\n2uzYdhz0NffuPtRkk20Nt0ZHgWLlvN3MuUIFl6NlzZR19/Pmjis1ravNfR+sehf9w2z0CbWj1wSO\nmHlVuGAzccoWQqnOiiHURGIfF2OH5xMd3jgwDeDGSFHoaGw9RmEItZB9NpcZd86sLROaP38+CQkJ\nnD17lueee47FixejUTQ81u9h4k09A4+5dwQpN6SRfP0Aeo/pg1avDTivqqq+9teakG95fp2vC5oN\n+6qqStgj/8TmdDd/LDfoKP/nI423uc7QILjruymG1oVQXWcvcelPi3CdvtBoWvicWUT+4FYUrSao\n5m+tomFeE9u7/7UpjLttIKajB6nYsCNwQ7VOS+gNEwi/awaGhMDfu2CoqorFYqltiW+qddVkMmGz\n2br0xJJvkmBPLFFVlYpL5b7gbnVotzDnMoW5BbhsbQvQ1wiNC/OFdpNjrwR4k2Mw+Hn/XrFiReAT\nBbRa3n777W51QowEequtXr2aNWvWADBz5kxmzZrVxSMSQgghhOgaeT/+Le7zAc6QraaqKkPXLsbu\naf6XU7NWx8EZc5v8RUkX34PE137X5Gs2Feh99NFHOXvW9581v/rVr2rnefXVV3nllVcYOnQoAOnp\n6c0GetPS0ti5cydWq7XJ8XQl+ewqhBBCCCGuFvLZVQghhBBCXC06+7NrTcOg0WisDSX5YzQacTqd\nVL7+OOZB6ZA6ASWiV8D5O0MwIbD2vIJfsLxuL9lrj7D7ze1c2Nc44Fn3stsBrzyo1bDrtxkMT/Rz\nOfmYvjB4KvQbiaIJHBDsDO0djL2aqV4PHP0K9nwCbj+toKFRMHEOSsLgJpeTu+EY637/KRWXygE4\nX3WRF04twqt6m7xS5efvfEr/2L7Yi+3Yiip9jbrFdl+rbomvOddZXEG4u5TeIVX0MjvQNRGMreH0\nKlywmThfaeJSlRGv2vz32eV18etjfwz6uPLntKfQa/SNpmsUld4WO/3DbMSYmg4i29waTpZbOF1h\nocrj+7mIiXEzeUolScn+n+tywZ5dZnZuN+N0XmmbXXG+de3CAD2HxZN8fRrJNwwgJrVH+wTGa8O+\nl31tvnUDv9VhX7vTTcjD/wj+WP72U5h79asN7RIZD2HRKErg1t3W8FY5KHjxLSo37mo0zTRyID3m\nZ6IND2s2oPnGsjcYHjKY7a9upvhkYb3lRBmdDAivIN4SoI0XUMwmrDdPxvq9aehiItpt/WpOLNFo\nNLXNq3XHXvN4d2q4v9oFc/VerUbLn2Y9TUihCUd54P2iJSzRIbVtuzEpsURXh3hNVlOLx//iiy/y\nzjvvYLfbMZvN3HPPPd3yhJhuE+h9/vnnKSwsZM+ePURERLBy5cqA85aUlDB//nwiIiI4ceIE48aN\n44knnmj18oQQQgghxBXBBHqrPG4Gr3kt6F9OD8/8MaYmmgPaGugtKyvDarVSVlbGtGnT2LlzJ4cO\nHWLevHm8//77WK1WnnnmGRITE+sFeoF6wd2///3vTJs2jWPHjjU5FiGEEEIIIYQQQgghhBCiLVrU\n0Nuw1TGmL6SMh/5jUIyWTh65T7AtfZ2hqtTOgVV72fv2DsovlgWc742L75JVfKjZsOAD1w5mceY0\n34OKBvqNhEFTUHq07vLwonOolcWw/T04k+V/hn6jYPwdKJbwgMtwlFex6a/ryFq5p03h0qZoFJU4\nk8MX7rVUNdl6W8PlVbhoM3LOZuKS3YQnQLhXVVV+c/xPOL3NN/QatAZemPQsTpsTt90XvA3Ruekf\nZqNvqA2jNvC4VBUu2o2cLLdw0W4EfOMJC/OQPtnG4KEO/OVpvV44eMDI1q8tVFZoGyyzZe3Czw17\nhn7pySRfP4CkqQMI7REWcLwdQVVVsJWill0mLHkENntV88dyi4WKiopOC+GrqkrZRxsoeu098Hjr\nTdPGRhL35EMY0/oF1fzt9XjJWXeUbf/8Cs2Z06SFVxJjCty0qomwEv696wn7znVoQ9v/fapuuDQ1\nNZWzZ8/WhjQTEhLIzs7ukhNLvsmCbedv6TGxhinCXC+4W/O1OaJ995+r4YSYbhHoff755wFqQ7kz\nZswgKSmJRYsW+Z0/OTmZlStXMnr06Nr5Z8yYUfv8li5PCCGEEEJcYd9/jMKXl+PKuxhwnvZs6NUn\n9iT6p3djHpHW5LiaCvQeOnSIRYsWUV5ezpYtW9i5cycrVqygpKSExx9/HIC//OUvREREtKiht6ys\njPvvv5+ysjJmzZpVuywhhBBCCCGEEEIIIYQQoq2CDcfUC5jWpdFB3+GQMgF6paFo2rfhsTnBhMA6\nUtGpQva+tYNDH+zDZQ/cIhqVFMPo+8aRnjkFm90eXIB66S9R0ibDwMkoIZEduRqinamns2D7KrCV\nNJ6oN8GYWyDtmiYbUU9vO8GAawbh9DqDCpc+m/abVgXDNKj0MDuIt1QRb6nC0ESItoZXo8UZF483\nJQXdkAFYekZgjrRgjrRgCjfz4MMP1juuNAyv1RxXappLVbeHii37KPtkE84Dx5t8bY/eSGlMAgUh\nPal0anBWOHBWOsFlY2hqAcOGlKML0O+Tc9zAV5ssFBf5n6Gl7cIl+SWExwQOZ3emYI/lXdUWW3Uo\nh8vPvoqnuMEJDzod0T+ZQ9iNk1EUBa/XS0lJCREREWgavJ+obg+Vm3ZRsmoNrlPnA75WhUtLdmkI\n5bGJjHv4OtJuGoJW3zGN5g1PLNHr9bhcrupV69wTS77pWnISUnPHRKPV5AvtJvvadmNSYolOicUS\nHdJtA7adrVsEeiMjIzl58iQREb5q7VWrVjF79mz8De2VV15h0aJF7N69u/axVatW8eCDD1JcXNzi\n5QkhhBBCiNbp7F9OAwVwDx06xNNPP82yZcuwWq2MGzeO9evXtzrQ++ijjzJs2LDa+cD3C+GhQ4f4\n/e9/3+b1EEIIIYQQQgghhBBCCCGgfsNgZmYmCxYsIDU1lezsbBYuXMiSJUvQabXs+sN9DO9lbXph\nlnBIHg8pE1DCe3TOClTrzLY7VVU5s+0ke97czomN2dBEDCTlun5MvC2OHqEF2E/sJ+RHfwk6LFhZ\nVoIlrHuEBUXLqa4q2PspHNnoq5NtKLYfTMpAiert9/l2ux2LxRL0/vLntKfQa/TNjssUbsYc5Qvf\nWqpDuOYIi+8xqxFLeSHakyfxHj6GWmFrdnmKXod5zBBCJo/CMmE4mhBz0M2le9Z/ScKpQspXf904\n6Nlw3CPSsN58LZaJI1D0VwK5qtsJRzbBgbXgtPt9rsMST4F1EuXuqNoAsLPSgaPC4fu3zYmzwoGj\nvIrM936G09N8iLqzm26bE9SxvIvbYt1FpVz+82s4DuU0mnZ6SG9ev5zDu6tW1p6ckZGRwWOPPcbQ\nAWmUr/6a0vfX48kvCrj8Yoee46UhnLOZqGlsBrD2jmD83HSG3D4SnTHw1Vxbq6tPLPk2cNmcbH9r\nC9c+fH2LjomW0JDasG5N2250SiyhPcK6zc9ud9X+PykttG7dOoDa8C1Q27y7Z8+e2q9rrF27lqio\nqHqPjR49mpKSEk6cOMGJEydatDwhhBBCCNE6jz32GG+++abv7F1VDfjL6bx58zp0HHl5eSQkJGC1\nWsnLy6OszPefDunp6cybN6820Hv48GG/7b4NPf7449xxxx0kJiZy4403dujYhRBCCCGEEEIIIYQQ\nQnx7DR8+nLfeeov77ruPJUuWsGTJEgwGA06n7zLmNQ2Dw++8HU7vh5ztcCFAg6at1BeqO7AWtUcS\npIyHfqNQDOYOXw9FUTCbO/Z13A43R/5zgD1vbqfg+OWA80XFwqRbo0lKdqEv2wsXPQCYVBWLQYfN\n4SAnJydgWNDpdGKxWDCHNhOgFt2aojfB+DtQk8bC1uVQeLb+DPmn4OO/oA65HkbciKI31ptsMpmw\nWCzYbLZm9xeD1kDy5AGERIXWNuXW3CxRVwK7JqsZjS64Fm3V46HqYA6Vm/dg27IvYOBWdbmxbduP\nbdt+0GkxjxpE/2tG8fOHHuaFl18iOzsb8IXs7NXt1Arwh+tuIfT5tynxBk7Ea0IthM6YRNhNkzEk\n9Kz/ul4v5G73haZtpf4XENETxtyCMWEoCUGG99ZnbmHp0qUsXLjQb5nQwoULAbj77ru7VSAw6GN5\nFwZMdVHh9PrzYxQt+YCyf6+vffw/F3L45eev4Fa9gG9fsdlsLF26lDffeIP/Hn8j34lIDLhc08iB\neMeNJe+Ls5xbf6zR9LJzJaz7/ads/ccmxt4/ieFzxmAIMbTbeg0fPpzFixfz2muvddqJJd8Wzkon\n+5fvYteyrVQWVKBX9DiCeA81m8z8ZN0vsfaOkO9FK3V5oPfEiRONArpJSUm10xoGcKOiompDwHWX\nAdSGeluyPCGEEEII0Tpd8cvpvHnzCA+/ckZ8TcPuX//6V6ZPn87gwYNrpw0ZMoRZs2bVPh4WFhbU\nayQmJrJ+/Xqeeuop/vrXvwJgtVr51a9+1W7rIYQQQgghhBBCCCGEEEIAZGRkMGjQoOYbBpPHQfI4\n1IoiX7A3ZwdUFPpf6OUTvtv291D7jYSUCdAzBUUJLkzYnVQWVLB/+S72r9iNrbCy0XSNRiW+t5u0\nYTBgiIpZKQMKoKT+fIqiMGd8Kss2H7nqwoKi9ZSYPqjf+b9w9CvY8wm4HVcmql44uB5O7UWdOBsl\nYciV5ykKGRkZQYVL7/vRfcx+7QftO26tFvOINMwj0lAfycBx9ASVm/dQ+fU+PAXF/p/k9mDfeZA9\n6zfyv1veA3xX01ywYAEpKSnk5OSwcOFCFi9ezNMbPmR4+p0MskY3WoxxUBJhN19LyOTRaIz1g5eq\nqsLZg7D7Yyi56H8clnAYdTMkj0fRaFu03t2lTKg1gj6WdyFFpyX6obswDuxPwQtvcvjyeX65/wvc\nqjfgvvKLbZ+R1HBf0SiEXDOa8LtmYEztC0Dv26Eg+zI7Xvuao58eRPXUD4tX5lew8S9r2f7KZkb/\nYDwjvz8ec0T7nQjSGSeWfFs4Kx3s/ddOdi/bhr3Y1xSuKAojrUPZWbq32WPiPd+/h/CEyE4d8zeN\noqr+uuU7z/PPP8+iRYvIzc2t97iiKKxcuZK77rqr3uPr1q1jxowZPPHEEzz33HOUlJQwbdo09uzZ\nQ25uLqtWrWrR8vwJ9MGsizeVEEIIIUS3JJcy6Vry2VUIIYQQQlwt5LOrEEIIIYS4WnTVZ1ev10tJ\nSQkRERFoNE2Hb1XVC5dyIXs7nN4HbmfTCw+NguTxkDIBJaxxiK+7uXzkInve3M7RTw7icXnqTTOZ\nvPRLcpKU7KR/igej3hNgKfVlXShj7NNv4fZ4yMzMDBgW3L17t/x94xtIrSyG7e/BmSz/M/QbCePv\nRLH4imWysrIYM2YMbre72+wvqteL4/hpbF/voXLzXtyXGof6n8jawKpzx5g7d67f0N3cuXNZsmQJ\nsxMG8tywqQAoZiOhN0wg7KZrMSYl+H/tyydg10e+kwX80Zth+AwYdB2KrvUNrCtWrOC+++7D7XYD\n+C0TysjIaPXyO4Oqqt2+LdZ55gI/mHEz7x7fF/S+ouh1hM6YRPgd09HH9wi47JK8YnYu3sKhD/Y1\nOn7X0FsMjLxnLGN+OJGQ2NB2Wy/Reo4KB3vf2sHu17dRVWpvNP181UVeOLUIr+rtNsfEb6ouD/TO\nnz+fVatW+Q3grl27lunTpzd6zvPPP8/8+fMBuOuuu0hKSuL5559HVdVWLQ9g9erVrFmzBoBXXnmF\nioqKRvPIfywLIYQQQgR2Nfxy+k0hn12FEEIIIcTVQj67CiGEEEKIq0VXfnbNysrihRdeYMWKFbXF\nGRkZGTz22GNBhWJUVxWc2udr7r2U2+z89EyBlInQdwSK3tgOa9A+vB4vJzZms+eNbeTtOF1nikp0\njIekZF+It1e8m2byzleExULiEEgYAnHJvLvqvas+LCjaRj2TBdtWga2k8US9CcbcAmnXoCiabh0u\nVVUVZ84ZKr/eS+XmPbjP56OqKkPXLsbucZOdnU1KSkqj52VnZzNgwADMWh3HH/4t1u9OIXTKODQW\nk//XKbkEez4OHITW6GDQdTB8BooxpF3WTcqEOp6qqoSGhmKz2YLaV/JefZeI26ahjbQG/RoVl8vZ\ntXQr+9/djdvu8juP1qBl6J2jGJ+ZjrV3RKvXR7ReVVkVe9/ewZ7Xt1FVVuV3Hr3FwKh7x3HSeo65\nj8ztlsfEb5IuD/S+8sorzJ8/n+Li+pXwiqKwe/duRo8e3ewyZs+eDcDKlSvbZXlCCCGEEEIIIYQQ\nQgghhBBCCCGEEB2tYWDQaDTicDiA1oVj1LJ8yNkBuTugsrjpmXVG6D8KUiZAj6QuK+twVjo4+MF+\n9r65nZI835i1WpXEPi5fC2+yk/Bwb3ALUzQQl1wd4h2KEt64RVLCgkJ1VcHeT+HIRvAXm4rpC+l3\no0T1rt1f3nnnHex2O2azmXvuuadb7S+qquI6dY6CDdvoPXc2RqORqir/wTzwHWecTieVlZVYLBb/\ny7SVwr7PIHur/22EAinjYeRNKKFR7bQmDcYgZUIdxm63Y7FYgt5XbDYbZrO5da9VYmPPmzvY+/YO\nHAECoxqdhkHfHca4H19DdFJMq15HtExVqZ09b25nz5vbcZQ7/M5jCDUy+r7xjP7hBMwRvmOFvId2\nvC4P9K5atYrZs2fXO5OtpKSEyMhIiouLiYhoOn1/4sQJkpOTyc3NJSkpqc3LE0IIIYQQQgghhBBC\nCCGEEB1P/kAvhBDi2y4rK4sxY8bgdruZO3cuCxYsICUlhZycHBYuXMjixYtbfflqVfXChWzI2Qan\ns8Djvx2xVlisL5yXMh4lJLINaxW80nMl7H17Bwff24uj3EFIqIekJBf9k5307etEbwhyQcYQSBjs\na+GNH4hi9B9QbEg+iwi1MA+2LIfCvMYTFQ0MuZ4spTcvvvRyqxu0O1NLWlctFgsVFRWN9n3VaYeD\n6+HQhsDHjYQhMOYWlMj4jlgN0QnaY19pKUeFg/0rdrF72TZshZX+Z1JgwIxBjH9oMnGDe7Xp9YR/\n9hI7e97Yxp63duCs8B/kNYYZGXXfBMb8cAKmcP9BbnkP7ThdHuitCdvWbc9dt24d8+fPZ/fu3c0+\nd9q0aTz88MM89NBDbV6eEEIIIYQQQgghhBBCCCGE6Fhtvay4EEII8U2RmZnJ0qVLmTt3Lq+99lqj\n6XPnzmXJkiXc/8MfsfT1Za1+HdVph5N7IGc75J9qZm4F4gdAykToMwxFF2yqNsixqCrn9+ax543t\nZK87QlwPX4A3KdlJXE9P8AuKjIfEob5gYUxfFI2mXccpvj1UrxeOfgV7/gPu+uG2FduP84NX1+L2\n+Bqi29qg3RmCPa5kZmayePHi2sdVjwuOboas1eCw+V94TF8YeytKz9SOGr7oRK3dV9rKVeXi4Pv7\n2Ll4C+UXSgPO1//aFCY8PJneo/u022t/m9mKbexetpW9b+/EZXP6ncdoNTHmhxMYdd8ETFZTJ49Q\n1OjyQC/AjBkzSEpKYtGiRQDMnj2bjIwM7rrrrtp/R0VF1U4H2LNnDw8++CC//vWva+cLdnlCCCGE\nEEIIIYQQQgghhBCi87X3ZcWFEEKIq1VL2hH1ip6/Tfgj4b0jCe8djjU+Amt8ONbeEYT39n1tDAsu\neKOWXPIFe3N3gL2s6Zn1Zug/GlIn+EKzARr4gmnp87g8HF99mKx/bcFUeYakZCf9k5yEhAYZWdHq\nodcAX4A3YTBKaFRwzxMiSGplMWx/D85kAZCVV8DY363A7fG2e4N2R6rb/J2ZmcmCBQse9XMyAAAg\nAElEQVRITU0lOzubhQsXsmTJknrjVlUvnNgNez6ByiL/C7X2gNHfhb4jpInzG6Sl+0p78zg9HPnk\nADte/ZriU4UB50sY24cJD19L3/Qk2f9awVZUya5lW9n39k5cdv+t26ZwM2N+NJFR943HGGrs5BGK\nhrpFoBd8oVuAqKgoxowZU9u4W3faypUrAZg/fz7Jycn15mnJ8oQQQgghhBBCCCGEEEIIIUTn6sjL\nigshhBBXG7vdjsViwWg0UlVVFXA+o9GI0+nkz2lPodfoA89nNdUGfcN7R2CtE/wN7x2B0Vo/bKt6\nPXD+GORsgzMHwNtMO254HKRMgORxKJZwILjWfXuJjWPvbqJy7zZ6x5WTkOhCqw1yI1kiIHGIL8Tb\na0C7twUL4Y96Jgu2rSLzf1axbPORZttLH/jOFBb/4XEwW8ESDuZwsFjBbEXRBLuzt6+GJ9Hp9Xpc\nLl+Qr+Ykujlz5sC5I7D7Yyg+539BZiuMvAlSJ3bZuoiO1XBfMRgMOJ2+9tbOOuHS6/GSvfYo2xd9\nRf6xSwHnixsaz4SHJpNyQxqKpn6wN5gTS75tKgsq2LV0K/uW78IdKMgbYWbsA5MY9f1xGEIkyNtd\ndJtArxBCCCGEEEIIIYQQQgghhPhmcjnd3HFrBv9Z/X6nX9JVCCGE6I5a2tD7bNpv2hRSMoQYsFa3\n+VrjrzT7WntHYI01YC46DDk7oPBM0wtSFOg9iBVHS/jBL54O2Lr/yu9/x1SLCasnj6ioZsLCVxYO\nsX19Ad7EoRAZL8Es0SW8Tjth4ZHYqhzN/nxaDDrK//mIn31VAVNIvYCvL/Db+F7R6tp9HVatWsWT\nTz5JdnZ27WOpqak8++yz3Dl1POz6EC5m+3+y3ghDp8PgqSh6Cfl902VlZfHiiy+yfPny2pMz7r77\nbubNm9epJ1qqqsrJTTlsf+Urzu89G3C+6ORYxj94DQNvHsrBwwebPbHk26Yyv4KdS75m/4rduKvc\nfucxR1kY90A6I+4eiyFETpbpbiTQK4QQQggh2oWc+SiEEEIIIYQQQoi6KkrtbF17hM2fHmTLmkN8\nce5veHE3H4qwWKioqJD/XxBCCPGNl5mZydKlS5s92WV85Gjm9Pxeh45FZ9YTHh9BQoqelP5lxIdd\nQK84/M6blVfA2N+twO3xBm7d12rY9dsMhifGNP3CehP0HggJQyFhEIoprAPWToiWaWmDduWin2A2\ntCGUawzxE/a11gkDVwd/dYFbuutq2LpaL3Cv1fLmg9PJmDCg8RM1WkibDCNmys/it1B3+Vuvqqqc\n3XWa7Ys2c3rLiYDzHdedYMnht3F7/J9Y0hntwt1JxeVydi7eQta7u3E7/Ad5LdEhjMtMZ0TGGPQW\nCfJ2VxLorbZ69WrWrFkDwMyZM5k1a1YXj0gIIYQQ4uoQzCW1RPuSz65CCCGEEOJqIZ9dhfj2uXyu\nhM2fHeSrTw6wd3Mubpevkc+jutlW9r9BhyL+e8G73PfoTGJ6hXfW0IUQQrRCdwn/tIeu+OyalZXF\nmDFjcLvdZGZmsmDBAlJTU8nOzmbhwoUsWbIEnU7Hzh3/n707j4vivP8A/tkDFpblRjwAo8glhzfe\ntyIYNYeGoIlNI0bTNG3x19pgL5OatFWbppImbTyAHCZCNLcXSNR44IEYBS+EeAEqCHItCyy7O78/\nVhFkFxZYTj/v18sXL+Z55plnYHYYdz/znTQM6ueJ8vxSlOeXofxmKcpulum/v6n/Xqs2tQquacRi\nAQM81QgMrMHAQWpIJA/aImNT8OGRi80GkZdM8kds5IxG7VprZ0g8h+gr8bp6tkt1UqK2aEkFbeMV\netuBpdxw8Lfesozs6xg1Ziw0Gk3LAveeI4HhcyCybSaET9SBbmfm48SmI8j5PqvB8pvVt7Hh2kbo\nhCZuLJFKkZ6e3uM/r664XY6TW44ic8dpo9cCNi4KBL80HkPCR8LC2rQbA6jzMNBLRERERK3W5B2+\nZr7zcf78+QAAe3t7lJWVwd7eHitXrkRAQAAAYObMmVizZg3Gjx/faN2ZM2fCzs6uwbrLli0z2Pef\n//wnkpKSkJKSYpZ5ExEREREREfVkgiDg6sXbOLxbH+K99GOu0X7Hy983qUKvGFKMtXsVljIpwhYG\nY9FvpqG/l2t77woR9QA9KVza1bHQg/k8/D67paUl1Go1ANPfZxd0AiqLlfpwb34pyvJLUXGzDGX1\nAr/GHrttCmtrHfz8axAYVA2XXhrY/uIDqNQmVN2/F3QUBBGUIlfIh4yG1GsYRPb8u05dn6kVtJfM\nfxyxf/olUFUGqMoBVRlQVQ5UKwF0fCSrxYH7fr7AyCcgcvbo8LkSmaoouxAnNx/Fpd3nIOgEJN78\nGmllPzZ7nP9s0c/w0acf9cjrwvKbZTi55SjOffEjtLWGg7wKV1sEvzQBQc8Mh4UVg7zdBQO9RERE\nRNQq9SsHdMSdj/Pnz8fKlSvrQrjnz5/Hiy++iO+//x52dnbNBnrrt+Xm5mLJkiVYuXIlwsLCGvT9\nzW9+Aw8PD0yYMMHgWERERERERESPOq1Wh3MnruLQrnM4svsc8q8WmbTeDeEAcsvPNvuhq6tFALzl\nIXXLRSIRJs8NwvMrpsN/5GNm2w8i6jkYLu1YHVno4VGRkZGBmJgYJCQk1B3DCxcuRFRUlFmOYUEQ\nUHVX9SDgm1+Kspv1Qr/5paitqjVlJNg7VWHZ0XUmV92//Nnn8HxiNiQ2ijbvB1FHMrWCtrHPwQSd\nVh/srboX8lWVPwj9VtUL/lZVwFzBX0EQTA/cyyxQ8dNZiN0Gm2XbRB2h9MZdnNxyFPPeWgC1UNvs\ncW4hssA7Y96Cq18fuHi7opdvb/TycYWzl2u3rVRbll+Kk5uP4tyXP0Kn0Rnso+hjh9EvTUDQguGQ\nylgFv7tpc6A3Ly8Pubm5CAoKgkKhvwBTKpUoLS2Fu7u7WSZJRERERB1HuHUZOL4dKCtosl9bH6lV\nx743MDYcor4+TW7v4UAvgLpQbkBAQIsCvcCDQHBaWlrdstTUVOTm5iIwMBAbN27Eu+++2+SciIiI\niIiIiB4V1So1Th28jEO7MpG69zxKiytNWq+/tysmzQnEpDlB0FiUIjg4uMlQhAhiDFUsgo2kl8Hx\nhk/0wvMrpmPMDL8eWWWJiFqO4dKO1dGFHh41nVVlWhAEVJdVofxe4Fcf8tVX9r3/vVqpf12ptWr8\n8fLfAKDZIBUAVFZWQi6Xd9i+EJmTOSpoN0fQafXVfFVljav81oV+7/1rJuJVpdbA5uX/mRy4V6lU\nsLa2btP8iTpaVVUV5HK5ycf5P3z/DAvxQ+FdEeD4mDNcfFzRy8cVLj690cu3N+zdHCASd83/Z5bm\nluDk5iM4//VZo0Fe2772GLNsAgLmD4PUkkHe7qrVv7nk5GRs3LgRFy5cAADExcVh3LhxAICEhAT8\n61//QkpKCtzc3MwzUyIiIiLqGMcSgfI7TXYRBAGfn8wGAKxatcpgn1WrViEuLg6JJy5jy5Lpxt98\nLCvQb3P+X1o0zcTERJSVlSEgIKBF690XEBAAe3t7nD9/vm6MhIQEvPXWW7Czs6u7ziUiIiIiIiJ6\nVJUWK5G69wIO7z6Hk/svocaEyn0ikQgBwY9h4uOBmPR4IB7z6d2gfevWrVi8eDHi4uIQFxfXKBQR\nH/ch5DWPYdt/DuDW9buNxv/xSA5+PJIDr8B+eC5qOqY/PQxSqcQ8O0xE3U5GRkZd0MpYuHTx4sUY\nPHgww6VmsmHDhrqfd/1CD15eXtiyZQsEQUBcXBxiYmIQGxvbiTPtnkQiUaeE60QiEawd5LB2kKN3\nQD+DfarLq1GeX4rSvBL8JWwttDot1q5da7Dgx9q1awEAEomEYUHq1iIiIjB48OB2raAtEksAub3+\nXxMEnU4f/K2qX+23YfDXqrIUckspVDU1yMnJMRq4V6vVkMvlsLKyavP8iTqalZUV5HI5VCpVs8e5\nhcgCUpGBeKQAlFwrRsm1YmQnX6xbbCG31Id8vV3hcq+ar4tPb1jZdd5rpfTGXRzfeAQXvj0LQWs4\n1G/n5oAxyyci4MmhkFjy/8fdXasCvceOHat7FPHvfvc7vP322w3aX3rpJWzatAlvv/02/v3vf5tl\nokRERETUdVTXaqFSayCTyQz+JwkAvL29YWlpCZVajepaLazNcBfg6tWrYWdnh9zcXHh4eCAmJqZN\n43l4eCA3N7cu0FtRUQE7OzsAwPjx45GYmMjqHURERERERPRIyb9WhCO7zuHwrnPIOH4FOl3zD3q0\nsJRg1FQfTJoThAlhAXDubWe0r6mhiCdeHIeD35zFpxv2Izszv9E4OeduYs2yrdj85m4s/NVUzFk8\nBlZyy9bvOBF1SwyXdqya6lps+ywBQPOFHhISErBlyxZWU+9BrOysYGXXB66D+2DuvLn45ptvEBsb\nC0EQDFbdB4B58+bxGKBub8iQIYiNjcWWLVs6pYL2fSKxGJDb6f85G+kD4Nm9+fjwww+bDdwvXLiQ\nr0/qlkQiESIiIhAfH9/scT7CaUiLjvNalRq3zuTh1pm8Bstt+9qjl68rXLxd0cu3N3r59IbjAGeI\npeI27UtTlflLrhXj+MbDuLgz02iQ197DEWOWT4T/E0MgsWCQt6cQCUIz9dgNiIyMxPnz53HixAmU\nl5dj9OjRiI+Pr6vQCwBRUVG4ePEikpOTzTphIiIiImpfwq3LwPHt+sq5xvoIAmx/8QFUak2zj9SS\nW0pR8cEvjP9nyb43MDYcor4+Tc5r/vz5WLlyJcaPHw8AOH/+PKKiohATE4OAgADMnDkTa9asqWuv\nz1jbzJkz69ZPTEzE5s2b4eHhAQAoKyuDvb094uPjm5wXERERERERUXcmCAKyzubdC/Fm4qcLt0xa\nT2FvjfGh/pg0JxBjpvtBbtvyikWmPFZcEASkHcjCpxv2I/1QttGxHJxt8MzLkzF/2QTYOdq0eC5E\n1L0oy6qQfigbIfNHo1ZT0+x7lNZW1qhQVkAiYdChpdQ1GqQdyMKBr8/gh50/IiX/X3yUOyEjIwPD\nhw+HTvfgkd/1q+4DgFgsxo8//sjq2EQdLCMjAyNHjoRGo0FkZKTBwL1UKkV6ejpfn9RtmXqcn0o7\nhf6OHii6XIA7WQW4c7kQRZcLUZp7F2hxYrIhiaUEzoN6oZdvb7h4u8LF1xW9fHrDxkVh0vw3bNiA\nxMTEuptcIyIisGLFCrgp+uHExsO4tOscBCM32Dr0d8LYX0yC35xABnl7oFaVSUtNTa2rVGbsDRZ7\ne3vk5ua2fmYdLCkpqS58PGvWLISGhnbyjIiIiIg6h6ivD/D0n5ruAyDicKVJdz4uXPwCxEv+Y/Z5\nBgQEYNmyZdi4cSPefffdFq+fm5uLsrKyuuq8e/fuxZdffllXoRcAgoODUV5e3mBZV8BrVyIiIiLq\nLnjtStQ1aWq1+PFoDg7vOocje86hMK/UpPVc3R0w+fEgTJwTiGHjB0Haxg8OTXmsuEgkwujpfhg9\n3Q8XT9/Apxu+xw/fZeLhejWlxZXY8vc9+DTme8x7YSwiXp2K3u6ObZofEXUdGo0WF9Nv4OT+LJw6\nmIULp25ArVGjVlNj0lPEqqqr8OTgv2Dq3OGYNCcIIyZ5wcIMTxTrqWrV+hDv/q/O4Mjuc1CW68O7\ngiBADClqeuij3HntarohQ4bgs88+w/PPPw+tVgsADcK8EokEn376KcOCRJ1gyJAh2Lp1KxYvXoy4\nuDjExcU1CNxLpVJs3bqVr0/q1kw9zocOGwoAcHzMCd4hg+vWV1eqUZxTiDuXC3EnqwBF2YUoyipA\ndbnxG5YeplVrUXjxNgov3m6wXO5sAxcffbjXxUdf0dd5UC9IZfprz8TERCxevBgajQaA/kYolUqF\n+Ph4fPzRx1jUdz6G2QUa3KbjAGd9kPfxwDZXB6auq1X/S/H398e5c+ea7HPs2DH4+/u3alKdITQ0\nlBfkRERERC2wYsUKfPLJJ00+UksqlSIqKqpdtl9eXo69e/ciLCysVetGRUXhzTffrPu+rKysUXB3\n9uzZSExMxLJly8wyZ3PhtSsRERERdRe8diVqf6ZUuQWAyvJqHP/+Io7sPodjSRfqwlnNGRTQD5Pn\nBGLSnCB4D3Hr1MfyDh7RH299vAQ3cgqx7T8HsHdbGmrV2gZ9qirV+Px/h/DF5iMIeWYEnouaDs/B\nfTtpxmQuph7n1HMIgoD8q0VIO3AZJ/dn4fThbFQ+dN4SQ2JyuFQMKUoKVPg6LhVfx6XCxs4K42bp\nq4yPmzm4VVXGexpjId76RCIRXCx8UFh7oUc+yp3Xri0TERGBwYMHIyYmBtu2bUNVVRWsra2xaNEi\nREVFMSxI1Inqvz4TEhLqKoAuXLiQr0/qMdpynFvaWKLvUHf0Hepet0wQBCgLKu5V8i1A0b1qvnev\nFkGn0Rkd62Gq4krcOHYVN45drVsmkojg+JgzlE5V+L/PoqHVarF06VKsWrUKXl5eyMnJwdq1axEb\nG4vPbn4BV0sX9LPqU7e+k6cLxv5iEnxnB0AsYZC3pxMJD9/CbILNmzfjnXfewZo1axAWFobg4GDE\nx8dj3LhxAIDVq1dj+/btWLNmDcLDw80+aSIiIiLqGh6+g9DQnY/3n+zQVvPnzwegfxJEWVkZAH3g\n9n7YdubMmSgrK4O9vX3dOmvWrMH48eMxc+ZM2NnZNVh35cqVGD9+PAD99S2ARsHd1NRUrF69Gikp\nKWbZByIiIiIiIiJzaeoRnfc/uCy6XYYje87jyO5zSP/hcqPwqyFisQhDxw/CpMcDMfHxQPQb4Nze\nu9JqRbfLsP2DQ/g6LrVR0K++CWEBeH7FdAwZ69mBsyNzMOU4p56jvFSF0z9k4+SBLKQdyMKt63eb\nXSdblYzC2gtYunSpwXDp0qVLERcXB1eLAHjLQwyOYWEpwaipPpg0JwgTZwfCydW2zfvSXdwP8R74\n+iwO78o06WYPiV0ljuTHQafT8lHuVIc3XhB1XXx90qOgPY9zjVqDu1eKUHS5sC7oeyerAJV3lC0e\nK/Hm10gr+7HZa9fR9sPxbL+n4OzVC2NfmQyfWYMZ5H2EtCrQCwBLlizB8ePH4eHhgdzcXDz77LMA\n9I8qLisrQ1hYGDZs2GDWyRIRERFR15ORkcE7fImIiIiIiIg6kKFHdNbU1ADQ32C7fFE0am+64MKp\n6yaNJ7O2wJgZfpj0eCDGhfrDwVnRbnNvD8qyKnzzYSo+/+8PKC6oMNovaOxAPB81HeND/SEW88PQ\nrq6549ycN5JT59DUanE+7RpO7s9C2sHLuHT6BnQ60z+6HuDXG24BMvzro9eg1WqMhkvFYgmCXV6A\ntMa+2TFFIhECxwzA5DlBmDw3CG4DXdqyi11Sa0K8jr0UmDJvCKY9OQxDJ3jiiy92dFihByIiIqKu\nSHW3Ul/FN7vwXlXfQhRnF0JTozHYXxAE/DHrb6gVapGdnW306RI+Pj6wlFji7Hen4RvqD5GYQfxH\nTasDvYC+ktnmzZtRXl5et8zOzg4rV66sC/gSERER0aOBd/gSERERERERtb+MjAyMHDkSGo3G6CM6\nRRBjqGIRbCS9jI7j4KLAhLAATJoTiOCpPpBZW3bgXrQPdY0GSYmn8GnMfuT9dMdov4GD++C530xH\nyDMjILWQdOAMyVSmHOesANr9CIKA3Jw7SDuQhZP7s3D6SA6qlDUmr+/gosCoqT4YPc0Xo6b6wNXN\nAYBpTxF7+qkFSP/hMg7tysSR3edQYmJFNU//vpg8JwiT5gTCZ6h7t33fs0GId/c5KMuqml3HwUWB\nqU88CPFKpQ3Plyz0QERERNSQTqtD6Y27uJNViKLsAv3XywUoyytFra4Wf8h6CzKZDNXVxm+okslk\nUKvVUKlUsLa27sDZU1fRpkDvfRUVFcjNzYWHhwdsbR+dR5AQERERERERERERERF1pMjISMTHx7fq\n8fJuA10waU4gJs0JQuDoAZD00Ed2arU6HN6ZiU9j9uPi6RtG+7m6O2DhL6di7gtjIVfIOnCG1BxT\nj/PIyEjExsZ2wgzJVGV3K3Hqh8tI25+FtAOXUZBXYvK6FpYSDBnnidHTfRE81RdeQf2MVtduSbhU\nq9XhfNo1HN51Dod2ZiL/apFJ8+nt7ohJcwIxee4QDBk3sFHAtatpjxCvISz0QERERNS0GmUN7lwu\ngPd4X1TXVDdboVcul0OpVPLa6hHVqkDvrFmzsHDhQsyaNQvu7u7tMS8iIiIiIiIiIiIiIiK6R6Ws\nwfGUCwgLH4tajbrZDwDFkGKs3avwH/kYJs0JxMTHAzHQr88j9YGgIAj48XAOtsbsx8nvLxntZ+sg\nx4JlE7Hg5UlwdFF04AzJEEEQoFAooFKp+EF3N1Sr1iDzxDWkHchC2oEsZJ3JQ0s+jh7k3xejpvli\n9HRfDB3nCSt5y6qHtzRcKggCrl68jUM7M3FoVyYun80zaTt2jnJMCAvA5LlBCJ7m2+J5tpdatQan\nDl7G/q/OtCjEO2VeEKY/NdzkEG99DPQSERERmYY3LpIpWhXo9fPzq7sY9/f3x5w5c/Dss89CoeCb\nHEREREREREREREREROZQdrcSR/ecxw/fZSDt4GVUVVXhePl7Jj+i83rOTfQf1LcDZ9x1XT6bh0/f\n3Y8DX52BTmf4ozGZtQXmLB6Dha9ORb8Bzh08Q7qvsrISCoXC5OP88vnr8Pbv34EzfDSYGtIUBAHX\nsgrqArxnjv6Eqkq1ydtxcrVF8FQfBE/3xaipPnDpY2+O6bfa7Rt3cXj3ORzelYmzqVeg1eqaXUdm\nbYExM/wwaU4QJoT5w87RpgNm+sD9EO+Br8/i0K7MDgnxAvqqyBs2bEBiYmJdVeSIiAisWLGiUVVk\nIiIiItJfP40cORIajQaRkZFYtWoVvL29kZ2djbVr1yIuLg5SqRTp6em8nnqEtSrQW1FRgd27d2Pv\n3r04duyYfiCRCAEBAYiIiMDs2bO7Xbg3KSkJycnJAPQViENDQzt5RkREREREhvHalYiIiIi6C167\nErVcQV4JDu/KxKGdjcNkgiDgePn70EHDyqWtlH+tCAnvHcSurSehrq412EciEWPa08PwfNR0eAe5\nNWpnNcr2c+dmKd565TO8922USce5GFKMd/gVZj07Cj//fQj6e7l2wqx7FlNCmiVFSpw6eBlp+7OQ\ndjALd26WmTy+pZUFho331FfhneaLQQF9u+zrqOxuJVL3nsehnZk4sT/L6DmjPolEjGETBt2rjB6E\nPh6O7TK3toR4pz01DMMmDGpViPe+xMRELF68GBqNBoA+YF9TUwMAkEql2Lp1KyIiIlo9fmfhtSsR\nERG1t4evoywtLaFW62+I687XUWQ+rQr01mcs3Dt+/HiEhYUhPDzcLBMlIiIiIiIiIiIiIiLqia5f\nLtA/7n1nJi6evtFk32xVMgprL/ARnW1UcqcCOzYexpdbjqKiVGW035iZfng+agaGTxyEzMxMVqNs\nRz98m4F1UYkoL1GZfJy7WgTAWx4CABCLRQh5ZgR+/vtZ6O/NYG9rNBnSlEjxwlP/B6HQFZcz8ls0\nrldgP4ye7ovg6b4YMmYgZNaWZp97e6uqrEHagcs4tDMDR/deaPK8UZ/vMHdMmhOEyXODMNCvT7PV\njpu6WaBVIV5nG0x5YohZQrz31a8st3TpUqxatQpeXl7IycnB2rVrERsby8pyRERERE3IyMhATEwM\nEhIS6v5vuXDhQkRFRfH6idoe6H1YUlISjh49ir1790KpVOLChQvmHJ6IiIiIiIiIiIiIiKhbEwQB\nWWdy8cPOTBz6LgPXLxeatF7f/k4YNNoW//rw99Bo+YhOc1BVVOO7j48j4f2DTVYZtXQvxqFL26DV\n9qxqlF2BSlmDmFVfYdfWE3XLKrV3cFa5DQJ0Ro9zEcQYqlgEG0mvBuOJxSLMWDAcP185CwN8e3f0\n7nRbpoQ0jf3MH+bcxw6jp/kieJovRk31gZOrbQftRcfQ1GpxNvWKvpr67kwU5pWatJ67p0tduDcg\n+DGIxWIAD6oiJyQkoKqqCtbW1li4cCFWrFiBwX7+XSLEW19kZCTi4+N5YwkRERFRG/HpL2SI2QK9\nSqUSe/bswdGjR3Hs2DGUlenf9Lh06ZI5hiciIiIiIiIiIiIiIuq2NBotMlKv6CvxtiAA5unfF5Pn\nBGHKvCHwCuoHkUjUYx7R2ZU+vKxVa7Bv+2l89u5+XMsqaNBWP1zKapTmdf7UdaxZthX5V4satSk8\ny/B95idGj/Pf/2oNrh+F0UC8SCTC9PnD8OLvZ2GgX5/224kewtSQZv2qyPfJrC0wbMIgfYh3um+z\nlWh7EkEQkHU2D4d3ZuLQrkxcvXjbpPWcXG0x8fFA1Njk4a/rXoNWq23URyQSI8hpHmw1A5sdz8HZ\nBpPnDcH0p9snxHufIAhQKBRQqVTIzs6Gl5dXoz7Z2dnw8fGBXC6HUql8ZI4FIiIiIiJzaFOg936I\nd+/evUhNTQWgv4j39/fH448/joiICNja9qw7LomIiIiIiIiIiIiIiExRU12LtANZOLQzE0f3nEfZ\n3UqT1gscPQCT5+qrOLp7Gq6E2Z0f0Xm/GmViYmLd3CMiIrBixYpOn7tOp0Pq3gv4NOZ7ZJ64BgDI\nViWjsPYCq1GakUajxdZ3vkf8uiRotboGbVILCZb9eTYW/moazp8/1+RxrtXqcODrM/jwn8m4dqnA\n4LZEIhGmPTUUL/5+Fjz9+3bE7nUrKmUNDn57Fk++MAkarbrZkKYYUoy1exW+wzwwerovgqf6Imjs\nQFjKpJ0w+64n96c7OLwrE4d3ZeLcyeto6qP4Su0dnFF+BuBBn/rVv/VEGKZ4zmBV5I4K8dZXVVUF\nuVwOmUyG6upqo/1kMhnUajVUKhWsra3bfV5ERERERD1FqwK927dvNxriDQ0NhYeHh9knSkRERERE\nRERERERE1NUpy6pwbN9F/PBdBk6kXERVpbrZdSRSMUZM8sLkuUMw6fFAuPS1N3kVewcAACAASURB\nVHl7XanKrSkeri5cP7zW1aoLnz12BVv/nYJ3tr8KHTSsRmkmN68V482Xt9YFput7zMcVqzcthu+w\nhp81Nnec63Q6HPjmLD5cn9xkhdSpTw7FktdmYVBAvzbvR3em1epw+nA29m47hR++y0BlpQrHy98z\nOaSZf6MQ/TwM32xADxQXlOPInnM4vOsc0n+4jFp1wyq8Fyu/xV3NFQAwWv0bAJykgzDYZh6AByHe\naU8NxfCJXh0S4q1PEAQobBRQVbFCLxERERFRe2hVoNfPzw8A4OHhgYiICIZ4iYiIiIiIiIiIiIjM\nqLuFNB91dwsrcHh3Jg7tzET6D9nQ1DZ+dPrDZNYWGDPDD5PnBmF8WADsHOQdMNPOlZGRgZEjR0Kj\n0RgNr0mlUqSnp3d6pd77WI3SfARBwN6EU/j3a19AVVHTqP3plybg1TVPwEpu2ept6HQ6/PBdBj5c\nl4yfLtwy2m/KvCF48bVZ8A5ya/W2uqNrWQXYm5CG5M/TUZhfWrdcEAQcL3+fwfV2VFlejeMpF3Fo\nVyaOJV9AZXk1TlW8D7Wgabb6twgi/OM32zD96WGdEuKtT1WiwqwhM3A07zirlhMRERERtYNWBXrf\nfvttRERE9KgQb1JSEpKTkwEAs2bNQmhoaCfPiIiIiIjIMF67EhEREVF3wWvXlsvIyMCGDRuQmJhY\n93j5iIgIrFixossEHEnv5rViHNqZiUO7MpB5/FqTj1W/T2FvjQlhAZgybwhGT/dtU3CxO4qMjER8\nfHy3CoEJggCFQgGVqvlqlGJI8cefb8Yv3pgLtwEunTDbrqu8VIW3/2879n91plGbg4sCf3hvISaE\nBZhtezqdDod3nkP8+iTknLtptN+kOUFY8tos+Ax1N9u2u5qSIiW+/+I09iacwqUfc432y1Ylo7D2\nQrd6fXZHglaHipPncP2zvRjzvz+hStt8iBoAKisrIZd37o0ftSo1tkd+gvST6dhwbSN0gg6RkZFY\ntWoVvL29kZ2djbVr1yIuLq7L3ZxhKl67EhEREVFna1Wg99ixY3BwcMDgwYPbY05ERERERERERERE\nRI+cxMRELF68GBqNBoC+4mdNjb6KpVQqxdatWxEREdGZU+zRmquKLAgCrly4hR++y8ChnZlNhgTr\nc+5jh8lzgzB5bhCGT/CC1KLzKit2ppYEY7taBVBTg8iuFgHwlodAaiHBgmUT8cLKENg72XTCjLuW\n04ey8dYrnzWoCHvfuFmD8Yf3FsHJ1bZdtq3T6XBk93nEr0tCdma+0X4TZwdiSfQs+A7rGcWM1DUa\nHEu6gL0JaUhNvgCtRtdk/1797OE/xQnrt/wOGo2mx4U0u4La/EJU7EuF8vsT0BaXolqrgX/yFpOr\nf1fcKYbCxakDZ9yQTqPDN79OxJUfsgEAZ8rP4bObX0An6I8tS0tLqNVqALxmISIiIiJqi1YFekeP\nHo3+/ftjx44dZpvI+vXrUVxcjNOnT8PBwQHbt29vsn90dDQA4MqVKwCAzZs3w8HBAQAQEhKClJSU\nBv0dHBxQUlJitvkSEREREREREREREZlLRkYGRo4cCY1G/+jtVatWwcvLCzk5OVi7di1iY2MZpGon\nTVVFDgwMxPm06/pKvDszkX+1yKQx3Qf1qgvx+o/sD7FY3M570fWVX8uD/UAPk8NrKpUK1tbWHThD\n4+q/Po0FHUUQY6hiEWwkverWU9hb44WVIViwbCJkVhaduAedo1atwea/7cG2dw80qmBtaWWBX731\nBJ5eOsGk4HZzgXtT1j+y+xzi1yXhcobxYO/4UH9ErgqF3/D+Ld5GZxMEAedPXcfehFP4/osfUVGq\narK/ldwSU+YNQdiiURgxyRsSibjRjSUMabaNTlWNysPpqNh3DDUXfmrQJggCAvfFmlSh11oixYXw\nFXBaPBe2oRMhknbsjSGCICD5L9/h3JcNK2zrvMW44PQTPv/887q/nwsXLkRUVBSvVYiIiIiIWqlV\ngd7Vq1dj+/btSElJgZubW5snsX79egDAa6+9BkAfyPX09MTGjRsN9g8PD0dERASeeeaZuvXT0tLq\nQsAhISEICQlpsI6DgwOWL1/e5rkSEREREREREREREZnbz194ER9/8hEfdd7BmqqKLBZLMLz3U7BS\nmVax02eIGybPHYLJ84Iw0K9Pl6ku29kEjRbl3+zH3U++Q8DO/5kUXutqFXqBxsdKg6CjRIoJ3hHQ\n3OplcN0+Ho5YvnoOZi4Y/siEu69lFWDNsk8Mhme9g9zw+pafYYBv72bHaSpw35rAoCAIOLpXX7E3\n60ye0X7jZg3GkuhQ+I98rMXb6Gi3rt9F0uensDfhFPJ+utNkX5FIhBGTvRC2MBhT5g2BXCFr1Ccj\nIwMxMTFISEhgSLMVBJ0O1edyoNyXisojP0KoURvt+1rGAezIz2r2b3+4ux/WBU0FAFi494bji09B\nPm5oh50jj757AMc/ONxgWS/f3oj4+OeQ2Vq1OXBPREREREQPtCrQW1FRgRkzZsDR0RFxcXFtDvU6\nOjri6tWrdRV2d+zYgfDw8EZ369ZNWiRCSUlJXf/Tp08jPDwcP/2kv7MxJCQE+/bta9OciIiIiIiI\niIiIiIjMQaPRovh2OQrzS1GQV6L/mltS931BXgn2Xl0PHZoPOlpILPH+G1/B078vBvj2hoeXKyxl\n0k7Yq+7PlKrIhqqu3icSiTBk7MB7lXiHoO9jnfco9K6q+uIVFL/3GdRX9aFOU8Nrz3oNxce7vobM\nZ0AHz7hpTQUdAwMDkfx5Oja9tRuFeaUG1/cb7oFX33wCwyc2fo33FIIg4KvYo3j/L9+ipqq2QZtI\nJMKiX0/FS3963KTzVlOB+7ZWixUEAceSLyB+XTIunr5htN+YmX5YEh2KwOABrdpOe6ksr8bBb89i\nb8Ip/Hgkp9n+j/m4ImxhMGY9OxK93R1N2gZDmi2jKbyLipTjUKYcg+Z209XcRVYy2EwcgauPOWJ8\nxNPQarVGq39LRWJ8M34BBts5NxhDFjAITkvnw8rPsz13C2e2peH7N/c0WGbXzx6LtkVC0cu2XbdN\nRERERPQoalWgNzY2FtevX8fnn38OkUgEf39/BAYGNh5cJMIbb7zR5FgpKSkIDw9HSUlJ3bIrV65g\n0KBBSE9Px4gRIwyOu27durqKvps2bUJ6enpdRd/w8PC6ar1ERERERERERERE9Ohq70CSIAgoL1Gh\nMO9eOLd+aDevBIV5pSi6VQatVmd0DK2gwfHy9yCTyVBdXW20n0wmg1qtxli7X0Ei0ofhJBIx3Dxd\nMNCvDwb49sbAwX0wwLcP+nsz6FufqqIa+VeLkXf1DvKuFCH/ShE++joGl/KONxsudbUIgLdc/1RA\nC0sJRk31weS5QzBxdgAcGWYySFtRiZIPv0HF3iNAvY+hLpYX48nUL6ARdM2H15x6w/mXEbANndDl\nwoRNnVdqqtTYvvEwPnknBZXlhl/PE8IC8Mpf55lUobY7KblTgX/8KgGpSRcatbm6OeDP/3sOIyZ7\nmzSWKYF7qVSK9PT0NlWNFQQBx1MuIX5dEi6cum603+jpvlgSHYqgMQNbva220mp1OHXwMvYmpOHQ\nzsxGgemH2TvZYOaC4QhbFAy/4R5d7nXUE+hq1FClnkHFvmOoPpvV4HxniCzAC7Yh42AzaQTE1lYA\nmq/+/cHL/4cZN2uMVvqVTxwBpxefhEU/VzPumV72vov4dsV2oN5uWTlYY9GnS+A00MXs2yMiIiIi\nolYGev38/EwbXCTCxYsXm+yzadMmrFu3rq66bv11t2/fjmeeeabROuHh4dixYweWL1+O8PBwbNy4\nsUGANyQkBCEhIfjHP/4BAJg5cyY2b95cV9GXiIiIiIiIiIiIiHo2cz2mvaZK/SCkm/dQWDe/FAV5\npahWGX+ctikEQcDx8vdNqtArhhRj7V5tNpglFoseBH39+tQFfvt7u0JmZdGm+XZV5SWV+rDu1WLk\nXylC3pU7yL9ahLwrRSi5o2zQt0U/c5EF/vjCJkyZNwTjQvxhY2fVUbvU7QiCgMqDaSjevAO60opG\n7WKFHPsH2WH5228ZDq+JxHhn6HTM7fvg96GYNR7Or0RALLPsmJ0wk9JiJT5cl4yv4o5Cq2kc6JdI\nxJj387GIXBUGJ9fuHww/lnwBf391W6PXGgBMe2oofr/hWdg5yE0eLzIyEvHx8c0G7iMjIxEbG9um\nuQP6Y/fk/izEr0vCuZPXjPYbNdUHS6JDMXRc+1ZFre/KhVvYsy0NydvTUXy7vMm+UgsJJoQFIGzh\nKIwNGQwLS97YYW6CIKAm6xqU+46h8tAp6CqrmuwvcXGEYsYY2IaMMxq6bar695AhQ6ApLkXJ1p1Q\n7ksFdAY+2peIYTdnMhwWPQ6JvXnOJ3mnrmPHS1uhVWvrlkmtLfBs3M/Qd6i7WbZBRERERESNtSrQ\ne+FC4ztrjfH392+yff369di4cWOLAr2APrSbkpICANi4cSOWL19e1zZy5EhERERg5syZSElJQXR0\nNEaMGIH09HST5mzsjdBW/KiIiIiIiNoVr12JiIiIqLvoyGtXUx/TrtXqUHy7vFFF3fuVdgvzSlBa\nXGn2+RmSU7UPBerzLaoW2xpisQj9Bt4P+vbGQL8+GOjbB/29e0Fm3fbAZHtWRBYEASV3lPqg7r3g\nbt7Vonvh3SJUlKpMHqulVZFVKhWsra3NsRs9Vm1+IYre34bqM5cMtiumj4HTS/MhcbAzGF6LeDYC\nL/YPgEdaTqN1Lb084Pqnl2HR29nAyF1b7k93sPGvO3Hw2wyD7dYKGZ7/zXREvDoF1jayDp5d21Wr\n1Hh/9bf4asvRRm3WChl+u34+whYFt+h8IAgCFAoFVCpVs4F7uVwOpVJptvONIAg4dfAy4tYlIfP4\nVaP9Rk7xRmR0KIaOH2SW7T7sbmEFUnacxt6ENFzOyG+2v/+oxxC2cBRmzB8OeyebdpnTo05ztwzK\n/Seg3HcMtbm3m+wrspBCPn4YFCHjYD3UDyKJ2KRtNPc3VH39Ju7Gf42qk5mGtyu3gkN4KOyenA6x\nVev/pt+5XIDEn32ImoqaB2NLRHjqvQh4TvFp9bjdDd93JSIiIqLO0KpArzlFR0djx44dBgO9+/bt\nw8yZMxuts2PHDiQmJuIPf/gDoqOjkZKSgpkzZ2Lfvn0AgNLS0gbVeNevX4/o6Gj89NNP8PQ0fMds\nUlISkpOTAeirBiuVje8g5sU5EREREXUFvHYlIiIiou6iM65dTXlMu1gkxjTPl1FbYg2ttnHlzPbg\n4KKAq5sDers7orebA1w9HNHb3QG93fRf8wquYfToYGg0GkRGRmLVqlXw9vZGdnY21q5di7i4OEgl\nUrzz13hAZYtrWbdx9dJtFOaVmmV+YrEI/QY4Y4BvHwwcrK/mO9CvDx7zcTUp6Guuisg6nQ5Ft8rv\nVdq9X2X3XsXdq0WoUtY0P4gJWlKh19yBwZ5GqK1F6edJKPs8CUKtplG7hZsrnF9dBOthjZ/+aCi8\npjyUjqINn0Cobvi7FtvaoNfvl0A+KqB9dqSdZZ64ivf/8q3R6q8ufe3x0h/CMPv50ZCYGP7rbNkZ\n+fjrsk9wLaugUVvg6AH4y6bn4TbApcXjVlVVQS6Xmxy4V5aWwcbersXbaYogCEg/lI34tUk4e+yK\n0X4jJnlhSXQohk9sfA5pqZrqWhzZcw5JCadwIuVSs3+fers7InThKIRFjEJ/b8OVX6lthFoNVCcz\nUbHvGKpOnQd0Tf9OLH0eg23IONhMHgWJbfsFq6vOZuFu7JdQ59ww2C5xdoDjz+ZBMWOsyWHi+8pv\nlmHb83FQFjSssh761hMInD+s1XPuLvi+KxERERF1tk4P9G7atAnR0dEoKSlpsFwkEiE9PR0jRoxo\nsPzKlSsYOXJkg/7R0dFYv3690QDwlStXMGjQIIPjEREREREREREREVHPYepj2tta6bY+K7mlPpzr\n7vggtOvuCNf7y/rZmxSKfbiysKWlJdRqNYCGlYXrqyyvxrXLBbh2SR/wvZZVgKsXb6Mgr6TR+K0h\nEt0P+vZ+KOjbG1ZyS4PzNlYR+T6NRovCvNJ7gV39v/wrRci/pq+6q66uNcvc65NIxejb3wluni5w\nH+gCN08XfPz1BuxK/rrZYyUyMhKxsbFmn1NPUHXmEorf34ba/MLGjVIpHCJC4fBsKEQWFi0aV33j\nFgrf2ojavIeCoiIRHJ6fC4eFYRCJu0fotT5BEHDw27P44I1dyL9aZLDPIP++eGXNPIyZ4ddlQ+Q6\nnQ4J7x3Epjd3Q1OrbdAmkYjx4muz8LPfzYRUKmnV+C2p0GstkeLis/8Hh2dmwfbxSRBbmbfKsSAI\n+PFwDuLWJeHM0Z+M9hs2YRAio0MxfJJXg99bcxVXBUFA5omr2LMtDQe+OgNlufEAM6CvejztyaEI\nWxiMYRM8Ie6Gr4PuoOZKHpT7UqE8kAZdeeNAZ31iB1sopo2Gbcg4WA5w66AZAoJOh8rD6Sj58Bto\nCooN9rEY4AanyKdhPdLfpPNJVWkVEhbH4+6VhueniVHTMOblSWaZNxERERERNa3TA707duxAeHh4\ngzvZSktL4ejoiJKSkgaVdgF9AHj79u111Xjva6qi7/3xeLccERERERERERERUc/VkhCYGFKMtXu1\n2YCLRCKGS1979PZwgOu9arr3v+qDuw6wdZCbLXiXkZGBmJgYJCQk1FW6XbhwIaKiolpU6VZVcT/o\nW3Av6HsbVy/exu1c8wV9+z7mBHnvWmxN+Ru0Oq3RisgSiQS/XbweukoF8q4U4db1Ymg15q+MbCmT\not9AZ7gP7AW3gc768K6nPrzb292xUbiwfjVno1WRpVKkp6e36Gf/KNCWlqN48xeoPHDSYLvVMF+4\n/HIRLNx7t3obOlUV7rzzMVSpZxq1WQcHotfKF9u1AmZ7qlVr8HVcKj5cn4yyu5UG+4ya6oNX1zwB\n7yEdFxA0RUFeCf72ymc4fTinUZvbQBf8ZdPzCAwe0ObtLPn5i/jw44+aDdyHu/thXdBUAIDYXgH7\np2fCbu4UiOVWbZ7Dw04fzkH8uiT8eKTxvt83dJwnlqwKhYVDFWJiYoxWLc+/VoSkhFPYm3AKN68Z\nDmPeJxaLMGqqD8IWBWPynKC6mynIvLTlSigPpkG57xjUP+U23Vkihjw4CIqQcZAHB0LUyvC6OQi1\ntSjfeQil23ZDp1QZ7GM1zBdOSxdANsjD6Di11bXYsfQT3Pwxr8HyYc8FY/qfwrrsDQZERERERD1N\nqwK9CxYsMG1wkQg7duxoss/9sG396rkpKSmIjo5Genp6o/5NBXpLSkqwadMmvPbaaw3aduzYgcTE\nRGzfvt2keRMRERERERERERFR99PSx7SPtfsVnF3s4eruiN73Kuu6utersOvmAOc+dpC08HHV5tBc\nVcfWUilrcN1ARd9bN+62arxsVTIKay90WEVkaxtLuA18ENR19+wFtwH68G6vfvYtrlbZmqrIjzJB\np0NFcipK4r4yGBwTO9jCedkzsJkabJbjVhAElH2xDyUffg3oGn6cJe3jAtc/LW8yoNbVVZRW4ZN/\np2DHB4egrtE0aheJRAiNGIllf34cvd0dO2GGDe3/+gzWR30OZVlVo7bHnx+NFWufhtzWPEHaw2v+\njelvrIRG0BkP3IvE+Gb8Agy2c26wrlghh91T02H3xDRIFHKzzKe+M0d/Qvy6JKQfyjbYfkedhZzq\nJOgE/Y0L9auWSyQSTA9cDNW15n+fAwf3wexFwQh5ZgR69XNotj+1nKDVour0RVTsOwbV8QxA0/h1\nWJ/FY/1gGzIOiumjIXGw66BZmkZbUYmyz5NQ/u0BCLWG98Nm2mg4vvAELHo3fM3oNDp8G/U5fjpw\nucFy71mDMfdfCyDuhOsgIiIiIqJHVasCvX5+fib3vXTpUrN9QkJC4OnpiY0bNwIAwsPDERERgWee\neabueycnJ2zcuBGlpaUYOHAg0tPT4enpCQBYv349iouLsW7dOmzatAkAsHz5cgDAlStXEB0djc2b\nNzeq9ktEREREREREREREPUeLHtNubY3iOyWwtjHv49m7q6pKfdD36v2KvvcCv7euGw/6CoKA4+Xv\nQweN2SoiA4DC3hoeg3rdq7bbMLzr2Eth9iqB5qqK3FnaK/z9MPXVfBS99xlqLl4x2G47exIcX3yy\nXarmVp25hMJ1sdCVKRssF1lawPnXz8F2xlizb7Mj3b5xF5vf2o2kzxsXugEASysLRPxyCp6Pmg6F\nvXUHzw6oLK/GhugvsWdbWqM2Wwc5omOexdQnh5pte+qr+cj/zd+xM+8yfnt2PzT3grEPB+4/iPw1\nZtzRQaiuMTiOSG4Fu3lTYf/UDEjsFWab331nj11B/LoknDr4IARZqb2Ds8ptEKAzWrVcBDGGKhbB\nRtKr0ZgOLgrMCh+BsIXB8B7ixqqorWDKOVGddxvKfceg3H8C2uKyJscTK6xhMyUYtiHjYendv8v/\nTmoLilHy8bdGK6iLLKSwe2Ia7J8NhcTWBoIgIOWNXcjYfrpBP/dR/bFg82JIZdKOmDYREREREd3T\nqkBvU3Jzc5GQkIB9+/YhOTnZ5PXCw8MBAE5OThg5cmRdILd+2/0Ku6dPn0Z0dDQ8PT3h4OCAQYMG\n1fUvLS1FeHg4rly5ghEjRsDT0xPr1q0z1+4RERERERERERERURcWGRmJ+Pj4ZivGRkZGIjY2thNm\n2L1UVdbgenYhrtWr5nstqwA3rxVDo6vF8fL3WlQRWSLSB4Mceyn0Qd2B+qBuv4HOcPfUh3ftHM0f\nCDVFRwVjzSUjIwMbNmxAYmJiXRA5IiICK1asMGsQWVddg9LPdqPsqxRAq2vUbjHADS6/fg5Wgz3N\ntk1DNEUlKPzbJtRkXWvUZjtnMpyXPwORhUW7zqG9ZZ3JxX9Xf2e08quDsw2WRIfiySXjIbWQdMic\nMk9cxZrlWw2G+0dO8caf//ecWavHCjodbv3+X3XB8YvlxfjodhZ23soxGLjXlilR9vX3KP/2IIQq\nw+chkZUMdnMmw37+TEgczV9VNfPEVcSvS8LJ/VmtqlpuKZNiwuwAzF4UjNHT/Trsd9vTNHdO1Kmq\nUHkoHRX7jhm9MaGOSATrEYOhmDkO8nFDIbbsfueWmpwbuBv3JarPZBlsFyvkcFg4G+fzxDj2wZEG\nbS7eroj45EVY2Zmn4jYREREREZnO7IHe+yIjIzFx4kRERka2x/BERERERERERERERI1kZGRg5MiR\n0Gg0xh/TLpUiPT29W1Rf7aqqVWpcv1yAoWN9UFNT3WyFXktLK+xJTIX7wF5wG+gCG4aE2iQxMRGL\nFy+G5t7j4WUyGWpq9FVKpVIptm7dioiIiDZvR3UyE8X/TYCmsHGYUySzhOPiubB7cjpE0o4JIAq1\ntSjetAMVuw41apP5DoDrn5ZD6uLYIXNpL4Ig4Pi+i3h/9be4dqnAYB/3Qb3wyhtzMXluULuFzzUa\nLT765z589M9k6HQNP0q0sJTg5dVz8ewvJ0MsFpt1u+V7DqP4P581WOb655chHze0ycC9tqIS5d8e\nQPk3+6FTVhkcWySzgG3YRNgvmAWpi/mf6pl54ipGTPCDRqs2qWr5sllvY/aiYEx7ahjsHORmn8+j\npLlz4n8jXkJIpQWEmtomx5H26wXbkHFQzBjb7c8lgP58UpV+AXfjvkLttXyDfSprJThfaou8SisA\nItj2scOibZGw7W3+8DsRERERETWv3QK9W7ZswZ49e/DFF1+0x/Bml5SUVFdReNasWQgNDe3kGRER\nERERGcZrVyIiIiLqLjrr2vXhYM/Dj2k3V9iRWBG5M9QPrS9duhSrVq2Cl5cXcnJysHbtWsTGxrY5\ntK4pKkHxB59DlXrGYLt8TBCcfhEBi97ObdmVVqv4/jiK//MZBHXDcJ7YXgHX6KWwHubXKfMyJ41G\ni92fnkTs3/eguKDCYJ+gsQPx6ptPIDB4gFm3nX+1CGuWb8X5tOuN2gb49cbrm38G7yA3s24TALQl\n5ch7+Y0GgVz52CFw/csvTA4u61RVKP/uB5R99T105UrDnaRS2IaOh/0zs8x6DFdVVUEul5tctVyl\nUsHa2tps239UmXROFInxzfgFGGzX+PctspLBZtII2IaMgyzAq1tUaG8pQauD8vvjKPnkO2iLSw32\nKamxQFaNM2Z99Es4D+rVwTPsOvi+KxERERF1tnYL9K5evRrbt2/HxYsX22N4IiIiIiIiIiIiIiKj\nMjIyEBMTg4SEBIOPaSfzYEXkjteeIWpBq0X5dz+g5JNvIVTVNGqXuDjC+RfPQj5uaKeH3mp+ykXh\n3zZBc7uoYYNYBMefPwX7Z0I6fY7moFLWIOG9A/js3QOoVqkN9pn21FD84vW5cBvo0qZtCYKA3Z+e\nxIZVX6FK2fj3/8zySXjlr3Mhs7Zs03aMKVwfh8qDaXXfi6xkcP9gNaSuTi0eS1ddg4rdh1H2xT5o\nS8oNd5KIoZgxFg4RYbDo2/YAoyAIUCgUUKlUzVbolcvlUCqVPeIY7Qy6ajW0xaXQFJVgefRKbE3a\n2ew5MdzdD+uCptYttwr0hiJkHGwmDofY+tGoGq+rVqP8m/0oSdgD1Bg+n1iPDoLTkqdg+Vg/k8cV\nBKHJCtpERERERGS6VgV6X3/99Sbb8/LykJqaCjs7O5w4caLVkyMiIiIiIiIiIiIiaguGTNofKyJ3\nnPYMDNZcvoai9z6DOie3caNYBLsnpsNx8VyI5V0n+KatqMSdtz9EVdq5Rm3y8cPQ67cvQCzvGRVQ\ni26XIfYfe7HrkxPQ6Rp/tCe1kGD+SxPw89/Pgr2TTYvHLy+pxPqoz3Hw24xGbU6utvjjfxdh7MzB\nrZq7KVSnL6Dgz/9puN2XFsB+/sw2jaurUUOZnIrS7cnQFpUY7iQWQzE1GPYRYbD06NOm7fWkquWd\n9fdTp6qCpqgU2iJ9YFdTVApt8b2v977XVVTWzTFwXyyqtJpmz4nWEikujmu7EwAAIABJREFUPrcS\ndjPHQREyziwh7u6oOOcOvvzZFgyQFMHTVgWxoV+tWARFyHg4Lp4LqbOD0bEyMjKwYcMGJCYm1t08\nFRERgRUrVvAmHiIiIiKiVmpVoNfPz7RHFb355psIDw9v8aSIiIiIiIiIiIiIiKj7YEXkjqGqVMFG\nYQOZTIbq6mqj/WQyGdRqNba/uhUBs4fCc4o3ZAqZwb66yiqUfPwtynf+ABj4yEjmMwDOv34OskEe\nZtsPcxJ0OpQm7kXp1p2N5m/h5grXP7/cokqTXd2Vi7fwwRs7kZp0wWC7ws4KL6wMwYLlkyCzsjBp\nzFM/XMbfXvkMd26WNWqbODsQ0f+JgKOLok3zboquRo38X74Fza07dcssPd3RL2YVRBKJWbYh1Nai\nIuU4yj5Pgqag2HAnkQg2E0fAYeFsWA50a9V2ekLV8vYKaQqCAJ1SVRfK1RSVNAzt3vsqVBk/tz2s\nWquBf/IWk8+JlRVKyBUtD7z3FBW3y7HtuThU3NZXrbaRahDgWAF3G8M/O5HMEvbzZ8J+QUijmzke\nvplHJpOhpkZf2Zs38xARERERtV6rAr0XLhh+k6A+Dw8P2NratmpSRERERERERERERETU/bAicvsQ\nBAE532fh6LsHsHxnFGqF2marUVqILPB33z9BJBJBYiFB/3ED4R0yGIOm+UDuZANBEFB5+DTubtoO\n7d3GQU6R3ApOLz4F29mTIJKIO2I320R16jzurI+DTqlqsFxkJYNL1GIopozqpJm1j/QfsvH+X77B\n5Yx8g+19PByxfPUczFwwHGLxg99f/ddorVqLTW/uQsJ7BxutL7O2wK///hSefHFcu7+W7370DcoS\n9z5YIBKh3zuvQeY7wOzbEjRaKA+cRGniXmhuFhrtJx83FA6LHofMq3+Lt9Gdq5a3NqQp6HTQlSkb\nhXM1RSXQFj8I7wrqWrPOtyUVeltatbynqS6rQuILH6Eou+FxP/7XUzF8mjvubvkSNRd+Mriu2MEW\njs/PgW3oRIikkgbB9aVLl2LVqlXw8vJCTk4O1q5di9jY2C4fXCciIiIi6qpaFeglIiIiIiIiIiIi\nIiKi9iUIAq4eykHqewdRcP4WACDx5tdIK/sRS5cuxZYtWxqts3TpUsTFxWG0/XA82++pRu0isQiD\nhrtisOUdWNwyHAa1mTIKTsuegdTJ3rw79BBzB8Brbxeh8O+boM7JbdRm99R0OEXOh0hqnoqvXYFO\np8O+7aex6c3dKMgrMdjHd5g7Xn3zSUjtVQ2qrlpbW8PNNgAKlS9sJL0arfP65p+hv7dru++D+sYt\n5P/qb4BGW7fMbt5UOL/SvoFXQatF5aF0lCbsQW3ubaP9rIMD4bBoNqz8PFs0fnesWm5SSFMixcG3\n/ws/hZM+tFtcqq+yW1za4HfY7sRiSJwdIHVxwO8Ofo2E06nNnhMjIyMRGxvbcXPsQjQ1Gux4aSvy\n0280WD40YiRmrH4cIpEIgiBAdewsSuK/Qm2+4bC7hZsrHJc8jV9tjsGHH37InzkRERERUTtol0Cv\nUqlEaWkp3N3dzT00ERERERERERERERFRj3fj+FUcefcAbp3Ja7D8ZvVtbLi2ETpBh8jISKxatQre\n3t7Izs7G2rVrERcXB4lIjKgBL6OfVZ8G64ogwMe+En72FTBUdFfaxwXOry6CfKR/e+4aMjIyGoRL\n5XI5IiIisGLFijaHHXXqWhT/NwHK5NRGbbKAQXD9w7J2Dyp3tJoqNbZvPIxP3klBZXl1o/Y76izk\nVCdDJ+gDl/Wrrooghrd1KHpZ+kIkEmHx/81A5KpQWFhK233egk6HW9HvoOb8g6qgEid7uG98HWIb\n63bf/v05qFLPoDRhD9RX8oz2sxrmB4dFj8M6yLtl43eTquWCToclzy3GR4nbmg1phrv7YV3Q1Pab\njFQKqYsDpC6OkDz0VeriAImLIyT2tnWVw+sHkY2dEx/larE6rQ47f7sD2fsuNVjuNcMX8zaEQ/zQ\nHwNBo0VF0hGUfLoLutKKRuMJgoDAlDhUaZqvFP+oV0UmIiIiImqNJgO9x44dw+uvv46IiAgsXbrU\n5EEjIyNx/PhxnDx5EgqFwiwTJSIiIiIiIiIiIiIi6uny0m8g9T8HkHvyuuEOIuDOoDL8a8+70Gg0\nAABLS0uo1WoAgFQqxScff4IpAZOQnXIR2cmXUHrjLpxlagx3LoOdpabRkDoBuFymQFGvgRgU4g/v\nkMFw8XFtlxBWYmIiFi9eXDf3+uFSqVSKrVu3IiKi7dVZK/YeQdF/EwFNw/2VONrB9Y/LYBXQOITW\n3ZUWK/Hh+mR8FXsUWo0OAFCpvYOzym0QoDNadVUEMaYPehlvf/Q7DJswqMPmW5F0FEUxWxssc/3j\nMthMHNFhc7hPEASoTmSgdNseqLONvPYAWAV66yv2DvPrliFFQaNF7a07qM29jdobt6C+cQu1ubeh\nzr2FgJ0foEqraTakaS2R4lzI0lbtv0hmCWmvekFd5/tB3QfLxHY2LR774fPKw+dEc51XuhtBEPD9\nW3twdtupBsvdRnhgwZbFsLCyMLquTlWNsi/2oezLFAg16rrl1VoN/JO3QCaTobq68Q0E98lkMqjV\n6rqK4EREREREZJomA71RUVFITk7Gl19+icGDB5s8aG5uLkJCQrB8+XL89re/NctE21tSUhKSk5MB\nALNmzUJoaGgnz4iIiIiIyDBeuxIRERFRd8FrVyLT3c7Mx9H/HMS1Iz8Z7eMzazDGvToFLt6uyMjI\nQExMDBISEuqq3C5cuBBRUVENqlBqSitwK2YbNCd+NDjmnWpLnCm2Q0Vtw2CXg4cjvEL84B0yGH2D\n3CAStz28WL+SprFwqTkradZcvoaCv22G9s7dhg0S8f+zd+fxUVX3/8dfdzJLJvvCkkDCEhJIQBZB\nFAFBgSC11hUMVbSSVLStCr+2X6FqrdhqI7UVulgRElCskoL7UgmLG4rIIgQkhISwhCUQsieT2e/v\nj4HAMElmErLi5/l48DCcc8+5507u3BmZ9/0MEWl3EnLrDV0ylOnNscISXl74EZ+9t5t8Uzanbfu8\nVl29d9Z9vLbq1XZbo6OiimNzFuKsMdW3GUdfQc+nf9mhvxNVVanbsY+KNz/GklvY6HaGxP6uir1X\nDemU55DTasN+/BTWo8XYik7W/9d2/DTYHR7bNzekuW/qz/H3c6/irAky4hd5voqu1i2062rTBBrb\n7PHy9Zr4Q/LNy1/y1d8/dWuLjO/OzFX34x/qW8jWXlpBxX8+ojr7K3CqaPxVBn+YgcnmPfzt7++P\nyWTqlM+Rxsh7VyGEEEII0dGaDPQmJyejKEr9m9bmuJSxQgghhBBCCCGEEEIIIYQQPwQleaf46h+f\ncXBTXqPbxF2fwNiHr6fn4GiPPlVVMZvN+Pv7u4WmVFWlZsM3lGW8hbOq1mOcTdGyuySQozVGoOmw\nVVCPYOKnJJIwJZGYq/qi0Wqa3L4xs++/j5WvrvIaLk1NTSUjI6NF+7iYo7KG04syMX+X69EXOPEq\nuj16Dxqjf6vsq7PZs/UQI8cmYndavQbvAgICqKmpabfgXckLK6nZtLX+74pBR++X/4CuZ2S77N8b\nVVUx786jYvX/MOccaHQ7fXwfwmb+iIAxw1A0LXteXApnnRlb0SmsZyvungvv2otLXKW3faSqKles\nz/CpQm+A3sCxlW+j7X5BZd3IsE7zPGrsmvhDs+et78j+/QdubUFRIfz0P7MJiQ5t9nzWIyeozVpF\ncOgxHnh9Iys353q9lickJHDgQOPPHyGEEEIIIYSnJgO9iYmJjBs3rkX/aDJ37ly++eYbtm7d6n1j\nIYQQQgghhBBCCCGEEEKIH5DSgyV8/a/POfDJvka36Ts2jrGPXE+v4TGNbtNQeM169CSl/3wT8978\nBscETR1LxOzbMZmdFGzMo2B9LkXbj6A6vAcA/cOMDLhhEAnJifS9Ng6tQdvk9qqlFo7uRT38HcE3\nP4LJ6kNgsJXDparDSfnrH1CZ9YlHn65vND2feBBdTM9W2VdnUldXR0BAgM9VV00mE0ajb1U7L2ld\nu/ZT/PgSt7bw2bcTNmNqm++7JczfF1Dx5sfU7fQMhZ+j69ebsJk/InDclSh+54O9rRUudVTXYisq\nxlZUjPXoybPh3WLsp8u8D/bR/NwvWXP4+3YN3Iu2cfCzA7z3SJbbNd0Q4s/MVffTLaFHs+dTbRbY\n9g4c+BqAnKIzXLUwC7vDSWpqKgsWLCAhIYH8/HzS09PJzMwE6JIVeoUQQgghhOhoXgO906ZNY/Hi\nxc2eeO7cuWRnZ5Ob2/j/3AohhBBCCCGEEEIIIYQQQvyQVBwtY8tLX5D74R7URipo9h7Vh3GPXk/s\n6H6NzpOTk8PixYvJysqq/3r5u6bPIDXhSmK+zQe7w2OMLjaKyIfvxjg0waPPVG6i8NMD5G/I5chX\nhThsnuMvpg/U039iAglTkuh/XTz6QD0AqrkGju6Bw9/ByQOgOqmz2gl88N8dGi6t/WY3JS+sRDW5\n718x+tP9Nz8jcOyIVt1fR1NVlaCgIEwmU6ep0Ou02jj+yz9hP3G6vk3Xrze9//47FK1fm+77Upn3\nH6Ji9f+o+3ZPo9voYqMIS5nGwXA9S/7xD7fnZ0pKCvPmzWPYsGENjlVVFWdlNdajxdiKTmI7eja8\nW1SMo6yy1Y7DLyIUXZ8o9LHR6PpEoesTjT42ir1HDnHVVVdht9sbDWlqtVp27NjR6DGIjndi9zHW\nzH4Nu9le36Y1aLlz+SxiRvVp9nxq6TH44lWoPOXWnrX1APcu24Dd4Xqt0Ov1WK1W1/60WlRVxeFw\ntNuNAkIIIYQQQlwumgz0JicnoygK2dnZzZ74UsYKIYQQQgghhBBCCCGEEEK0p7b+mvaqE5V8s/RL\n9r79XaOVcKOG9mLc3Bvoe21ck2vIyspi1qxZ2O2uwJbBYMBisQCgVTT8bfgkbo4+H95U9DrCfnoT\noXdMQdE1XVEXwFJj4dCXBeSvz+XQ5/nY6mxexwSFKlx9YzDx8WYCHcUoqtOtX1VVgh962bcKvf4G\nqqur0Gj1XvfbXLbjpzn1p6XYjpzw6AudMZXw+25B8evcwdLmSE1NZcWKFZ2m6mr56x9Q8cbH5xsU\nhegXfot/Ulyb77u1WA4WUfHmx5i+3tVg/4cnC/h1zibsTtdzwO35qdWyatUqpk+58WylXVd491xw\n11lV22rr1PaIQNcnGl1sFPo+0fU/+wUFNDrm4mvLxSHN119/nZSUlFZbo2hdpYVnWH3PCsyVdfVt\nikbhJ4tnkDAlsVlzqaoK+z6DHe+D0/0GD6vdwRNvbeH6Xy7knXffZfXq1fXB9ZkzZ3Lbbbdxyy23\ntNuNAkIIIYQQQlxOmgz0/uUvfyEzM5MVK1YwZswYnyfdsmULs2fP5oEHHuA3v/lNqyxUCCGEEEII\nIYQQQgghhBCitTVU6dZbJc3mqCmpZuvSzexZs7PRqrfdE6MY9+j1xE1M8Bp8ysnJYdSoUdjtdtLS\n0liwYAHx8fEUFBSQnp5ORkYGWkXDe2PvJCkkEuOowUT+cia66O4tWr/NbOPI14UUbNjPwU15mKvO\nV7cNDHQSP9DCwEFWesfY0Gianis1YwMrN+d6DZfOvm4wGb+9DybcjxLWs0XrborTbOHM3/9D7Wfb\nPPr8hw+ix4I0/EKDW32/HeHC86Wjq65ai4o5/qtnwX6+cmjwTdfR7eG7vY5t68B9S1gPH6ci6xNq\nv9gBZz9uza0q5dav38KuOn16fl4yjYI2qrsrsBt7ttpunyh0MT3RGP1bNGVOTg5LlizxCGnOnTu3\nS1Tm7YznSnuoOV3Nm3dnUnXCvZrzlKduYvjMq5o1l1pXBZvfgOP7PDtDuvPMZ0d4+h8Z9dfyix/z\n9r5RQAghhBBCiMtJk4He6upqRo8eTWhoKK+++iqJid7v3Dt27Bh33HEH1dXVrF+/npiYmFZdsBBC\nCCGEEEIIIYQQQgghRGtostLtJVajNJXV8u3yr9j95nbsFnuD20QO6M7YR64nYUoiisa34JmvFVfv\nGjCUzBUrCBg/stVCbQ6bg5Nf76Vmx1eEWA8R1dOCL1NX1hioDYznSFhPJsyYjsPhaDxc6qdh+x9S\nGBbbDbR6uOZOiB/T6sE8VVWp/vBzSl9ZAw73asJ+3cLp+cQcDIP6teo+O0pnqLqqqirFC17EvCe/\nvs0vPITeS//QZMXYtg7ctwbrsWIqsz6h5tNtPLZrI2uP53l9fs6ISeT5odf7vhOtH7rePdDHRrtV\n3dX27oFGr2u9g7lAVwvGdoVzpa1Yqs1k3fcqJXmn3NrH/GIC4x65vllzqcdz4cvXwVzt2Rl/DVwz\nnT25eZ3mRgEhhBBCCCEuN00GegE++eQT5s2bh6IoPPDAA8yZM4egoCCP7Wpqali6dGn9XXhLlizh\nxhtvbLOFCyGEEEIIIYQQQgghhBBCtJRPlW5bEEgyV9axfeUWdr62FVudrcFtwvpEMPZXExl00xA0\nfl7K2l5AVVWCgoIwmUzk5+cTHx/vsU1+fj4DBw5s1a86V2vK4MguOLwLSg77NOZMiR8H8gzk5+kp\nLdUCcMJczIuHXkbl/EdTbuFSjYZVc5JJuWag+2T9RsLYFBS98ZKP5WLmfQc5/edlOErdq1qi1RL5\n4AyCb7quS4QZvenoqqvVG7Zw5m+vubV1n59K0MTRjY5py8B9W7CeOE14/1hMVqvX56fRT8ve5DSP\nc0sx6NDFXFBpNzYaXZ8odFHdUbR+7XUoXU5XO1dak91q5+05/6Ho2yNu7UOnX0nywpt9vn6pDhvs\n/BC+/9SzU2d0XYP7j6xv6gw3CgghhBBCCHE58hroBfdQL8DgwYOJjY0lNjaWoqIiioqK2LfP9ZUb\nXTXMu27dOrKzswGYOnVql1u/EEIIIYT44ZD3rkIIIYQQoquQ966iM/O10q2vXxluqbGwc9VWdqzc\ngqXa0uA2Ib1CGfOLCQy5dTgare9B3nPq6uoICAjAYDBgNpsb3c5gMGC1WjGZTBiNLQvBqtVn4Mhu\nV4j3zBHvA4AaRygH9uvZvcVGeZnWoz/rxLtsq/yO22+/nfDwcI9waW1FGbf2qGPmxYFegKAImPAz\nlB79W3Q8TbGXVVKSnoF5b75HX9CUMUT+6qdoDPpW329H6Iiqq47KGo49+DTOqtr6NuOowfR85uFG\n19BWgfu21NznZ8HDfyQkrg/6sxV3dX2i0faIQNE0/9rwQ9YVz5XW4nQ4+ei3b3Ng3T639rgbBnLr\nkrt8fp1RK07BFyuh7LhnZ484mHAfSlCER1dH3yjQFuS9qxBCCCGE6Gg+BXoBioqKWLZsGf/9738b\n3ebGG2/kt7/9LbGxsa22QCGEEEIIIYQQQgghhBBCiNbUrEq3Bh3V6zNRwqMhLApCoyAoHEVxBaVs\nJivfvbmNbcu/xlxZ1+D+gnoEc81D1zH0jivx07e8yqbT4SA4IBCT1dImFXrVqtOuAO+RXVB6zLdB\nkbHQdwT0G4ES0h2AskNnyN+wn4IN+ynec8I1t6ryeN6z2FRb/dovDpeeW/ucScN5efYUsFvd96Vo\n4Mqb4IoprR56VO0Oyla+S9XbGzz69HEx9HhiDrro7vXH0t6h2K6s5MXXqFm/pf7vil5H73//vv7x\nbEhrB+7bQ0dV0P4hs1vs3HfPvbz51uouda60BlVV2fTsJ+x6Y5tbe/SIGGZk3IvOqPNpDvK3wLdv\nN3C9VWD4NBg2FUXT9OuWXBOFEEIIIYRoPT4Hei+0ZcsWioqKqKqqIiQkhNjYWK699tq2WJ8QQggh\nhBBCCCGEEEIIIUSram4lzdqlv8Cov6DirFaPGtKD8nIdB74tp7jIQdkZLZWVGlT1fJjJGBHANQ+M\nZ1jKKHT+3sNVTVFtNkpeeJVf/esF1h7Pa7XwmlpxyhXgPbwLyhuoztiQbn2h3wjoOwIlOLLJTatO\nVFKwcT/f/2839735oM+PeV3xEQxb32y4YmT0QLjuXpSAUN/W2wy1X+6g5MVVqGb3KsuaICPFt41j\n6YaPyMrKqq9GmZKSwrx587psNcq2VrfnAMXzX3RrC//ZrYSlTGt0TFcOxnbFIHJnpzpVqk9WUnak\nlPJDpZQfLqP8SCllh0qpPF7O4/vdbxS42LlzxehvpLK88pKvxZ3F1mWb2fziJre2iLhuzHz9foxh\nAV7HqxYTfL3adf2/WGC4qypvzwGttVwhhBBCCCGEj1oU6BVCCCGEEEIIIYQQQgghhOiqnE4nwYEB\nmMw+VLrVa6l++SGfAoN2O5SV+lFRpccYN4Do60ah7RkDwd28Vjhscr21dZz648uYcw6QW1XKrV+/\nhV11kpqayoIFC0hISCA/P5/09HQyMzOb/Hp5VVWh4uTZSry7XT/7okcc9B0OfYc3+NXr3jQnpGn0\nN1JrqgWnHba/D7mfe05oCITx96DEXtHstXhjPXqS08++gq2ouL7tw5MF/Hr3Juyq07V7gwGLxRX6\n1Wq1vP7666SkpLT6Wroy1Wbj+MPPuT2Ouj7R9P7H4yg6baPjmhu4N5lMGI3GVl17S+Xk5DBq1Cjs\ndnuLnp8/ZHUVJsoPu4K65YdLKT9SRvnhUiqOlGG32BscY3Pa+F3en3w+V/5y5TMMmphE/ORB9J+Q\ngH+If1sdTpva+84u1j3xvltbUI9gfvqf2YT0DvM6Xj11EL54DWrLPTv7jYBrZ6IYvIeChRBCCCGE\nEK1PAr1CCCGEEEIIIYQQQgghhGgVXeFrt1WnE759i9T/+wMrN+d6raQ5+7rBZKROvrSdavwgpAeE\nRZ3/ExoFId1R/BoPNgLYSys49dQ/sR46X6n24nCpTqfDZrMBDYdLVVWF8hNnQ7y7oPKUD4tWoGec\nK9zVZzhKoPeQmDe+Vi+9OvRKFv7qaa5/LBn/UCNq0V7Y/B+w1HpOmjQRrroFxa91q246TWZKXnwN\n01ffuYWo09LSWLBgAfHx8RQUFJCenk5GRoaENBtQ/sbHVLz+gVtb9F9+g/8QzzD3hbpyhV6ArKws\nZs2ahd3uCqHq9XqsVivQtcLfbXE9t5ltVBwtc1XZPXSG8iNllB12Vd41V9a1aI2P5/lWoVen6Hhu\n0BP1x6LRaoi9uh/xkwcx4IZBBEeFXPLxtYdDX+Tzzq9WozrOf8RvCDaQsup+ug/s2eRY1emA3Z9A\nTjZcHBHQ6uGaOyF+TKd6PgkhhBBCCPFDI4FeIYQQQgghhBBCCCGEEEJckpycHBYvXkxWVhYmk4mA\ngABSUlKYN29epwo4qnarqyrh0Rxyis5w1cIs7I6mK91u/3gNPSvqqMjZR6C+lm7dHPgbW+mjFUUD\nId3dQ75hURDSA0Wrw3r0JMW//yeOkjK3YbqYnmy+ui9PLfoz+fn59e0JCQk899xzTJ8+3RXiLS1y\nBXgP74bqEh/Wo0BUgqsSb5/hKAGtG3DzpXqpRtEwr9+D9PKPIrB7EFOe+jHxkwehmirhy1Vw8oDn\nxBG9YcL9KGFNh9maS1VVqt7ewM/nPcraY/u9BpFTU1PJyMho1TV0Vbbjpzn+yz+i2s5XVg2eNp5u\nj97j0/jZ997Dytff8B64nziUjNdXo8QMbrW1t4acnByWLFnC6tWr66+JM2fOZO7cuZ3qmtiQS72e\nOx1Oqk9Wnq+2e7bSbvnhUqpOVkIrfzL9dsVHfH3yW59uFLir122NzhM1tBfxkwYRPzmRiAHdOmWo\n9WTOcf47+zXsdbb6Nj+dH3cuv4fY0f2aHKtWl8IXr0LJYc/OyBiY8DOU0Na9hgohhBBCCCGaTwK9\nQgghhBBCCCGEEEIIIS5bXaFibFd3cTVKg8GAxWIBOlc1StVcC5tegdOH6tuyth7g3mXrsTtclW4v\nrqT5l/nPE74ngDP5py+ciYBAlchIO916qgy8JpyoWD/8akvAXNM6i1UUnIZQzEcqsZbZsVWq2KpU\nbNWgT+jP50N7ct+cnzf6mK9aOI+UgUFQU+rDvjQQnQD9roQ+Q1H8g1vnGBrRVPVSjaLh7l53MiLk\nCrcxg24awqTHp2EMM8LejfDdR3C2OnG9NqouqaoqQQGBmMx1XbJabEdQVZXiJ5Zg3pVX36YJDSLm\nlafxCw70YbyTnJd/x1WPvNB04N5Pw/Y/pDAstjuM/DEMTe50j31Xew3y9Xquqip15aazQd0yyg6f\ncVXdPVxKxdEyHFZHq67LP9RIeP9IIvpFEt43gvD+3QjvF0FYnwhyD+R6vVHAT+PHghHzCK/z7SaF\n8L4RDJjsCvdGD+uNxk/TqsfTEmWHS1l9zwrqyk3nGxX4yd+mM/DGpgPtauEO2JIFNrNn55BJMPLH\nrV7lXAghhBBCCNEyEug9a926dWRnZwMwdepUbrzxxg5ekRBCCCGEEA2T965CCCGEEKKr6Mj3rl2l\nYmxXd2HF1bS0NBYsWEB8fDwFBQWkp6eTkZGBVqtlx44dHfq4q9WlsP7fUHXard2EnpG/W8GB4jKP\nMRo03N3bM1wKrq9qHzpjJNfMGU9wz/MBMdVcDRWnoKIYKotd/60ohrqq1jkOFXJKbYxesAy7w9H4\nY14fdOzW8EQaP4geBP2GQ+wwFH/vIcvW1Fj10runzaTotQJKD3pWEzaGBzDpyR8xaNpgV4XJL16F\nGs/fG/1GwtgUFL2xVdZaV1dHQEAABoMBs7mBMNxZBoMBq9WKyWTCaGydfXdVNZu2UvLCSre27v83\nm6AbrvZpvJr7BWxd23Tg3k/DqgeSSblm4PmBfYfD+HtQdP6tchw/NL5cz/00fvwp+UmCKgKwVDX+\nfGgJP70f4X0jCe9/NrTbL5KI/pGE94vEGBbQ5NimbhQ4F0S+a8ZdFO85TsHGPPI37qf8kA83PAAB\nkYEMmDSI+EmD6DOmP1qD9tIOtAVqS2p44+5Mqo5XuLVPemIaV97T+PNKtZnhm7Vw8FvPTv9guG4W\nSu+k1l5ulyb/7iqEEEIIITqaBHqFEEIIIYQQQgghhBBCXFa6SsXpqBX5AAAgAElEQVTYy0Fqaior\nVqzw+lXnqampZGRkdMAKQS0tgg1LPUK1Zv9wkh5dwpGSStLS0pg/fz4xMTEcO3aM559/noyMDDSK\nhnn9HqSXfxQAip/CkNtGcO1D1xHSO8z3NVhM7gHfc39MFd4HXyQ1YwMrN+d6fcxnXzeYjNTJ5zs0\nftA7CfqOgNgrUAxNB+TaQ0PVS+1WO1tf/pKtyzajOjw/woqfPIjJT91EYKgWvs6Cwzs9Jw6KcH19\nfI/+rbLGoKAgTCaTVOj1gaO6lmNznsZZeb5atf+IRKKefdSnx0WtKoH3nwe7K4yZU3SGJV8dJuvL\n3W43Z8z98bUMq9nrSrlfKCwKbvg5SmiPVj2uHwJfr+dXh17JXb1ua9lOFAjpFUZ4vwgi+rmq7Ib3\nc1XeDY4ORdG0/LnT2I0Cc+fObfCGktLCMxzclEfBxv2c3H3cp33oAvT0vy6e+MmD6D8hAf+Qtg+P\nW2osZN33KiX7i93ar5kznvHzJjU6Tj1zBD5/Dao9b5AgZgiMuxvF2LYV2YUQQgghhBDN12kCvYsW\nLaK0tJSdO3cSFhbGmjVrmtx+/vz5ABQWFgKwbNkywsLO/+NZc+cTQgghhBBCCCGEEEII0fV1lYqx\nXZ1qs1G3r5DuVw/HZLV02qCjemI/bMoAu8W9o2c8D7+9i5eW+xhe630bSTcP5dpfTiS8b0Trrc9a\nB5Wn6gO+tn05UF2CLqjhx0lVVYIfehmT1e79MddrqX7lYZTYIa7KpbFXtFrV2vZwat9J1j35gUeI\nDcAQ4s8NC25k8C1DXZUnt66tD4DWUzRw5U1wxRQUjeaS1uJr0PHem37Cax+9f0n76upKlrxOzbqv\n6v+u6LT0fun36Hp7D9iqqhM++QecOni+UWeAW38HgeEe4W/1RB58vgIsJveJdP4w4T6UWM/q2sKT\nw+rg8NcHGTJ1GBab9+u5TtHx3KAnmryeG8MDXGHdsxV3I/q5Ku2G9Ylo8wq3Dd0o4E3N6WoOfnqA\ngo37OfrNIZx2p9cxGq2G2Kv7ET95EANuGERwVIjXMc1lt9p556E3OfrNIbf2IbcN58Znb2nw+FTV\nCXs3wc4PQb3oODRaGH0rJE74Qd94IIQQQgghRGfWKQK9ixYtAuCxxx4DIDk5mbi4OJYuXdrg9jNm\nzCAlJYXp06fXj9+2bVt9aLe58wkhhBBCCCGEEEIIIYS4PHSFirFdkep0Yi08Rt2u/Zh37cf8fQF1\npjoGZy/HYDBgNjf+1esGgwGr1YrJZMJobL9AqXrwW9j8hmegqd+VMH4WQaFhPlVdNWgNFH1/hO4D\ne7bdWh0OSl9aTfX/NgOg+IEuBHShGkKuH4IhUgsVxdSVniLwwZd8fsxrK8sICAlvs3W3NYfNwfbM\nr9ny0hc4bA6P/n7jB5D89M0EB5rh85VQ1kCVzeiBcN29KAGhLV7HhTcKpKamsmDBAhISEsjPzyc9\nPZ3MzEy0iob3xk3nut/PJXjq2Bbvqyszf1/Ayf/7q1tb2KyfEH73TT6NV/d9Dt++5d449qcoA69t\nfEx1KXy6vOHf/YgfwfAbUZRLC3RfjmxmG4c3HyR/fS6Fnx2gprKG3+X9yedry58HPYkxwOgK7PaN\nILy/K7Ab3i+S8L6RGMO6zs0DF7NUmzm0+SAFG/dz6PN8rLVW74OAqKG9iJ80iPjJiUQM6HbJgVnV\nqfLRY2+T9/H3bu39J8Rz6z9S8NP5eY4xVcKXq+DkAc8JQ3vCxPtRInpf0rqEEEIIIYQQbatTBHrD\nw8M5dOhQfYXdtWvXMmPGDBpbmqIolJeX12+/c+dOZsyYwcGDB1s0nxBCCCGEEEIIIYQQQoiuT1VV\ngoKCfAppBuj1nHx/E/5Jcehiel5yBc/Ljaqq2E+WULcrzxXizcnDWVXrsc0V6zOoc3ivFmvU6qg4\nVIQ+pu1CsReuiz3rXdUJLzbkBrjqVsxmCwEBAZ0ijOw0WylZlIHpmxy3dkWvo/v8NAKvHX5+W5uF\n4LBwTKa6TlsVuS2UFpSw7sn3OZnjGdrUBeiZ+NspDLtzOOx8H3I/95zAEAjj77mkiq1ZWVnMmjUL\nu90OgF6vx2p1Bf20ioa/DZ/EzdGu30fEQ3cRessNLd5XV6Ta7Bx/5DlsR0/Wt+lio+j9z8dRdDrv\n46tK4L10cNjON/ZOgikPeT2HVbsVvl4Nhds9O2OvcAW6u1B16rZirbVy6It8DqzP5dDn+djqzj/W\nqqryeN6z2FRb/bXl4kq39ddzfyMnC04QEh2Koun615em2K12jn17mIKNeRRsyqO2pManceF9Ixgw\naRDxkwcRPTwGjV/z3mOoqspnz2ez87Wtbu1RQ3tx14r70AXoPccU7XHdxGKp9ehj0DgYfTuK1nOc\nEEIIIYQQonO55O80OXbsGEVFRQwdOpSgoCAAampqqKioICYmxuv4DRs2ANSHbwFGjhwJuIK6536+\n2CuvvFJfgXf79u1MmTLlkuYTQgghhBBCCCGEEEII0bWZzWZMJhMGg6HBoCNAQkICer0ek9XK8b+t\nxN9PiyYoAMOgfhiS4vBPjMOQ2A9NwA8v/OUor6Jud159FV776bImt1cUhR9HDWDt8TzS09MbrIic\nnp4OwM1RAzjxyLOE/+w2Qm65vs0C1KrTCd+uhf2bL14tjL4NZcgNmKvMfPHCBnSKDovFQkFBQaPB\nWKvVSkBAAP7+/m2yXkd1LaeefglLbqFbuyYogJ5P/xL/wQPc23UGUlJmsmLFCq+P+cyZMy+LMC9A\nZHx3Zv5nNjtXbeWrJZ9it9jr+2wmKxue+Zi8dfuYuvBmQnsNgs3/cQ+1WWph4yuoSRPhqltQ/LwH\nTC+WkpJCUlISS5YsYfXq1ZhMJgICArhz4mRm1hhJCoqo37bs5f+i1lkIS5l2ScfdlVS+vd4tzAsQ\n+fDdvoV5Vafrd3ZhmFdnhLHnz+GLw6UXUrR61OvuhW59YNu77lW5i/bCh39FnfRzlLColh9gF2Wp\nNnPw0wPkr8/l8OaDbs+dCymKwoiQK9hW+R2PPfYYYWFhZGVl1Z/nKSkplJeXA/DTu39KaO+wBue5\n3Gj1WvqNj6ff+Hgm//4mivccrw/3lhWeaXRc+ZEytq/YwvYVWwiIDGTADQOJnzyIPmPi0Boa/3j+\n3Hm+542dHmHe8H6R3P7y3R5hXtVuhe3vwf4vPSc0BLiqXPcd7tknhBBCCCGE6JRaXKE3OzubpUuX\nsm/fPgAyMzO59lrXV94sX76cv/71r2zYsIHevZv+2o5XXnmF559/vr66bv3CFIU1a9Ywffp0jzEz\nZsxg7dq1zJkzhxkzZrB06VLWrFnT4vmEEEIIIYQQQgghhBBCdH3NqdBr9NOyNzmt4cCjoqDr2wv/\npP4YEuMwJPVH17vnZROOPMdpMmPem0/drv3U7crDdriBr6xvgl9kKIU9AkleshC7w0FqaioLFiwg\nISGB/Px80tPTyczMRKtoeG/snSSFRALgf0UC3f7fveiiu7fq8ah2K3zxGhx1r3SLxs9VobP/SPI3\n7GfjHz+mtqSGrBPvsq3yO9LS0hoMxqalpZGZmUlqaioZGRmtulYA26lSTj31T2xFxW7tft0jiPrj\nw+j7RDc4Licnh1GjRmG32xt/zLVaduzYwbBhw1p93R2t/HAp2U99wLHtRz36tP5axs+bxJW3D0L5\n+j8Nf+18RG+YcD9KWMurRV8cLq3dspvTf14OdvewZGjKNMLvu+Wyu3ZczHayhOO/+COq9XwgNyj5\nWrr/v/t8Gq9+/ylse8e9cdzdKAljyMnJYfHixR7h0nnz5jV4fqsn8+HzFWC+qJKq1gDXzfpBBBvr\nKkwUbMwjf30uR74uxGl3eh1jjAjA7woDv3xlHs4LAtEGgwGLxVL/d41Gw3fffXdZXluaq7TwDAc3\n5VGwcT8nd/v2+qkz6uh/XTzxkxPpPyEe/1DXzUMXn+c6RceIkCu4LmIMvfyjCOwWxE/fmE1oTLjb\nfGr5Cfj8Vag46bmzqHjXa19guGefEEIIIYQQotNqUaB3y5YtzJ49m9jYWFJSUnjhhRdYsWJFfaAX\n4Oqrr2bcuHG8+OKLTc61aNEili5d2uwAbnJycn013qVLlzJnzpxLmu/ibRvSwuyzEEIIIYQQbUbe\nuwohhBBCiK6ivd67pqamsmLFCq8hzRkxiTw/9Hqf59UEB2JI7I8hsT/+SXEYBvZDE9A2VVvbimqz\nY8k7VB/gteQdAof3oNc5mkAj/sMGYhyRiP+IRHQxrpBzVlYWs2bNwn42zKjX67FarQBoNX78bdgN\n3BztHq5WDHoiUm8n+McTWqVar2quhY1LoeSwe4fOCJN/jkkbzaZnP+HAun31XSfMxSw+vBSn6mz3\nYKz10HGKn/oHjtJK9+X2603UMw+j7dZ09csmH3Otltdff52UlJRWXXNnojpVdmdt54u/bsRmsnr0\nR4+I4cY/3kxE7S747mP3iq0AWj1ccyfEj2m1sK1p5z5O//FlVIvNrT3k1huImDPjsg31qqrKqd//\ng7qdufVtmpAgYl75A34hQd7HV56G9593r84bMxgmP8h///tft/P8wnBpU+e5WlsOmzKg1DP0zbCp\nMOKmNqsS3lFqS2oo2LifA9m5FG07jOrw/toa1COY+CmJDLwxid4j+7D3+72MHDkSh8NBWloaCxYs\nID4+noKCAtLT08nIyMDPz4+dO3dKoPciNSXVHNx0gIKN+zn6zSGfQtQarYaY0X05GFDE71/+Q4Pn\nuUbRcF//FJ7/8G/0SDpfYVpVVVdF3m3vgvOiqsuKBq68Ca6Yctmd5+1N/t1VCCGEEEJ0hMa/06MJ\ny5YtIzQ0lPXr11NVVcULL7zgsc21117L999/73Wu0tLSRvvCwhr+B6u1a9cSFhbGjh07mD9/Pg8+\n+CBr1qxh/fr1LZoPYN26dWRnZwMQFBRETU1No9sKIYQQQgjRkeS9qxBCCCGE6Co64r3rTTfdxIoV\nK8jIyEBV1QZDmgpwT0oKRmMklv2HcNbWeZ3XWV1L3ba91G3b62rQKOj79qqv4OufGIe2d49OFdpT\nnU6sh09g3rWful37Me8tQDVbvA88S9FpMQwegHFEIsYRiejjY1H8/Dy2S0lJISkpiSVLlrB69er6\nKpozZ87k0UcfJe60idKl/0U1mc+vzWKl9N9Z1H71Hd3+333oeka2/DirS2H9v6HqtHtHQBhMeZB9\nX5zhs/SXMFeZ3bp7+UfxwPCfkbF3FZmZmWRmZjYYjG3t4FpdzgFOPfNvt8cDwH9oAj1+/xB+QQFe\n52jqMZ87d+5lH7ZTNAojfjqauAkJZD/9IUe+KnTrP7nrGKvuXMa1v5rI6JsfRfnqNagpO7+B3Qpf\nvQnH81DHpqDojZe8poCRg4n64yMU/+El1Lrzv9uq9z7FabbS7eG7Ufwuv3Bd7Rfb3cK8ABE/v8O3\nMK/TCV/9xz3MqzPCtTPZs2dPfZi3sXDprFmzSEpK8jjflcBw1B/NhW/+CwVb3Xeakw2lRagTfoZi\n8P5c68yqi6vIX5/Lgexcju88Cj5kDEN6hZIwNYmBU5OIHhaDojn/mrV48eL6MO+FN8TEx8ezfPly\nVFUlMzOTxYv+TMaypWAIRNF4viZ0tIsraLeHoO7BDE8ZxfCUUVhqLBz6soCCjfs59Hk+1lrPmw4A\nnHYn33y6pf7GksbO89ePrOH/2RbQA1egVzXXwFdvQNFez0mDI2HCz1C692vDo728yb+7CiGEEEKI\njtaiCr2JiYmkpKSwcOFCqqurGT16tEeF3qeeeoo1a9aQm5vbxEzwyiuvMH/+fMrLy90Xpijs2LGD\nkSNHurUXFhYyatQot+3nz5/PokWLWL9+PYWFhc2aTwghhBBCCCGEEEIIIcTl41yFXo1Gg9PpqpB3\nYUjzXHtqaqor9Ot0Yjt2CktuIebcQiz7D2E72sBXV/tAExJ0toJvf1fQd2BfNMaWVfFtaSDJVnzG\nFd49W4XXWdWMIIqioI/vczbAOwjD4AFoDPpWWbf9TDlnlrxO3Y59HmMUo4GItDsJ/tH4Zoev1NIi\nWP8ymKvdO8KiqR56N9npX3qEPcFVGXF06ljG/GIC+/L2tVswtvbLHZz+y0qwu1dUDBg/ku6/vR+N\nXtfsOTsivNaZqKrK9+/s5rPn12Gp9gys9xwSzbSnpxJZ8ikc3uk5QVCEKwDXo3+rrMeSd5ji3/8D\nZ43JrT1w4lV0/839KNrOF4BsKUeNieMPLsRRXlXf5j9sIFF/nufTuah+v8lVYfRC4+9Bib/G52rr\nPxn3Y/628K9EDOhGWEw4Gu350LSqqpC3Gba+5VmlObgbTPo5Sniv5h10B6s8Vs6B7Fzys3M5mXPc\npzHhfSPqQ7w9Bkc3+LtRVZWgoCBMJhP5+fnEx8d7bJOfn8/AgQMJ0GupfvkhFEUDhgDwDwL/YDAG\nnf/Z/+Kfg8FgdI1pIzk5OSxevJisrKz6a3lKSgrz5s3rsJsc7FY7x749TMHGPAo25VFb4v6anHXi\nXbZVfuf1PK9/z3IiD75cBXVVHtsSdxWMmdEqNygIIYQQQgghOk6LAr133HEHiqLw1ltvNRroTU5O\nJiQkhLfeeqvJudauXcuMGTPcvpqioqKC8PBwysvLParqvvLKK/XVeN0ORFFYv349FRUVzZpPCCGE\nEEIIIYQQQgghxOXhwkDSBx98wDvvvOMR0rztttu45ZZbCAgIoKampsFgk6PGhCXvMJbcQiz7CzHv\nP+RRTdUnGgV9v94YkuIwJMbhn9QfbXT3JoNuzQ0kOSqrqduVh3l3HnW7crEXN/4tdg3R9e6B/9kK\nvP7DBuIXHNjsw/SVqqrUrPuK0mVvuVUwPcf/yiS6z52FtkeEb/Mdz4VPM8HuHuJUe8azp+RKPl+y\nGVudzWNczyHRTP3jT+iRGOU+ro2DsZXvf0rZ0jVw0ccyIbdcT8QDMy7L6q3tqeZ0NesXfkThpwc8\n+jRaDVc/MI4xUwxodrztqtB7oVb+inrroWOcfOLvOCvcg+YBY4bT43dpKLrmB7c7ozP/fIPqj788\n36DV0vulJ9DHRDU+6Cy18hS8v8i9Om/MEJg8B4CgwCBMdd7DpTpFx3ODnkBRFPx0foT3jyQirhuR\nA7qf/dONMGMFfl+95hmC1Oph3N0o/Tt3MaCyQ2c4sC6X/PW5nM4t9mlMZHx3Bk5NImFqEt0Smq4e\nr6oqdQXbCRx4NQaDAbO58dc7g8GA1WqldukvMOqb+UWwigYMgWBsKPDbQChY5/u1OCsrq76i87l1\nWiyu14Zz1dZTUlKat95WpjpVivccrw/3lh4s4fG8Z7GpNq/neWhwEOWbXoe9m/AoxawzwJi7UAaM\nbp8DEUIIIYQQQrSpFgV6ly1bxt/+9jeeeeYZpk2b5hHoPVed95lnnmHGjBlNznUubHth9dwNGzYw\nf/58duzY4bF9U4Hec1V5mzOfEEIIIYQQQgghhBBCiMtDXV0dAQEBboGkhkKa5wJJJpMJo9F7JTvV\n6cR29CTm/YfOhnwPYSvyLVR1MU1oEP6JZyv4Jp2t4utvAHwLJM245VbMewuo252Hedd+rIXHmrV/\nv/CQ+gCvccQgtN19C8+2JtupUs4sWYV5V55Hn2L0J3LOdIKmjm06gFbwresrxy+qumnpNph3/+PH\n8d2eVZa1Bi1jH76eUT8b41bFs62pqkr5ynepXJPt0Rc++zZCp0/9QVbWbQuqqrL/4+/Z9Oz/MFfU\nefR3S+jBTU+OpduJ/0F5A9VNowfCdfeiBIRe8lqsx4op/t0SHKUVbu3GkUn0ePIhNP7Nq37d2Zhz\nCzn5m7+4tYXd/WPCZ93sdazqdML/FkPJ4fONeiPc9jgOv0C+euUzrn802edw6Z8HPYlO03hIWvFT\niB4YwtQbThMRVO25wRWTYeTNKJrOUT1ZVVXO5J+uD/GWFpT4NK7H4GgGJieSMDWJiP7dfNiPE47k\nQM461NJjBD/0MiarvRkVetv4uqXx8wz9NhAGzik4ylUTJmO320lLS2PBggXEx8dTUFBAeno6GRkZ\naLVaduzY0WGVehtybF8RsUP6eD3PB8d2Z2XqJEb37+nZ2a0vTLgPJaR7G65UCCGEEEII0Z5aFOgF\nmD17Nt988w2xsbEUFRVx1113AfDJJ59QWVnJtGnTWLx4sU9zJScnExcXx9KlSwGYMWMGKSkpTJ8+\nvf7vERERLF26lIqKCvr378+OHTuIi4sDYNGiRZSWlvL888/7NJ8QQgghhBBCCCGEEEKIy0+zvjK8\niQq9vnBU12LZfwjL/kOYcwux5B1usOqsVxoN+rjeFAT7MeX5J7A7HI0HkjQa3rtuBkkB4T5PrwT4\nYxw2EP/hgzBemYQuNqpThEdVVaX64y8py3gb1Wzx6DeOGky3ubPQdgv3GMee9bDzQ48xJ6wJ/Pef\nFTjtnh97xF7dl+SFPyG8b/sGmFW7gzNLVlGzcat7h5+GbvPuJXjymHZdzw+FqbSWjc/+jwOf7PPo\nUzQKo2dfzdhrq9Ac+NJzsCEQxt+DEnvFJa/DVnyG4seXYC8+476LIfFELfwlmgDvNxR0RqrdwfFH\n/4zt8PlQtLZXD3q/9CQavffqw+rejbD9PffG8bM4eDSUz57PpuJomc+VSy+s0OuNn5/K9ZNrGT7C\n81pdbu1GcUQyYQmxRMZ1wxDs73U+X/ha+VtVVU7vO1kf4i0/UubT/NHDe5OQnERCchJhsb69NqhO\nJxz+DnKyoeL8zQ+pGRtYuTmXtLQ0li9f7jEuLS2NzMxMZk8eSUZaMlhMPu2vrfm87rtuI+PvL7ie\n4/6BoA9slYrcLdXQe5YLzxeAU19/QOCejwnyuAFAgWHJMOJHnSaILoQQQgghhGgdLQ70gqtS77Jl\ny6iqOv8VNSEhIfz2t7+tD/j66lwl34iICEaNGsWcOXM8+tasWQPAzp07mT9/PnFxcYSFhTFgwAC3\n7b3NJ4QQQgghhBBCCCGEEOLylJqayooVK7wGe1JTU8nIyGi1/aqOc1V8C7HkHsKyvxDbsVM+j38s\n51PWHs/zuu4ZMYk8P/T6xifSavEfHIdxRCL+IwZhSOiL4td5wz624jOcWbwKc84Bjz5NoJGIB2cQ\nNHkMiqK4Qmhb10DeV27bqcC23T3ZvM7hMYc+yMDE/0tm6PQr2z3I7Kwzc/q5ZdTtcA+VKv4Gejz+\nAAFXDWnX9fwQ5W/Yz4aFH2EqrfXoC+8XyS2PDSbyZDZYPPtJmghX3YLi5z2g2hT7mQqKn1jiUdVb\nP7AvUX98BL/gwEuavyNUrMmmfMU7bm1Rz83FOCLR61i14hS8/zw47fVt1siBfPhBGIc3F9a3ZZ14\nl22V33m9Jk4bmczsYbMoLShp8PfckCuGmZk0pQat1r29skLD+++GUHJaS1CPYCIGdCNyQHci47oR\nGd+diLhuBET49vvKyclh8eLFZGVlYTKZCAgIICUlhXnz5tVXiVWdKidzjrlCvBv2U3W8wsusgAIx\no/rUh3iDo0J8Wo9rfw4o3A4566HqtOeai85w1cIs7A4nqampLFiwgISEBPLz80lPTyczM9Ot0q3q\ndIC5FszVYK45++eCn+uqwVIDdWfbbS246cXbManqJVQWVsBgBEOQK+BrCHRV/nX7b+AF/UGg90dR\nWi8EfO49y+23305YWJjb+XLXxJHMuzaWYbEXVVsOCIXr7kOJTmi1dQghhBBCCCE6j0sK9J5TXV1N\nUVERsbGxBAcHt8a6hBBCCCGEEEIIIYQQQohmy8nJYdSoUdjt9kYDSRpFw6b3NjDxJze06VocVTXn\nK/juP4TlwGHUOs9qtKqqcsX6DOoc3gNJRj8te5PTzgeSFAX9gBiMI5LwHzEI/8HxaDwq+XVuqtNJ\n9UdfUJb5DqrF6tFvvHoo3X45A78970LRHrc+p6rho/cDyc8zeIwbMGkQk3//I4J7+h54ay2OiiqK\n//AS1vwjbu2a0CCiFj6MYWDfdl/TD1VdRR2fL8rm+3d3e3YqcM29w7h26BE0JQc9+yN6w4T7UcIa\n+Kr7ZnBUVFH85D+wFh5za9f16030s4/iF97+52hL2YrPcPwXz6BabPVtQZOvoftv7vc6VnU64eMX\n4cz554XNqWPFshBqKt0D9yfMxSw5vBSH6lu4FFy/67LCEkoPnqH0YAllhWcoLSihuriKi0VF27jl\ntmqCgp1u7XYbrF8XRO6+hiv0GsMDiBzQjYi47kSeDfxGDOhGUI/g+utyVlYWs2bNwm53hZYNBgMW\ni+var9VqWfz0iySqAyjYsJ+a09VeHzfFTyH26n4MTE4ifnIigd2DvI65kOqww8FvXUHemtLG9gL9\nhpN10MK9Dz1av3a9Xo/Vaq1f++uvv05KSkqz9n9+HbYLgr9nQ751DQSBz/1s93w9uFid1U7gg//G\nYDBgNjceGDYYDFitVmqX/gKjXtvodl4pmguCvj4EgP0DQWto9IaSnJwcrrzySpzO8+eh2/nip2HV\nA8mkXDPQ1dlnGIz9KYp/17sRQAghhBBCCOGbVgn0Xg7WrVtHdnY2AFOnTuXGG2/s4BUJIYQQQgjR\nMHnvKoQQQgghuoqOeu96cZjqwkCSRtFwd687mTTieu7J+jn6wPYLv6oOJ9YjJ7DkFmLZX4g59xD2\nE6cxO+wMzl7ucyDpwM8WEH7VUFcV3mED8QtpXrirs7KdOE3Ji69h+d49WKnRQ8+Jegzh7h9nWCwa\n3ns7mGNF7hVUAyIDmfTEjxh4Y1K7V+UFsJ0sofjJf2A/WeLWro3qRtSfHkHXq0e7r0nAoS/yyX76\nI2oaCHeGxoRy56M9CSv9BlT3gCdaPVxzJ8SPqT+fVFXFbDbj7+/v8znmqK7l1FP/xJJ32K1d17sH\nUc/NRds9okXH1Z5UVeXU0y9Rt21vfZsmOJCYV/6AX6j3gj/qng2w4323to8/DGL/ReFZRaMwfOZV\nnOh1htQHUy85XGqttbjCvWeDvqWFZygrKMFaXsrNP6kiJkkFbmMAACAASURBVNbuMWbndn+++CwQ\np9O3368+yEDkgG5UBtXyyIpf43A4SEtLY8GCBcTHx1NQUEB6ejoZGRloFA3z+j1IL/+oRufTaDX0\nHRtHQnIS8ZMHYQwL8GkdF1LtNsjfAns2gKmR6r+KAv1HwbBklLBowBUyXbJkCatXr66vFjtz5kzm\nzp1bH55uD6rN4gr2Xljl96LQr1pXRfBdv8dksbWgQm870fg1GvzNOVLMqOkP4HA4Gz1ftH4ati+8\nh2HTH4SBYzvkde2HRP7dVQghhBBCdDQJ9AohhBBCCCGEEEIIIYS47FwcSPI3+DPMP4nxEWPqQ1SJ\nP76Cmxbd3qHhGEdlDebcQnpMvBqT1eI9kGQMoKa25rIN9KhOJ1Xvf0r5yvdQrTa0gdDzOi26EPfj\nra7S8PaaEEpL3SstDrltOBMfm4oxzNiey65nyT9C8R/+hbPCveqmPr4PUQt/1aUqsV6OLDUWvnhh\nAzn/3dFg//hZcYyOz0cxlXt29htJTvBglvzrZbKysuqDjikpKcybN8+noKPTZObUM//GnHPArV3b\nI4KoP89DF929RcfVXmq/3MHpPy93a+s2716Cp471OlatOAnvLwKno76t4ICe998NBs4/v2Ov7ssN\nv5tG90GuqshtGS61mW2UF55Gm/Mh4ebvPfqLjmr58P0Q6kwan+fMOvEu2yq/Iy0tjeXLl3v0p6Wl\nkZmZydWhV3JXr9vc+rQGLf3GDyAhOYm46wfiH9JwlWBvVJsFDnwFezdBnWeAHXBVmh0w2hXkDWn4\nJoOWBNc7QmpqKitWrPD6mM+eNo6Mh+8ASy2Ya8Fq6oDVukvN2MDKzbne1z5rJpmr3uyAFQohhBBC\nCCHaW4sDvdnZ2Xz88ccUFRU1PrmisHbt2hYvTgghhBBCCCGEEEIIIYS4FOcCSQaDgewnP+D7d3e7\n9Sc//WOG3TWqg1Z3nq+BpNTUVDIyMjpghe3LduwU5f9eTkRMMX5G9yCZpUJl3TsBFJSc/8rxkN5h\nJD/9Y/qNG9DeS61n2rGP08++gmq2uLUbRybR4/E5aAJaFs4Tre/o1kNkP/UhlUWewd3wmEBmPKAn\nqDbfrT1r6wHuXbYeu8NVwddgMGCxuH7XzakW67RYOf3sK9Rtdw+Q+kWGEvXsXPR9olt6WG3KWVvH\nsQcX4iirrG8zDIknetGvvYY9VacDx3t/xa/yWH1bXZ3Cq5nhmGpdYdngqBAmPja10crabR0uVQu2\nwtdZ4HSv1mtRjWwvTKJwr4Xyw6XYLZ7VfC9c4+N5z2JTvVeL1Sk6nhv0BPoAPf0nJjBw6mD6Xxd/\nSVXjVZsZcr+EfZ+6qtg2ROMH8WNg6BSU4MgW76szycnJYdSoUdjtdlJTU1mwYAEJCQnk5+eTnp5O\nZmYmWq2WHTt2uIXAVacDLCZXBWBz7dmgb81F/629oL8GbJYmVtI8qqoS/NDLmKx27zfzBARQU3P5\n3swjhBBCCCGEOK9Fgd7ly5fz17/+FW9DFUUhNze3xYsTQgghhBBCCCGEEEIIIVqLrc7GGzMzOJN/\nur7NT+/HT99Ipefgjg3RtTSQdLlSj+2DzzLBbnVrrzvl5PTXDlQbHKv1Z1dZCFfcM5Zxj9xwSUG4\nS1W9cStnFr8GZ8Oe5wTecDXd592LotM2MlJ0FJvJyua/f8rOVVvB4+MuleR7u3NFzEEUh42cojNc\ntTALu8NJWloaCxYsID4+noKCAtLT08nIyGjW81O12Tj9fCamr3e5tWtCgoh69lEMA2Jb70BbyZmX\nVlP94efnG7R+9P7nE14DyA6rgxNvrCQG95spPvogmLxcA356P0anjePqn49DZ9S1xdJ9pp45Cp9m\nQO1FQW+NFq69CzXuaqqOV1B6sITSwjOUHTzj+vngGWwmKzanjd/l/QmDwYDZbG50PwaDAavVyp6P\ndjFo0mB0/pd23KrFBLmfw77PG68666eDgdfCFZNRAsMvaX+dUVZWFrNmzcJudwWu9Xo9Vqvr9aM5\ngXtvVIfNFQL2CP42FAA+2+6wNThXndVO4IP/9vl8MZlMGI0dU31eCCGEEEII0X5aFOhNTk7m2LFj\nLF68mLFjxxIcHNwWaxNCCCGEEEIIIYQQQgghWlVp4Rn+M2MZtrrzAZvQ2HDuXfsAhuCOraDaXoGk\nzk7N3wpfvwmqezi25oiTM9sccGFzYAA95s0icNyV7bvIs1RVpXLtespXvOPRFzp9KuH334qi0XTA\nyoSvjn9XxLon36f8UKlHX684PbfPtPCLpVms3JzbqhW0VYeDkr+9Ru2n37q1a4KM9HzmYfwT41p2\nQG3AkneYE79eBBd8pBiaMo2In93a5LjDXx3ku3+9z82TDqG9INOen6fng/eCSUhOYuL/JRMa03kC\npqq5Gj5bAcUFnp2J42H0HSh+7gF9VVWpLq6itOA0g6cMw2w1t0vFVdVc66rGm/sF2BoJhGr1MGg8\nDJmEEhDS4n11BTk5OSxZsoTVq1djMpkICAhg5syZzJ07t0NvhFHt1gaDv6q5muBx0zGZLVKhVwgh\nhBBCCFGvRYHexMREpk2bxuLFi9tiTUIIIYQQQgghhBBCCCFEm8n9cA8fP+YewExITuQni2d0eFim\nswaS2oOqqpCTDd995NG3fas/xbtUksJq8GvgVxQ48Soif5GCX0hQO6zURXU6KVu2lqr3PnXvUBQi\nHphO6G2T2m0t4tLYLXa2/Otztq34GtXh/rGZRuPkiQPPUWeztXroTnU6Kf3Xaqr/96Vbu+JvoOfT\nv8Q4bGDLD6qVqA4HJ+amYy08Vt+mje5O75eeRGNouCp2RVE5nz2fzaHP9jNzViVRUfb6vjqTwvub\n4rn21z+m79jOE1q+kOp0wI734ftPPTt7xMH1qY2GY1NTU1mxYkWrhr891ldX5Vrb/i89qpjX0xkg\ncQIMuR7F/4dVmElVVcxmM/7+/h3+mu5Ne5wvQgghhBBCiK6lRYHeO+64g6FDh7Jw4cK2WJMQQggh\nhBBCCCGEEEII0aY2LPyI3Vk73Npu+N2NjLz3mg5akbuuFEhqDarTAd+shQNfuber8NmmQL7b4fqa\n8bghEYwML8N57KTHHH7hIUQ+cjeBY4a3/XptNkpeeJXaL93PIbRauv/2foImjGrzNYjWd+r7E6x7\n8gNK8k7Vt9mcNn6X9ycMBgNmcyNVUAGDwYDVasVkMmE0Gn3ep6qqlC1/i6p3Nrq1K3odPZ6YQ8Do\nK5p/IK2o8u0NlC1/y60t6k+PYhyZ5LGtzWRl67LNbF+xBYfVwdVjTIyfYHLb5pAynr5334mfzq9N\n190a1MLt8NWb4LC5dxhD4IY0lB79Pcbk5OQwatQo7HY7qampLFiwgISEBPLz80lPTyczMxOtVsuO\nHTuafZOGWlsBezfCga8913SO3ghJE2HwRBRDYLPmF+2vLc8XIYQQQgghRNfUokDvli1bmDdvHq++\n+iqJiYltsS4hhBBCCCGEEEIIIYT4QfqhBTk7it1i5817VnB63/lgqEarIWXV/fQaHtNxC/sBUu1W\n+HwlFO11a7fb4X8fBpN/wIDWqGP83Bu48v+zd+dxUVX/H8dfs8DAsAju+wruSy64pJYmiGVlpoiV\nlmKpZX21Ta0s2yy1TdtcUUt/KYqWaSZLruUOKZpauIsrKsgywDAz9/cHBY4zrLL7eT4ePXp4zrn3\nnsHrzAXe53Oe6opKUUhcE0biyk1gMtucz/WBblQdF4DGrWTCbJbUNK58MJ/0mH+s2lV6J2q9PR7n\nDi1K5LqidJiNZvYt/p0983diMVlQFIU3/55BplL8FXr/oygKif/3C4k/3FadWquh5uQgXHp1upOX\nVGSZV65zYfz7KBk5VWBd+vhQc3KQ1ThFUfj717/Y/kkEKVeSAahe3cRTzySiuSW3a67TFq3/2FKZ\ne3FRrsfB1sWQcsO6Q62BbkNRtehpc0xISAgjRozAZMqqTOzo6IjRmPU11Gq1rFixgsDAwILPIeUG\nHI6E2N1gsX3PA0DnAm36QsveqBwLHigXZa+47xchhBBCCCFExZZnoPezzz7L9cDNmzcTFxdH69at\nadvW/upglUrFu+++e8eTLA1hYWGEh4cD0L9/f/z9/ct4RkIIIYQQQtgnz65CCCGEEJVTTEwMc+bM\nISQkBIPBgF6vJzAwkEmTJlXYqmzl/dk18XwCK4YuJCM5I7vNrbY7I9eNxdlDX4Yzu3so6SkoEQtQ\nXT9r1Z6ermL9OncuxDnQ6N6m+L07kCr1Pa3GZJyK49rn32E8FWdzXk21KlR/6Sn0XdsV63xN1xO5\n8s7XGE9fsL5e1SrUev9FdE0lDF5ZxP9zhbBpG7hy5CJLz6/kr5TjjBkzhsWLF9uMHTNmDEuWLGHo\nwP6s2RhW5GsmhoaTsORH60a1iuovP4Nbv9KtHq4oClffn4dh7+Gcqbg6U3/Bu2g83bPbrh67zJaP\nNnMh6lzOOLXCEyMSqVX7lvCpzgUeexOVs1upzL84KempsGMZXPzbttO7B3QfikrjYNUcExPD3Llz\nWbVqVfZn+vDhw5k4cWKBP9OVpHg4HAEn9oFisT/IyQ3a9oMWPVE56Ar5ykR5URz3iyge5f3ZVQgh\nhBBCVH55BnrvtPquSqXi2LFjd3QOIYQQQgghhBBCiPJMKmkKIYrD7dXZdDodGRlZIVOpzlayYiOP\n8/P/Vlu1NbnPi8HfPoFKLe/rJUlJvoZpw1dojQlW7UlJatatcceQ6Uqfqf60HtQ+189YJdNEYsiv\nJK7aDBbbwJurXw+qjQ1A7XLnFSuN5y9zedpXmOOtK3U61K9FrQ9ewqFWtTu+hihfLCYLB77bzZiX\nn+VI8nEAgoKCmDp1Kt7e3sTGxjJz5kyWLFmCVqNm97RhdH72bVT1Wxf5mkkbt3P921U27dUmPIH7\nwPuKfN7CSt11kKsfLrCew0tP4v5gbwDSEg388eU2YlZHoVisf9XYrYeBnr0N1ifsMxpV444lOeUS\npVgsEL0RjkTadlZvBH2DULl42h5XhO8VlMQrcDgcTkXlHuTVV4F2vuDdA5XWsTAvRZRj8r2lEEII\nIYQQIs9A79GjR+/4Aq1bF/2HFkIIIYQQQgghhBDlVWWspCmEKBsxMTF07twZk8nEmDFjmDp1Kl5e\nXpw4cYKZM2cSHByMVqslKipK3l9KyLZZYUR9t9eqrdfLD9DtuV5lNKPKzxh3EiVsHo4ao1V7/FUN\nP4a6U7dnOx54cwAuNVwLdL6ME+eI/+w7Ms9etOnTVPek+sQR6DsX/fcV6cdOceXdb7Ekp1q161o1\npdb059G4F2yeouJRFAVXF1cMaQa0Wm32wgtHR0eMxqz7V6tRs/w5PwK7NcdiUXFefz+evfraVJUu\nqOTI3VybsxxuC8pWfXYIVR73vbMXVAAWQzpx497DfD0xu03Xqil1PnkVxQKHVkex68utpCel2xxb\ns7aFJ0cmoFbdMvfGHVH1GV3i8y4Nyulo+OMHMFm/d+HklhXqrdWs6OdOuAiHwuHMn0Auv751qQrt\n/cCrq01VYCGEEEIIIYQQFV+egV4hhBBCCCGEEEIIYUsqaYqikIpbIjdBQUEsXbo0363cg4KCCA4O\nLoMZVn5mo5mQZ5Zx6dCF7DaVWkXA0pE08GlcdhOrpC5vjqTq+Q04OFj/euLcWQd+21mH3lMfxtu3\n8DsIKpmZJPywiZtrwmyCkABuA3pR9dnHUesLV63XsDeGqzMXo2RkWrXru7WjxpRnUTtJdczKLC0t\nDb1ej06nY9++fcydO5dVq1blLOjyv4+JHT1p36B69jEWC4RvdiUuoTYNuzehYbfGNOzWpMABdYDU\nnVFcnb0EzNYVWj2eGojHkwNL9Fni+oLVJK3fmtOgUVPvqze5cjWTLR9t5to/V+0e16xPMwY+cBZt\nyuWcRic3eOwNVE6VJ/SuJFyELYsh+Zp1h0oNXR+Hlr0L9fejXD8Ph8LgXEzug9xqZAV5m/mgUmuK\nOHMhhBBCCCGEEOVdkQK9KSkpuLrm/Y13eHg49957b77jhBBCCCGEEEIIISoSqaQpCkuqOYu8KIqC\ni4sraWkGYmNj8fLyshkTGxtL8+bN0ev1pKSkSCC8hCRdusnyIQtJT0zLbnOp4crItWNxqS4/5y4O\nhgQDsfOW0bb2cdRq675jR3VccO5N71f74+TudEfXyfjnTFa13vOXbfo0NapS4+WRON9TsMBw8ubf\nufb1DzYBYbcBvag2YTgqjQTrKjtFUXB1dcVgyHmfvn2RzpUd66h5apvNsVsiXDj4Z06AvJpXDRp2\na0LD7k2o79Mo33vdsO8wV2csRMk0WbVXGeKLZ9DjJfJ5kBF7losvz7K6550e7MOB0xr+2Wx/Z0/P\nRlXpM7U/TaqchIO/Wnf2HYOqUYdin2dZUzIMsPN7iLPzNWnWFXoMQ6V1zHNBlxJ/JivIG/dX7heq\nUgva94cmnSTIK4QQQgghhBB3gSIFelu1asXrr79OUFCQ3f7k5GT69evH+PHjcx0jhBBCCCGEEEII\nURFJJU1RGFLNWeTlSlwCiz7eyNvfPo1OpyM93Xbr8v/odDqMRiMGgwFn58JVFxUFd3pHLOvGr7Rq\na9itMUMWj0CtUedylLiVvfCaoigc/+UISZtX07XLTZtjYo554jn4GRp2b1ps87AYM0lcsZGb6yLs\nV+sdeB9Vgwajds4JVN46d4DElZtIXLHR5liPJwfi8VTJVkgV5UtBnv+Mx/5gyRg/tBrr+2Lndj37\n9+ptjlGpVdRqUyc74Fu3YwMcnB1sxqUdPM6V9+ejpGdYtbsNvI9qzweiuj0dfwcUs5mLL8/CeOJ8\ndptJ70LYKQ8y0i024x30jnR/vjedRnZDk3wZNn4Kyi3jmnRCdf+oYptfeaMolqwA86Ewm76YJA1z\n9l9l9bqfbBZ0tavlAoc2w8W/cz+5Z13o4A8NOxTr37EQQgghhBBCiPKtSIHeli1b8vrrrzNmzJhc\nx0ycOJG4uDjWrl17RxMUQgghhBBCCCGEKC/sVWi7nVTSFP+Ras4iNzeuJrP880jWL91FRnome5K+\nwYJJ3lfKid/nbGHvwt+t2ro/fx89X+pTNhOqIHKrRv7ciGe5EnqGJro/ad/BOpCoKHAypS2Nnx1t\nN8hYHNKPneLa59+ReeGqTZ+2djWqv/w0sUq6zdwHtevCCG0tWrlXyzlAraLahCdwf7B3icxVlF+3\nfqYHBQUxdepUvL29iY2NZebMmSxZsgStVsuB7xbTNiMatcr6V2/79jjz+w49kPv7t8ZBQ92O9Wnw\nb8C3dtu6aByyKrKmHz3JlenfYElNszrGtV83qk8aWWyVom/+tIUbC9dYtf1xxZMrabaVhFs/2p7e\nr/TDtaYbitmUFeZNuJgzwMkNHnsTlZNLscytPFPOxsDvyyEz6z0uZO8/jFwUgcmcFW62WtClUbP8\nOT8CuzW3f7JqDbKCvA3aolJJkFcIIYQQQggh7jZFDvROnjw51+q7cXFxjB49mri4OI4dO3bHkywN\nYWFhhIeHA9C/f3/8/f3LeEZCCCGEEELYJ8+uQghRdtLS0tDr9QWupDn5ifk8MqIn3Xxb4uCoLcWZ\nivJAqjmL2yUlGlj55VbWzN9BusGY3R5rCOdq5tFKea9UxGdXi8nCmjHLidt/NqdRBUMWPkXjns3K\nbmLlWF7VyF11jmyf9AwdW1oHAs1mFcnNB+HZ+4ESn58lw0jC9z+T9NOWrBTxLTZeOsErh7diMptt\n5q5Vqfm8wwM8XMcLlaMDNaaMwaVHhxKfryifbr/PHR0dMRqz3stvrbqvXDgGWxaDOdPq+IN/OrEl\nwoW8Qr23ctA7Ur9LQxp2zwr4uqszuPLOV1iSUq3G6Xt1oubro1E53NmzpulaAnHj3kNJywnen091\nYn+8p9W4Wm3q0PfNAdTr2CC7TflzU1bF2Vv1fRZVo7tnwZKSeBm2LCbmr6N0eS8Ek9mS+4IujZoD\n0wNp36B6zglqNIYOA6BeK1m4I0QZqojPrkIIIYQQonIpcKC3ZcuWVttj5ffNpKIotGnTRir0CiGE\nEEIIIYSocOxtFS0EwN7fjnGvXwcsSma+lTTVaOnuPgGVSoVHNRd8h3TCf3gXWnZsIPfVXUBRFFxc\nXEhLS5OqqwJDcjqr5+1g1ddbSUmyXQyQao7nUOpKFMWSZ+VHqeZcelLik1n++EIM13OCc86eekau\nHYtbbfcynFn5c3s18ilTplC/fn3i4uL45rNZBNZIonuz2lbHmBQH1P3Ho6nnXapzTf/rBPFffI/p\nYjwAx5KuM2jXWkxKHsE7lZoNvk/RZ850nFpLoPtuFxMTw9y5c1m1alV2Nefhw4czceJEq/dn5cpJ\niJyfXbH1P0kuLYmObczZPWe5fiK+UNd29tTj1aE6za4cRp1msO7zaUvNN59DrXMs8mu7OP1bMvYf\nzv5zpkVFxIUapJs12dfv9fIDtB18D2pNTuVY5fp52PgZKJackzXtjOq+Z4o8l4pKMaYR9Kgvy8J2\n5btIZ3Tv1gQH9YNaXlkVees0l2dBIYQQQgghhBAFD/SOHj06+xvJXbt20aBBA9zc3OyObdCgAe3a\ntSMwMDDXMUIIIYQQQgghRHmT21bRkyZNkgCVIHxNFDOe/4HjSZsLVEmzpkMbvPV+Nv2NmtdkwHAf\n/AI6U7uBp02/qPgS4pNZ8OHPvPHliAJXczYYDDg7O5fiLEVpyEgzsm7xH/zfnN9IvJ5qd0zN+h6M\nnuxPsuY0z4x6Ot/Kj6L0nNt7mtAxK1AsOT9Cr9upAcOWPo3GoXi2t68M/qtGPnjwYDw8PKyeo4Z1\na8Gkvi2tqlCadVXQPDgBlUftPM5acizpGSQsW0/Sz1uZHLOV0At/5/uZPmrYcJaGrCyD2YryqiAL\nAJVr5yBiHmTc9v7fqAPc9zSGhAzO7T3DuT2nOb/3NDfjEgt0bRetid61b6DXmq3ando3p9b051E7\nO+VypP25W8wWjs1djz4y3Grcn9fdOZ3sgkqjouOTXekx4X6c3K3PrZhNsPFTSLiY0+jsDoPeQOXk\nUqDXU5koioKrqysGgyH/BV06R5LP/IW6tu0YIYQQQgghhBB3rwIHem/VsmVLXn/9dcaMGVMScxJC\nCCGEEEIIIUpdXltFS5BKrPp6G19PWw/8W0kzZSUKuVfSVKnUdHB5AhdNjVzPqVKp6NirGQOG+9Dn\n0fbo3fIOX4jyL91gZPW87ayY8xupSensSfoGC6Z8Ax1OTs4YDKlSla0SyTSa2Lh8L999GsG1Szft\njvGs4crTr/rx6Kge6JwcgIJXfhSlZ8/8Hfzx5Tarti5BPbj/NdsFG3ejW8NrWq3W/nOURs3y5/wI\n7NYcxbMuKr/nUemrlOW0ATDE/E31zu1IM+VfdV8qqYuiUhIuQfg3kJZk3VGvFfQdg0qbU1H3ZlwC\nZ/ec5vy/IV9DLgtBAJw1ZnrVvo6bg3WoN93VE+3IYdTv3QJnD+uFQvYWLz7i9zCdUpszUHUDvTan\nwu6NDAe2XapGw+5N6fuGP9W9a9p/fdG/QEyYdeMDz6Fq2C6vL0ullZaWhl6vlwVdQgghhBBCCCGK\nrEiB3nfeeYcHH3yQHj16lMSchBBCCCGEEEKIUnX7VtF2t1vWatm+9Xe63+uDWq3O/6RlpCDVwkTB\nWSwW5r+7kR++3GrVHm/8m5PGcMzmrBDF7ZU0ly9fTtum3dm8aj+Ra/8k5WZantfROTtw38PtGDDc\nhy59mqPRlN97TNgymy2ErTrAohmbiL+YE96MNYQXqJpzLcc2zPzwc55+1bdcv7+I/JnNFsJDDrBk\nVhiXzt6wO8bNQ8+TE/sydGxvnF10dsfIe3n5oVgU1o3/gTO/n7RqH/R1IF4PtCijWZUfaWlpuLu6\nYPq3inGuz1EaNV+PuJ+n54biXKVqGc86iwTvRGlRkuIh7BtIve1zoVYz6DcWlaPtfaUoCtdPxHNu\nz+msCr77z2JMybAao9OY6VXrBlUcTVbtiRlafr9aFY8W9WnYrTENuzdh1+m9jBozym7o/q2W9zKm\nSc6iEYsC+0xN6DL5Ebx8W+ZdgfiXz0HJCQLTzAdV75EF/dJUOoWq0CsLBYQQQgghhBBC2FGkQK8Q\nQgghhBBCCFGZ/LdVdH6hu5oObWjh2h83Dz1unnqqVNVTpaoL7p76rP+qumT9uWrWn6t4uvzbpsdJ\n71iiv6y1V3ErMDCQSZMmSVXHIjJlmvn4xVWEhRywatc6aHhr3pPUaq4tUCVNY4aJXZv/YvOqA+yO\nOIrZZLn9Ulaq1Xanf0Bn/AO74NW2bom8NlF89m05zrfvbODEkYs2fanmeA6lrkRR8qjmjJoOrlnV\nnO/1b83bC0bg5iGBsYrGYrGw7ecYgj/6lbP/XLU7xtlVR+Dz9xM4oY/8HVcwhhupLB+ykJQrydlt\nOncnRoY+R5X6niV23bIKdiuKAqYMSEuG9OR//5+SVWE0PcWmPWjezyz7/Vi+z1EODloyMozlJrwm\nwTtRmpTUhKxQb9JtnxHVGoLf86icXPI83mKycOXopayA797TXIw+jynDhKPaQs9aN/DUZVqNTzJq\n+f1KVdLNGi6mX2bOmQVYFItN6H7pBzMZdUWD9pYFRanNWtLikxdw+Ld6vN3XY86EDZ9C4qWcRmd3\neOxNVDp9wb8wlVBBv7cMCgoiODi4DGYohBBCCCGEEKI8k0CvEEIIIYQQQoi7WmHCHGq0dHefUKQw\nh4OjJifw+28A+L/wb5WqLrh76LPDv26eOUFhB0dtvucOCQlhxIgR9re51mpZsWIFgYGBhZ7z3cyQ\nksHbo5axN/K4Vbuzq46Plo/Gp29OVcbCBK4SrqWwZd2fbF51gGPR5/Kdh1fbugwY7oNfQCeq1XIv\n2osRJeLEkYt8+87P7Nvyt91+d089o17vT6b7BUaNfib73+et1ZxVqPF29qeGY879VK9JdT78fhTe\n7eqV/IsQd0xRFHaHH2XRh78Se/iC3TGOTg4Mea4XwLcuXwAAIABJREFUT058AM/qrqU8Q1FcLvx5\nntXPfIfllkUZtdrWZfiKUWgL8FldGCWxSEexWCAj1X5AN7stGdL+/bM5M/+TkvVvwG38fAxGU77P\nUVqtFqOx/AR6QYJ3onQpackQ/i0k3PZ54VEH+r+ASl+lwOcyZZi4ePA85/eeIW53LM2u/kU1ndFq\nTEqmht+vVGXpuY3sv/mnzX2umC1cfHU2xn/OZrepq3rQYPG7qJ3sV5DPPjZ6I8SEWzf2G4uqQdsC\nv4bK6tbdX3Jb0KXVaomKipKFl0IIIYQQQgghbEigVwghhBBCCCHEXW3bL3/S9+FOBd5uubv7i2hU\nxRvcyYveTWcV9nX/N+ibVf1Xz/Xki7z05tOYzabct7mWXxgXSuL1FF4ftohjUdaBW4/qrnwaOpaW\n9zQoluuc/ecKm0MOEBZygKtxiXmOVatV+DzQggHDfej9UFuc9I7FMgdRePEXE1k041d+/WE/9n6s\n5uCoIWD8fYx4xRd3j6wKdTExMXarOfv2HMT/zdhH4vVUq3PonB14/YsABgz3KZXXJIomanssi2Zs\n4si+M3b7tQ4aHnmmO8+86kf1OgUPaYny68DS3Wz/JMKq7Z4nfeg37cFiu0ZhFukopsys8K1N1dzb\nK+smQ0YKlMCvAtKMJlzGzSvwc5TBYMDZufxUqJbgnShtSoYBIubBtbPWHW41wH8CKteqRTpv2rUk\nLr39Daqz1s+vBpOawbtCiE29bhO6T9qwjevzQqzG15z+PC7d8r7XlWtn4ZfPrd9TmnVF1XtEkeZe\nGd3+Xn7rgi5ZcCmEEEIIIYQQIi8S6P1XWFgY4eFZq4n79++Pv79/Gc9ICCGEEEII++TZVYjicfl8\nAl+9+RPbfj7EnqRvsJB/ZTm1yoHubi+Uq8pysYZwrmYelcpyxeTS2Ru8MmQ+50/EW7XXbVyNz9eN\no37TGsV+TYvFwsE/TrF51X62rj9EWkpGnuP1bjr6PNqBAcN9uKdnU9S3bJEsSo4hOZ0Vc7cQ8s02\nMtLsV670C+jE2GkDqdPIfhjHXjXnK3EJTHtmmU2AHGDwsz3530ePFahStyg9R/afYdEHm4jaEWu3\nX61WMWC4D6On+Od6L9xNKtOzq6IorH9pNSdvq8z98GdDaPFgmzs+/63h0lwX6WjUHJg9nva1XCAz\n9wBtaSlMhV69Xk9KSkq5eo4CCd6J0qdkpsNvi+DybZ8jLp7QfwKqKjWLdF6LMZP4jxdh2HvYqj0+\nw8CYg+Ecvn4pu810PZG4se+hpOW8j/x6+SSj/1ifZ+heMWXCxk8g8XJOo74KDHoDlU5fpHlXVrkt\n6Jo4caIsEBCiHKtMz65CCCGEEKJiKjeB3tmzZ3P9+nWio6Px8PBgzZo1dsdFRkbi5+dnt69p06ac\nPHkSPz8/IiMjrfo8PDxISEgo9nkLIYQQQgghhKhYMo0mVn2zje8+iSDdkBXWKEwodsH8hSQlGLh5\nI5WkBANJN1K5ecNAUkJqTvuNrP8nJxi4+e8YY4ap2F+LoigFDiOX1xBNeXLiyEVeHbqA65eTrNqb\nt6/HJ2vGUq2We4nPId1gZMcvhwkLOcD+LX9jseT9Y5ta9T3xH96FAYFdaOhdtPCHyJsp08yG7/ew\nZOZmEuJT7I7p2MuLCR88QsuODYt0DWOGiS/f+JGfluyy6Wvj04gPlo2iZj2PIp1bFJ/YmAssmrGJ\nXWFHcx3zwOB7GPPGABo1r1WKMxOlKf1mGsuHLiLpQk5ldUcXR55a8xxVG1cr8nkVYxpBI59k2eqf\n8n0eGd27NcFB/Yp8rQJRa8HZDZzc/v2/Kzi7kXAlkwMrD3PzmglDqhqDQc3Sk+vZn3iwQi8ukuCd\nKG2KKRO2LYG4v6w7nNyg/wuoqtYr4nnNxH+6lNQdUVbtCcZ03N8cg9cDvVAUhbPvf4tlz+Hs7w2S\nTUYG7V/PqRvxeX6/oET9DIetf/+G7zhU9e98UUNlZW9BlxBCCCGEEEIIkZtyEeidPXs2AJMnTwbA\nz8+Ppk2bsmDBApuxkZGRTJkyhXHjxlm1L1iwgDfeeIOhQ4fi5+dnE/r18PBg7NixJfQKhBBCCCGE\nEEJUBFHbY/n89VDO/nPVqj3VHM+hlJUoWEpku2VFUUg3GP8NABu4mZCaE/i98V8o+N+A8C2h4ORE\nQ56BTrNiYk/S1xV2m+vyJHrnCd54KpjUJOuvY+f7vfloeRAu7k6lPqdrl28SsSaazasOcPKvi/mO\nb9W5IQOG+9Dv8XvwqOZaCjOs3BRF4fdNR5j37kbOxV61O6ZR85o8/94j9BzQplgCGpv+bx+fvhqK\nMd26ArBnDVfeC36aTvd53/E1ROGd/ecKwR9vZsuPB3Mdc69/a5576yG82xctgCUqlstHLrLqqaWY\nM83ZbTVa1OKJlUE4ODkU6ByKMQ2unoLLJ+ByLMq1c7iNm1ewSreOWpLnjy/8+46j8y0BXTdwds36\nv702B+vgmaIoRC/fy/ZPIlDM1s8mabWMvPf7LEwmU4k8R5UmCd6J0qRYzLBjOZyJtu5wdAa/51HV\naFy085otXPtyBSkRu63aY5Kvsa66QujmXzCkp+Os0TKwdjNGN25PSNwxtP265hm6V+LPwKYv4NZf\nK3p1Q9XrqSLNUwghhBBCCCGEELaKFOjdvXs3Hh4etGrVqlgm4enpyenTp/HwyKo0EhoaSkBAAPam\nFhkZSWJiIkOHDs1uS0xMpF+/fkRFZa049vPzIyIioljmJoQQQgghhBCi4rt26SZfTVvPb2v/tNvf\nqnNDWvd3ZPK0SeVqu2WLxUJKUvotVYBvCf/+Gwx+Y+5TZJqM+YZ/HB10pKSm4OCgLdXXUBFsW3+I\n955bTqbRbNXe7/GOvDXvSRx1Zf81iz18gbCQA0SsieL6leQ8x2odNPTwa8WA4T708G+d6/wltJS7\nY9Hn+GbazxzcddJuf9WabgS9MYCHR3ZDq9UU67X/ORTHW08v5dLZG1btarWK8e8+zBMv9ZW/r1Jy\n6ewNls4KY/Oq/bkuruh8vzfPTXuItj6NS3dyoswdXLmf3z741aqt7ZCO+H/wiN3xSmY6XDkFl2Oz\nQrzXz4Niye5PM5pwGTevwIt0Uhc8j7POMatyrlUVXffsarpW7U5uqDRF+zwzZZiIfO8X/vrpkE1f\n8/6t8J8xiB83/siIESPK1XOUEBWBYrHA7lUQu8e6Q6uDfmNR1SnaYh7FYuHGgjUkbdgGwMZLJ3jl\n0BZM/77v6HQ6MjIyANCoVKBSE/1ndK6he8WUCRtmw80rOY36KjDoDVQ6fZHmKIQQQgghhBBCCFtF\nCvR27dqVhg0bEhoaescTiIyMJCAggISEhOy2U6dO0axZM6KioujUqZPV+FOnTgHQtGnT7LYpU6bg\n4+OTHfINCAhgzZo1dzw3IYQQQgghhBAVm8lkZu2CnQTP3IwhOcOm391Tz7jpA3nk6e6o1eoKud1y\nUFAQS5cuzXeb65oObXi09xjenv8UDb1rlsFMy6cfg//g89fW2iwqHjquN//7+DHUanUZzcw+k8lM\n1PZYNq/az46Nh8lIy8xzvJuHnn6P38OA4T608WmESqUiJiaGOXPmEBISkn2fBwYGMmnSpHJ7n5eW\ni2eus+CDX3IN/zvpHRk+oQ9P/q8vereSq9qclJDK+2P/jz0Rx2z67n+kPW9+80SZVI2+W1y7dJPv\nPotgw3d7MGWa7Y5p27UxY6c9JFWT72KKovDLa+v4+9e/rNoHfDSINo91yDfAa+98buPnF6xCr96Z\n5GtXUTnpUalK9nMq+XISP09czeXDt1WKV0HPl/rSbVyv7EUGFfE5SojyQFEU2P8jHN1m3aFxgL5B\nqOq3KfJ5E5atZ0/wDwzatRaTYmHMmDFMnToVLy8vTpw4wcyZMwkODkaj0RAdnUeg98B6OPKbdaPv\neFT1WxdpbkIIIYQQQgghhLCvSIHed955hzVr1hAZGUm9ene2jdzChQuZNWsWJ09aVzxRqVSsWbPG\nqhKvPbdX54WsCr1+fn58/PHHAPj6+rJo0aLsCsBCCCGEEEIIISq/Q7tP8fmroZw8eslu/8MjuzH+\n3YfxqOZq01eRKpfGxMTQuXPnPLe5VqGmg+sTuGhq4OjkwAvvPczjz/Uqd2HV0qQoCsEfbWbZJ+E2\nfeOmD2TEpH7l/u8+NSmdbT8fIizkANE7T+Q7vn7T6ni2TGXxmk+yKyjeWp3tbq6gmJSQynefRrJu\n0U6bSs2QVR33oae68uybD1K9TpVSmZPFYmHZ7HCWzgq3CZw3al6TGcuDaNyiVqnM5W6ReD2FFV/8\nxrrFf2BMtx+W925Xj+emPUiP/q3L/XuEKHnG1AxWBCwm4cx1HBwt1KtnomETMx36eOCQeinPAK89\nQcv/YNmW6HwX6QQFBREcHFxcLyNXF6LP8fPENRiup1q1O7rqeGj2YJr1aW73uIr0HCVEeaEoChzc\nBIfCrDtUarj/GVSNOxb53CP69Of/tkcU+b1FuXoafp0Dtz6PeHdH1fPJIs9JCCGEEEIIIYQQ9hUp\n0JucnEy/fv3w9PRkyZIldxTqnT17NgsWLChyoPf26rwAnTt3JjAwEF9fXyIjI5kyZQqdOnWyCv3m\nJbcfMhbhSyWEEEIIIUSJkmdXIWwlxCfz7Tsb+HXlfrv9zdvX45XPhlaq7dFDQkJy3eZahRpvZ39q\nOLawOqbz/d68+c0T1KrvWerzLWsmk5nPXg1lw3fWWxtrNGqmfBnIQ091LaOZFd3lczcIXxPF5lUH\nOBd71e6YVHM8h1JWopB7dTatVktUVNRdU0nRmGFi7cKdfP9ZJMmJBrtjuvu14vl3H6ZZm7qlPLss\nuyOO8f5zK2zm5+ziyNSvh9NvcNEDPiJLys00Vn29jZB520lLsa3mDlkh6jFvPkifR9vf1Ysh7lRl\nenZVMjPg6ikMfx0iKWo/NWtlUuhbo0otqO0Ntb2gtheHY8/ku0intN6nD4VEsWXGr1hM1qFkzybV\nGPRVINWaVi/R6wtxt1KO/AYH1ls3qlRw7xOovLsX/nyKgqurKwaDoQDVv/WkpKRYvVcrJiP8PBuS\nbnm+1HvAY2+gcnQu9HyEEKIiqUzPrkIIIYQQouIoUqA3ODiYs2fPsnr1alQqFa1bt6Zt27a2J1ep\nePfdd/M815QpUwgNDbUb6I2IiMDX1zfXY0+dOoWfn5/NsYmJiVbVeGfPns2UKVM4efIkTZs2tXuu\nsLAwwsOzqvIsXLiQlJQUmzHycC6EEEIIIcoDeXYVwj6z2cL6pbtY+MEmUm6m2fS7ujvx3LSHeGxM\nTzSayhfGym2b69FPP8emRUfZsfGwzTEu7k5MmvU4A4Z3uWsq6GWkGZketJzffz1i1a5zduCDZc9w\nr3/RtjQuLxRF4fif59m8cj+Ra//k5o2cqoqxhnCuZh7Ntzrb6NGjWbJkSWlOu9QpisJv6/5kwfu/\ncOnsDbtjvNvVY8KHj9LlfvsVKEvTxTPXmfb0Uv6JuWDTFzihD8+/+zBaB00ZzKxiS0vNIHThTn6Y\nuzXXQHedRlUJmjqA/sM6V8rPjtJQWZ5d/wvwcjkWLp+Aa+cKXYE3K8DrlRXireWFSu9uMySvRTql\nUUndbDSz5aPNxKy2LY7R9H5vHpo9GJ2bU4ldXwgByt9/wO7VwG3vjV2HoGp9f6HOlZaWhl6vR6fT\nkZ6enus4nU6H0WjEYDDg7JwT1FX2/wR/bbEe7Pc8qnqtCjUPIYSoKCrLs6sQQgghhKi4ihTobdmy\nZcFOrlJx7NixPMcsXLiQKVOmkJCQYHNsVFQUnTp1yvXYgIAAfHx8mDx5cp7XOHXqFM2aNcv3fEII\nIYQQQgghKqajUWf57NVQ/j4YZ7ffP7ALEz54lKo13Up5ZqXP3jbXiqIQFnKALyavIzXJ9hf59z3c\njtfnDMOzumtpT7dUJSWkMuWJYA7vOW3V7u6pZ3bIc7Tt2rhsJlZCMo0m9kYeZ/Oq/fz+6xF2XvsS\nC6Z8q7NpVA5MGbGA9t2a0LZbE5q3r4eDo7YMXkHJOPjHSb55+2eORZ+z21+zngfPTXsI/8DO5aoS\na0aakc9eXcumH/bZ9N1zbzPeW/o01WrZhgPvdvbeEzPSM1m/dBfLP48kId72F/QA1etUYdTrfgwc\n0a1S3f93K3v3Qb7HZAd4T2SFeIsQ4E1XVcGpeds8A7z25LZIZ+LEiSVamTf1WgobJq3hQvR5m75u\n43rR86W+qNR3xwIgIcqacnI//P5/tu87HQdC+/4Ffy+7gwq9ytVTsGkuVsHi5veiund4UV+WEEII\nIYQQQggh8lGkQO/Ro0cLPLZ169Z59oeGhhIQEGC1ki0xMRFPT08SEhKsKu3eKjo6ms6dO+c55vbz\nyWo5IYQQQgghhKhcbt5IZcH7v7Dhuz12v+dr0qo2r346lHt6NiuD2ZU/V+IS+GjCSqK2x9r0eVR3\nZcrcYfQe2K4MZlbyrl5I5JUh8zlz/IpVe836Hny+djyNW9Qqo5mVjisXr1G7Xo0CV2fr7v4iGlVW\niNFRp6Vlpwa07dqEdl0b07ZrYzxrVLxw/LnYq8ybvoGdm47Y7Xdxd2LEy/0YNv4+dM6OpTy7glEU\nhfXLdjN3yjoyjWarvmq13flg2TO0725/d6q7TUxMDHPmzCEkJCQ7EBkQMIxOXg+wbdUprsYl2j3O\no5oLI172ZfCYe8vtfSAKzt59EBgYyKRJk2yCscUR4L2Z7MiZk2rizjkQd96BdKMDT6wMolbrOkWa\nf1GCyEV1+fAF1v9vNSlXkq3aHZwdGPDRIJr75/1zfiFE8VPOxsD2pWCx/synrS90fqTA7wtBQUEs\nXbo0310agoKCCA4Ozrq2yQg/z4Kk+JyBLp4waCoqR2ebcwghhBBCCCGEEKJ4FCnQW5z+C9veWj03\nMjKSKVOmEBVlu63Xfzp37kyXLl1YsGCBVfvs2bNtKvaGhoYSEhLCmjVriv8FCCGEEEIIIYQodRaL\nhU0r9jHv3Y3cvJFq0+/sqiNoij8B4++TbehvY7FY+HHxH3w7fQMZaZk2/Q892ZX/ffwYrlUqzy/q\nz/x9hVeGzLcJ8DVtXYfPQsdSo27eC4Urg8JUZ1Ojpbv7hDxDIvWbVqeNT2PadWtM265NaNKqNhpN\n+alme6uE+GSCZ4axYdluzGbbcJ5Gq+ax0fcyaop/halSfTTqLNOeWWZzT2u0al6aMYghY3uXePiv\nPAsJCWHEiBGYTCYgK6iekZEBgAo13s7+1HBsYXWMq7sTw1/qy7Dx96F3cyr1OYvil9d9oNVqWb5s\nKYF9u+QEeOPPFjrAi3tNqO2VVYG3thc3Lmfyf8MWk2kwZg+p0sCTEWuew8m9/N5Xf60/RMT0jZhv\nWyhQpb4Hg74OpEbzyr3oRYjyTLl4HLYsBpPRuqNFL+g+FJUq/+evmJgYOnfujMlkIigoiKlTp+Lt\n7U1sbCwzZ85kyZIlaLVaoqKishc7KPvWwdFt1ifqPwFV3Ra2FxBCCCGEEEIIIUSxueNAb1xcHOfP\nn6ddu3a4umb90iMlJYXExETq169foHP4+fnRtGnT7HBuQEAAgYGBDB06NPvPVatWze7/r6rvyZMn\nadrUuurIwoULARg7diwAp06dYsqUKSxatCjfSr5CCCGEEKWlNCstCSFEZRMbc4HPXgvlyL4zdvsf\nGHwPL80YdFeENO/EudirfDD+/zgWdc6mr1Z9T9769gk63eddBjMrXof3nmZy4GKSEw1W7R16NOXj\nlWNw99CX0cxKX0Grs9V0aIO33q9Q59a76WjTpVFWFd9ujWnduVGZh8LTDUZCvt3Oijm/kZaSYXfM\n/Y+0Z9z0gTT0qlnKs7tzCddSeHfM93YrbvsFdGLynGE4u+jKYGZl69bQ0pgxY5g6dSpeXl6cOHGC\nmTNnEhwcjAo1HVyfwEVTAye9IwHj7+OJl/rg7ulS1tMXxaQg94FWo+bA9EDaN6he8BPfFuBV6avY\nDDn2yxE2vb7Oqs3LtyWPzg0od9/7WUwWtn8aQfT3e236GnZvwsOfD8H5LvqcFKK8Uq6chMgFkHnb\nLgvNfKDnk6jU+S9gvH2Rg6OjI0ZjVkhYq9WyYsUKAgMDc67365fALb8+bN4T1b2BxfJ6hBBCCCGE\nEEIIkbsiB3rDw8NZsGABR48eBWDJkiX06NEDgMWLF/PZZ58RGRlJvXr1CnS+gIAAAKpWrUrnzp2z\nA7m39v1XYdfT05MuXboQERFhc57ExEQCAgI4deoUnTp1omnTpsyaNasoL1EIUcwkvCaEEIXb8lUI\nIYS1lJtpLJ7xK+sW/47FYvutbAOvGrzy6RB8+kjVqIIymcys+OI3ls4Kw2yyrUo47Pn7GPfOwAq7\n7fzvvx5hetD3NpWIew9sx7uLR1TY11VUBa3Otnr5BjJvOHN432mO7DtD/MWbhb6WSqWiaavatOna\nmHZdG9O2WxPqN61eKt8Lms0WNq/cz+KPfs117m18GjHhg0dp372p3f6Kwmy2sHjGryz/PNKmr2nr\nOsxYPpoGzWqUwczKTkGD63Wc2jJ10vuMfMUXzxpuZTBTUZIKeh+M7t2a4KB+uZ/IvUZ2eJdaXqhc\nCrZYKPL9TRxadcCqrc/U/nR+unuhXkdJSks0sPHlUM7tPWPT13lUd+57xRe1tnxWXhfibqRcOwcR\n8yDjtt1JGnWA+55GpXHI9xwxMTHMnTuXVatWZf9Mavjw4UycODGnMq/JCOtnQXJ8zoEuVeGxqagc\nym+lcSGEEEIIIYQQorIoUqB39+7djB49mgYNGhAYGMinn37K0qVLswO9AF27dqVnz5588cUXxTph\nIUTFI+E1IYTIkt+Wr7dWQxFCCJFDURTCV0fxzds/c+Nqsk2/ztmBZ17zY/iLfXHUactghhXf3wfP\n8+HzP3D62GWbvkbNazJt/lO06tSwDGZWdBuX7+WTSasxm62Dyo+O6sGrnw1Fo7k7Q0qFqc72nytx\nCRzZd4bDe7MCvrExF2y+rgXhUc2Ftl2b0LZbVsi3ZccGRQpV57VYdO9vx/n2nQ2c/Oui3WPrNq7G\n+Hcfpu+gDpVqoemOjYeZ8cIPpCZZV+5zcXdi2rwn6T2wXRnNrPRciUsgcm00o155EJMlk9jYWLy8\nvGzGxcbG0rx5c5yd9aSmplSq+0BkURQFV1dXDAZDvveB3lFL8vzxOfeBW42s8G4d70IFeG9nyjCx\n8qmlXD16KbtNrVUTuHwUdTsUbFe7khT/9xV+ejGEpAuJVu1anRa/9x6m9aPy8zohyiMl8RKEfQNp\nSdYddVvCA8+i0hbsuSqvZyll71o4tt36AP8XUdVpfidTF0IIIYQQQgghRAEVKdAbFBTEX3/9xd69\ne0lKSqJr1642gd6JEydy7NgxwsPDi3XCQoiKRcJrQgiRpUBbvmq1REVFyWIHIYS4xaljl/j8tbUc\n/OOk3f7eA9vxv48eo06jqqU8s8onIz2TxTN+ZdXX27j9RwUajZqnX/Pjmdf80Drkv6VvWVIUheWf\nR7Lwg002faOn+BM01f+uD/AVpDpbXtJSMzj+53mrkG9SgqHQ89Bo1TTvUJ92XRv/W8m3CTXr5R6e\ny2uxqLOqGt++8zP7t/5j91h3Tz2jJvdn8JieODhWzuD/uRNXeWvkUrvB/JGv+vLsmw9WuiB7wrUU\ntq0/RERoFDG7T2NWTOxJ+hqdTkd6enqux+l0OoxGIwaDAWdn51KcsSgNaWlp6PX6At8Hqb8tw7lR\na6jthcrFs9jmkXg+gRVDF5KRnJHd5lbbnZHrxuLsoS+26xTW35uPsvmt9Zhuq17vWtudx74aRq02\ndctoZkKIglCSr0HY15Byw7qjZlPwHYfKseifa8rlE7D5K+CW7wVa9ELVY1iRzymEEEIIIYQQQojC\nKVKgt2XLlgQGBvLee++RnJyMj4+PTaD3nXfeYc2aNRw7dqxYJ1xSwsLCssPH/fv3x9/fv4xnJETF\nJ+E1IYTIUdAtX4OCgggODi6DGYqKRJ5dxd3AkJzOkllhrJm/A7PJthJo3cbVmDRrMPf6tymD2VVu\nB/84yYwXfuDS2Rs2fS3uqc+0+U/RpGXtMphZ/sxmC19O/ZG1i363alerVbzy6RAeC+pZRjMrn/Kq\nzlbY85w/Gc+RvWc4vC8r4GsvVFoQNet70K5rE9p2bUy7bo3xalsPrYMmz8WiarUGbyd/qjvYVo5z\n1GkZOq43I1/xw82j8gc301IzmDVxNZGh0TZ9Xfo0593gkXhUcy2DmRWf1KR0dvxymMi10RzY+o9V\ntWhFUdiT9A0WTPlXZtXrSUmRCr2lobSfXQtVobeE74PYyOP8/L/VVm1NensxeN4TqNSle+9ZzBb+\n+HIr+xb9YdNXr1MDHpkTgEv1iv3+IMTdQklNyKrUm3TVuqNaA/B7AZWTS+HPmZkBP8+E5Os5ja5V\nYdAbqBx0dzhjIYSoOOTnrkIIIYQQoqwVKdD7+OOPo1KpWLt2ba6BXj8/P9zd3Vm7dm2xTlgIUXFI\neE0IIbICB1vXH2Tw6PsxmY1l/gtlIYQo7xRFYctPB/n6rfXEX7xp0++o0/LUpH6MmPQAOueCbSkr\nCs+QnM5X09az4bs9Nn2OOi3j3hlIwPP3oVaXn2qfxgwTH4xbwdafDlm1O+q0TF80kvtl+/BSlZRo\n4OiBs9kh36NR50hLycj/wNvonB2o4aUhdNcnmC3mXBeLqlDTwfUJXDQ1so/tP6wzY6c9RO2Gd1cF\nb0VRCF2wk6+nrbdZEFGzvgczvh9Nq04Ny2h2RZORnsnusKNEro1mV/gxjOmZuY6NNYRzNfOo/Czi\nLleefia1bVY4Ubd9nvaa9ADdxvYq0eveKj0pnU2T13F6xwmbvg7Du9B3qj8ax/JdgV8IYU1JS4aI\nb+HGBesOjzrQ/wVU+iqFO9/eUDi2w7rR/yVUdbzvcKZCCCGEEEIIIYQojCIFehctWsTnn3/O+++/\nz4ABA2wCvf9V533//fcJCAgo9kkLIcq/8lRdvKzwAAAgAElEQVQNRQghSpvJZGb/1n8ICznAzl8O\nYzCkyda/QghRAOdir/LF5LXs3/qP3f7ufq2YNGsw9ZvWsNsvit+usL+Y+VIIN64m2/Td07MZb337\nJHUalX1YMuVmGm+OWEL0Tuugkqu7EzNXPss9PZuV0czEf8xmC6eOXuLIvjMc2Xuaw/vOcPHM9fwP\npOABzZoObfDW+9GxlxcTPniElh0rVmi1uB3afYp3Ri3j+hXrf78Ojhpe/mQIjzzdvVx/H24ymYna\nHktkaDTbN8ZgSM4/EN66SyO8u7nz5uxxmEwmgoKCmDp1Kt7e3sTGxjJz5kyWLFkiuwXdBW7dNaqs\n7wNzppmQZ77j0sG47DaVWkXA0pE08GlcotcGuH4ynvUvrSbhtvdctVZNv7cfon1ApxKfgxCiZCgZ\nBoicD/FnrDvcqkP/CajcqhXsPJdiIewr68aW96HqPrR4JiqEEEIIIYQQQogCK1KgF2D06NHs2bOH\nBg0acP78eYYNGwbA5s2buXnzJgMGDGDOnDnFOlkhRMWRlpaGXq+X8JoQ4q6hKAqxMRfYvGo/kWv/\ntAo+FWbrX52jE4a01HJV8VAIe4prm3YhANINRr77LIKVX27FlGm26a9Z34OJHw/mvofbyf1WBhKv\np/DpK6FsW3/Ipk/vpmPix4N56KmuZfZ3c/1KEq8NXUjsYevqZNXrVOGz0LE0a1O3TOYl8nf9SlJW\nwHffGY7sO83xP8+TabR+DyjMc5RG7cD2X6K517+NvFf869rlm0wf/T2Hdp+y6Rs4ohuvfPJ4uap2\nbrFYOLz3DJFro9n60yESr6Xke0yTVrXxHdIJ3yEdqdekOgAhISGMGDECk8kEgKOjI0ajEQCtVsuK\nFSsIDAwsuRciyoXydB8kXbrJ8iELSU9My25zqe7KyHVjcanuWmLXPbn1bzZN/hFjqtGq3aW6K4/M\nDaBexwYldm0hROlQMjNgyyK4dNuiSL0H+E9AVaVW/sevnwkpt4T+3arBo1NROehKYMZCCCGEEEII\nIYTIS5EDvZBVqXfRokUkJSVlt7m7u/Paa69lB3yFEHcnRVFwcXElLS3/Cr3OznpSU6VCrxCiYrp6\nIZHwNVGEhRzg9LHLuY4rTGW5ic+9xetfBODgqC3JqQtRJDExMcyZM4eQkBAMBgN6vZ7AwEAmTZok\nVe5KUGUNUCuKwu+bjjB36o9cPp9g06/Rqhn+Yh9Gvd4fZ5fS/WVyZf2aF5WiKESERvP5a2tJuZlm\n099zQBumfBlI1ZpupTqv8yfjeeXx+Vw6e8OqvaF3TT5fO47aDcu+erAoOGOGiX8OxWUHfA/vPc3V\nywmy08EdMmWamTd9AyHfbrfpa96+Hh9+P5q6jQtWwa8kKIrCicMXiVgbzW9r/+RKnO3nwe3qNKyK\n79CsEG9uof2YmBjmzp3LqlWrsp9Zhg8fzsSJE+WZ5S5Snu6D0ztiWTd+pVVbw26NGbJ4BGpN8S7o\nVCwKexbsZNdX22z6arery6NfDsOtlnuxXlMIUXYUUyZsXwrnj1h3OLlmVeqtWi/3Y/esgeM7rRsH\nvISqtncJzFQIIYQQQgghhBD5uaNA73+Sk5M5f/48DRo0wM2tdH95J4Qon1KT0ung1ZuT8QfyDa81\nqdqJfUe2UL1OlTKYqRBCFJ4hOZ3tG2LYHHKA6B0nyO9xqnYDT1rfX42PF0zKc8tXFWo6uD6Bi6YG\n99zbjA+Xj8KjWslVaxKisG6vcqbT6cjIyNr+WqrdlYzKHKC+cOYac6f8yK6wo3b7O9/nzcufDKFx\ni7wrShW3yvw1Lw7xFxP5+MVV7Nvyt02fRzUXXvs8gD6DOpTKXI7/eY7XAhbZVPBs3aURs0Oelc/Q\nSkBRFC6dvUHTlvXJyEjPd7GoXq8nJUUWi+bmtx//ZOaLq0i7rVKnm4ee6YtH0N23VanO5/zJeCJD\no4lcG83Zf67mO75qTTceGHwPvkM70aZLowL/PcsCDQHl5z74fe4W9i743aqt+/O96flS32K7hjE1\ng81vric24rhNX5vHOuA7fSBanSweFaKyUSxm2LkcTkdbdzg6g+94VDWb2B5z6R8I+9q6sdX9qLoN\nKcGZCiGEEEIIIYQQIi/FEugVQohbmUxmpgxfzJawnRxKWYmCJd/wWssWrflq4wSq15ZQrxCifDKb\nLRzY9g9hIQfYsfEw6QZjnuNd3J3oO6gD/oFd6HBvU9RqdZ5bvqpQ4+3sTw3HFtnnqNekOrNDnqVR\n89INswlhT0xMDJ07d8ZkMjFmzBimTp2Kl5cXJ06cYObMmQQHB6PVaomKipLQYzGpLAHq2wM0GemZ\n/DB3C8u/+A1jeqbN+Gq13XlpxiD6Pd6x1AM3leVrXtIUReGnJbv45u2f7X4e+g/rzKTZQ3DzKLkq\nqfu2HOetkUttgond/VrxwbJnSr2isyhZQUFBLF26NN/FokFBQQQHB5fBDCuO08cv89bIpZyLtQ7Q\nqlQqxrwxgKdf80WtLt5KobeKv5jIb+sOEhEaxd8H4/Id7+ruxP2PdsAvoBMde3mhKeYqpkKUNovJ\nQuizyzm/72xOowqGLHiSxr1sFywUVuK5G/z0YgjXT8Rbtas0KvpM7k/HEV0l2C5EJaZYLLA7BGJ3\nW3doHaHfWFR1mmeNUxTSkm/iFPYFqtRbKuO7VYdHp6BykGdpIYQQQgghhBCirEigVwhRrBRF4dNX\n1rB+adYPDeONfxObFoaCBcg7vNa4RS2+3DCh1LfpFUKUn2pF5VHs4QuEhRwgYk0U168k5zlWo1HT\nzbcl/sO70GtAG3TOjjZjctvyNWDQCJZO38WF09esxru6O/HBd6Pw6dvC5lxClCYJU5WuggaoIzdv\no3OXTjjpHdE6aMp62lbsVbrt29ufzDP1SL1sWxVOo1EzdFxvgqYOwMXdqUzmK6H1wjl/Mp4Zz//A\nkX1nbPpq1vPgja+Hl8jnV/jqKGa88ANmk8Wq/cEnfJjyZWC5+7cg7tyt/z5zWywq/z4LLjUpnY8m\nrGT7hhibvnv9WzNtwVO4e+iL7Xo3b6Sydf0hIkOjObTrVL67W+icHej1YFt8h3Skm28rHKWSqKhk\nUuKTWf74QgzXU7PbnD31jFw7Frfa7kU+75ldJ/nllbWkJ6VbtTt5OPPIF0Np2M22OqcQovJRFAX2\n/whHt1l3qLXE1O7F3FUbc75Hc9QyrKs3k/rfQ/sGNeDB/6Gq1axM5i2EEEIIIYQQQogseQZ6hwy5\ns211VCoVoaGhd3SO0hIWFkZ4eDgA/fv3x9/fv4xnJETFtPKrrXzz9s9WbTWba3FvdY01oauzwxzD\nhg1DfbkRf+++aTW2SavafLlhAp7VZXtcIUqDbCtu37VLNwkPjSZs5X5OHr2U7/gW99RnwHAffId0\nxLNGwRYl2AtR37yRylsjlnJw10mrsRqNmkmzH2fwmJ6FfzGiUirtZ1dFUXB1dcVgMMh256WkoAHq\nmg5t8Nb7AaB10OCkd8TZxTHr/3pHdP/+/78/O7k44qTX4eTsgJPLf3267GOcnB1vac86l87ZESe9\nQ6EqNuZV6dZeRfL2PZrwyidD8Wpb906+bHdEQutFYzZb+OHLLQR/tBlTptmmf8hzvXj+vUdw0tsu\ncimKVV9v4+tp623an5r0AOOnPyzvPZVYXjsdSAXtwlMUhZVfbWX+uxuxWKx/NFi3cTVmfD8a7/b1\ninx+Q3I6OzcdIXJtNPu2/G0TwL+dRqumW7+W+A7tRK8H26J3lcqAlYn83NXWub2nCR2zAuWWf391\nO9Zn2LJn0BRyYYqiKBxYupudn/9mdT6AGi1qMejrQKrU8yiWeQshKgZFUeDgr3Boc3ZbyN5/GLko\nApM56zPZajcSjZrl701i+Fuflcl8hRCiPJFnVyGEEEIIUdbyDPS2bNnyji9w/PjxOz6HEKJi2Lb+\nEG+P+s6q2k7tBp4siJxEtVruNuG1TKOJt0YuZVfYUavzNGtdh7kbXsCjmoR6hShJsq24NUNKBjs2\nxhAWcoCo7bE2wYbb1azvgf+wLvgHdqFxi1rFNo9Mo4lPXwnllxV7bfqGju3Nix8NQquVyoOidKWl\npaHX69HpdKSnp+c6TqfTYTQaOfXPBZp4l10ws6JTFAUXF1fS0vIPUKvR0t19QqmEGHXODtlBXyeX\nf8O/VgFiHU4ujlxPusCsxa9gtphzrXSrQk0H1yeoV6sJE95/hAFP+JRpENNeaP32Z9f/vubODo5c\n3b4XF592qOT9OFvs4Qt8OO7/7C6EaeBVg2nzn6JNl0ZFPr/FYmHe9I2s/GqrTd//PnqMYS/cX+Rz\nFwfZ7aB05LbTwcSJE+/qxWh3Imp7LNPHfE/itRSrdkcnB17/IoAHn/ABCnaPGzNM7Ik4RuTaaP7Y\n/BcZaZl5XlulUnFPz2b4Du1In0c7UKWqS/G8KCEqiD3zd/LHl9afa11G9+D+1/0KfI7MtEzC39nA\n8V+O2PS1eLAN/h8+ioOzwx3PVQhRMSlHtsCBn4g5f40u74VgMltkNxIhhBBCCCGEEKKcyzPQm5uk\npCR8fX358MMP6dGjh03//PnziYiIYN26dbi6SiBPiLvBXwfO8tLD32BMz/mFnYu7E/PC/kfTVnVy\nPc6YYeLNEUvYE3HMqt27XT3m/vw87p7yCz0hSoJsK57FbLYQvSOWzasOsGNjDGmpxjzHO7vq6Duo\nAwMCu3BPr2aFqlZZGIqisPLrbcx7Z4PNlsTdfFvyXvDTuFZxLpFrC2FPYSr0qtHSu/r/GDTqXka+\n6kv12lXKYMYVV9ypeJbM/pXpC54pcIC6u/uLaFTlZzvyWEM4VzOP5lvptmvbvkTs3Fis27oX1a2h\n9X379uVavd7Hxwej0cjR/s+ir+qBax8fXPt1x7FZAwlxkvVsH/zxr6z8cqvNwhi1WsWIV3wZPbk/\nDo6Fu19NmWY+nrCSsNVRVu1aBw3T5j+J75BOdzz3opLdDsqGBKiL19ULiUx7ZhlHD5y16ev6aH1u\nqA6zJnSN3XvcZDLz584TRIRGs2NDDClJuX9u/adVp4b4DunIA4PvoUZdqRoq7l6KRWHd+B8487v1\nDi2DvgrEq1+LXI7KkXTxJv/P3n3HN1V/fxx/ZbTpXkCBtgyRIhukLBEQgbIFBGoRAaVV0Z8K6FcF\nx9fxdeEGN0oBBQUERBxgGS4QF0WpSIWyhEKhM11pkya5vz8ChZCke9LzfDx4FO69ufck3Obe5L4/\n5266by1pSWfsZ6hg0P3D6BM7QN4jhRAoB38i5vY7WbGr7M9ocjcSIYQQQgghhBCi7lUq0Pvkk0+S\nkpJS6gf7SZMmMXDgQB544IEqFSiEqP9OH89kduQistMvdPTRaNW8sv5O+gwp+wKEsaiYR6bF8du3\nB+2md+gRxqJNd9eLkIcQl5vy3lZ81qxZLFu2rA4qrFlH/j5N/No9bF23l4zUnFKXVatV9B3WkZHR\nvRk0pmu13TK8PHZt3s/Td6x0CBq37dicl9bcQUjbJrVWixDlfd8IdutCuJetq5i7hxuT7xjItLlD\nCWwqA/1KcyI5jQ9f2ca2dQlYLFZ+yX0bK+YyA9QalRvXh9yP0VBcZmfx2qAoSrlr9/LyIj8/v14E\nTYoz9fi3CKbQXIxWq3XZvd5sNuOp0bI/Mtaubrc2IfgM64fP9X3RNpFwWuIvR3n2rk84fTzTYV54\nt1D+u+QW2nV2PejvYoZ8I4/fuoLfdtjf/cfTR8fzq2aV6/NGTZG7HYjLiclo5s3HPmfj0p9KpqWb\nDpJcGI+Cs1tza7l59H1k/+Nt912AK22vas7wyb0YPuVqwto1q5knIUQDZMg2sHLSEvLP5pVM0/l5\nMGP9HfiHBbp8XMqef/li3joKswx203W+Osa+MpkrBjmegwkhGidFUfDx9sJQWNSgPqMJIYQQQggh\nhBCNVaUCvZGRkQwYMICnn37a5TJPPPEE8fHx/Pqr4+2ihRCXjzx9IXePXMzxg2ftpi94I5pxM/uX\nez3GQhMPT11Kwg/JdtM7Xt2K1zfejW+AdKIUorpUtNPmjV3/S/OwQJqFBhAc4k9waADNQgLO/fQn\nKNi3xjrVVqeMMzlsW7eX+LV7OLz/dJnLd+geysjo3gyf0osmzf1qoULnkhNPMX/aUtJS9HbTA5p4\n89yqGHpc066OKhONzcWdvWNiYliwYAHh4eEkJyezcOFCli1bhgo1PXxuxltjH9Tx9HYn6u7rmHrv\nEBmoc4mjSal89Op2dmz4w64jd3m73J7voKQoCsUmC0UGI4UFJooMJgoNJooKTBQV2n4WGi5MNxou\n/Ns2z2j7u6H43DJG22PPL1/GbdPPsyhmfsl9q9zdhQ0GA56edXueV3wqjTP/fYOYr1exPc3WndJV\n93qAyOC2LIkY5XxlahWeV3fCZ1h/vPr3QO1Re4NA6htDvpF3nviCz5ftdpjn5q7hjsfHEH3PEDQa\n1+cQ2Rn5PHzTByTtPWE3PbCZDy+vu5OOPVtVe93lJXc7EJerLat/5+X715FdcJp9+atRcH1rblfH\n/fNatApk2OSrGT65F+27hkg4qIKkE3XjceqPk3x664dYzdaSac27hjB11W1oL+lqrygKf67ew/cL\n4+2WBwhq15SJb0UTKAM/hRAXufhuJA3lM5oQQgghhBBCCNGYVSrQ27dvXwICAti6davLZSZNmkRS\nUhJJSUlVKlAIUX8Vm8w8OOV9En60D+HOeGA4s58YW+H1FRlMPHTTB/yx67Dd9M692/D6Z3fh7edR\npXqFEDYV/SK/rFu5a7RqmrX0twV+QwMIDrEFfZuHBtIs1J/gkAACg31LDexURWkXugsLjOz8ej/f\nrN3Dnu8Oltm9slmIP5FREYyK7l3uzoG1IfNsLgumxZGUYB9ocnPXMP+NaEZN7VNHlYnG5tJulO7u\n7phMtg7SWq2WB+58ksM/WDmbku308T5+Hky993qi7hrc6I/rh/efZsXLW/nhi0ScfSQrsKSzr2A1\nimJ1GaCuzbCg1WrFWHgu7FvgPBhcWGCisKCI6XNHYTI1jO5PxkPHOfPE21hz85md8A3b0o6XGaIe\n060371w1CGtBYanrVnl54D2wF77D+6Pr0r7RhrF+3pbEwvvWkHkm12Fe92uu4LF3pxHatilg28/0\nej0BAQGcOZHNA5OXkHIk3e4xIW2b8PrGuwi9ommt1O9KebuWy22La0ZDDjo2hNqTE08xYsh4jmfv\nrVBnfrAF7odO7MnwKb3o2rdtvX2O9VliYiKLFi1i7dq1GAwGvLy8iI6OZt68eTJA4DK2Z/nP/PDy\nNrtpPaf1Yehjo0reMyzFFnY8s4X9G/5wePyVQ69i9MKJ6Hx0tVWyEKKBqMjA/vrwGU0IIYQQQggh\nhGjsKhXonTNnDtu2bWPUqFE888wz+PjY3z73ySef5NNPP2XkyJEsWrSo2ooVQtQfiqLwwr1r2Pzx\nb3bTh97Yk6fiZlS6W2dhgZEHp7zPvp+P2k3v1q8tr66fjZdv4w7/CFEdjEXF+Pn5Yio2lqtDb3+/\ne6r8Rb5Gq6ZpC3+CQ/0JDg2kWYgt6BscGlDS+TeouV+FQr+uLnTfd98cLLlexK/Zw/dfJlKYbyx1\nPZ7e7lx3Q3dGTu1Nr0HhNRY8ripjoYnn/m81327802HejAeGc8fjoxtEp2TR8CUmJrJ48WLWrFlT\n8rs3depU5s6dS/fu3TEZzXy18hc+enU7Gak5TtfhH+TNLfOGMun2gXh4Na4Opgf/PMmKl7ex8+u/\nXC7T9qrmzHwwkkzzIWbOnOkyQL1q1Sqio6Nrpe6KaChBR8Oev0l77n0UowlFUei6LY5Ci7nsi9ye\nHuQe+Zui5EzydvxGYcIBsFqdbOECbYsm+Aztj8+wfri1bHy3ms/NLuC1hz5j+/q9DvM8vd3pdaMf\nn8Wv4PDhCwP7vN0CCdNeQ1P3DiXTOvQI45V1dxIU7FsrdbtizUzBN+xKDEUmCUXUsoYcdGxItVf0\njh7Dwv7DkBt6MHzK1fQaHI5Wq6mDqi8Plw6e0ul0GI22zzP1+dgvqk5RFDbd9ylHvj0IwOmiM+zM\n+oX9Rf9QaCzEy9OLPi2uJoLuhHi0sHvsNfdcxzV3D0allmONEMK5hvIZTQghhBBCCCGEEJUM9Obl\n5XHjjTeSkpKCSqWic+fOtGrVipMnT3LgwAEURaFVq1Zs3LjRIexbX8XHx5d0HB4xYgQjR46s44qE\nqN8+enUb7z+z2W5a175tWbzpbnSeVQvmGPKK+E/U+/z1yzG76d2vuYJX1s3GS7qNCFFpxw+e5enb\nV7L51+XlupX7pR23apJGo6ZJS7+SDr/BoYEEh9h3/g1q7otWqyn1QrdKpSbcYyTN3K9yuS21WkXv\nIR0YNbUPg8Z2xdO7YbyvKIrCsoXxLH8x3mHedTd05/H3pjWY5yKqpj6cu5bVYdBYaOLzZbtZ+foO\n9Bn5TtcRFOzLjAeGM/62a9B5uNV0yXXqQMK/rHhpK7vjD7hc5srOLbn14REMGd+9JKBfVoC6PkpM\nTCQiIgKz2Vwvugs7k7fjFzIWrQSLLYhbZDHTeevScnevL1hyN55e3hDcFqtvCIUpReTuPIzx8Oky\nt63rciU+w/rjMygCtXfjupXtjs/+4NX/rCc321Ay7ajhe1KLLwxWufiYDtDSrSftvIYQcV04L6yK\nqbMBfoqiwNkj8Nd2Co8l4j37XbltcS1ryEHHhlZ7Re/okZ2VQ0CgXy1WeHm6+PgZGxvLggULaN++\nPYcPH2bhwoXExcXV+fGzsurDuWtDUJRTyKqoD/jhwC4+Ob0Bq2I7T7n4PUOtUjMtZDI9/bri5uXO\n6IUTCR/esS7LFkI0AA3hM5oQQtQXcu4qhBBCCCHqWqUCvWAL9b733nusW7eO3NwLt8708/Pjpptu\nYvbs2fj61m3XHCFEzdi+YS9Pxa60mxbStglLts8jsGn1hPgLcot4YPJ7/P37v3bTe157JS9/eocE\n1oSoIEVR+HzZbt58bBOmomLbrdzzV6NQ+q3cd+38mRZBrUg7rSf9VA5pp/S2v5/Wk5aiJ+10Dnl6\nQ9kFVBO1WoVbYCHfH3sfq2J1eaFbhZoePjfjrbHvgnhllxBGTe1N5JReNG3pX2t1V7dt6/fywj2r\nMRnNdtM79AjjxdWxNAsJqKPKhHBkyDey4YOdfLL4O5fvF8GhAcx8MJKxt/TFzV1byxXWrL9+Pcby\nl7by245/XC7ToXsotz40gkFju7rstN0QbtF+sUvDa/Wlu7CiKOSs30r28s/tpmu8FDp9uQyDqbjs\njqvuWvLeu8vx/0GlwurdDFOOlvy/0yn814Cl0HUtKnc3vPp3x2dYfzx7dUKlaRwdLTNSc1g4Zy2/\nbEsiw3SIg4W2QYKujukAU66/h4+3LMJdV/vvD4pihZN/w1/bIP34uWkKvne9h8FUjo7O0qG3WjTk\noGNDrF1uzV03pHuiAPh2w3Yio0aW+nlXrVLz32se5t4V99M0PLiuSxZCNBD19TOaEEIIIYQQQggh\n7FU60HuxvLw8Tp48SatWrSTEK8RlLvGXo8yb8K5diMw3wIsl2+bSupovIuTnFHL/je+RtPeE3fSI\nweG8uOb2RneLbiEqKzs9jxfuXePQFTLddJDkonhbUIXKf5FfWGAkPdUW9k0/ZQv5pp3KJv30uQDw\nKb1dJ76qSjZsrVB34SYt/BgRFcHI6N607xpSbXXUtf2/H+eRaXFkp9t3Pm3a0p+Fq2Pp2LNVHVUm\nhHP5OYV8+u4PrH3nBwpynXf7a9kmiFkPj2REdESDv133H7sOs+LlrST8kOxymU69WnPbwyMYMLLz\nZRmEqm/dhRWrlaz315P7xXd2032vVBMU4U5sXDwrdiWVeXyZNagzcTHDyrVNi9mNolQTRelWjBlW\nTDmAk0/gmkA/vK/vi++w/rhfEVqZp9egKIrCF8t/4va7byTDlFHmax4eHs6hQ4dqt0arBY7ugf07\nQH/GYX5M3Pby7S+zZrFs2bLaKPmyVt6gY3R4D16+dlwdVOjag7u+5NPDiQ0upCnh0tolIWpxXnl/\n926dPpMVKz+sgwqFEA1ZffuMJoQQQgghhBBCCEfVEugVQjQOKUfTmT18MTlZBSXTtG4aXt94F1cP\ndLzYVB3y9IXMm/gOB/9MsZve5/oOLFx9+2V/e24hquqX7Uk8/3+ryUrLc5g3bNLVjIrpyNLlS2r8\ni/wig8kW+k25qMPvubDv+eDvxe8triiKwi+5b2Ol7I54blp3dn7zJ72HXIVG47zjZUN35kQW86cu\n5ciBVLvpOk83nlgynevGy8UYUf/kZhew+s3vWffejxQZTE6XadW+GTELRjFsUk+XHWvrI0VRSPgx\nmRUvbuXP3UdcLte1b1tue3gE/YZ1bBRhnPrQXVgpLib9lQ8p2JlQMk3jCU37avFsbqsp8WQGvZ9e\ni9lSWvd6DXveeYzuPiYwln3cupS1WMGYqVCUoWDMUDBmKSj2zdZxbxeGz/D++FzXB81lcAt7pbiY\n4lNpmE6cofhkKsUnzmA6kYop5Sxdtyyh0FL2MV2n1nDi1eV4dGiLLrw17m1DUbnVTLdepdgIyT/D\n399BQbbL5RILdPSet6j02xZr1Oz56BV6TLu/RmptLCoSdPTUaNkfGVtv3lsVRaHrtrhy7ef1LaQp\nt+auPdaCQs58upnQmCnodDqKipwPfALQ6XSYTCYMBgOenp61WKWoDRLsFkLUlvrwGU0IIYQQQggh\nhBDOSaBXCFEuOVkFzI5cTMqRdLvpj783jVFT+9TotnOzC5g34V0OJZ6ym95veEeeXxUjoV4hnDAW\nFfPuk1+yfslOh3levjoeeHkyI6N7l3xpXx++yDcWXhr6zeHsua6/5wPAmRk5/JL7llzovoghr4in\nbl/p0IEZ4M7/jmHGA8Pl4oyol7LT81j1+g42xv1k1/n/Yu06tyT2kVEMHtetXu/HiqLw27cHWfFS\nPH/9etzlcj2uacesBSOJGBxer5/P5T8cYvkAACAASURBVMZaUMjZZ96jKPFCh1efK1QE9dSivuQ0\ncu2vh5jxwXbMFgvgunu9oiiQmw5pR8/9OQY5Zytcm2JVMOnBmGktCflaCs/NVKvx7N0F32H98OzX\nHbV7/T7ntRYZKU45S/GJVEwnUik+eYbiE6kUp2aA1eqwfJHFTOetS8t9TD8w4nY8NOdCvFot7u1C\n0YW3sf3p0Aa3Vi1RVWEAj1JUAP/8CEk/lh7WDusC3Yajan5l6bct1qhZeUck0f06QN/JqDpfV+na\nGruCzCx8mjap3L5Sxyq6nxcUFODl5VWLFZZObs1ds6xFRnK/+J6c9Vux5BU02PC3qD6FhYV4eXnJ\n510hhBBCCCGEEEIIIRqxSgd6t27dyubNmzl58qTrlatUrF+/vtLFCSHqB5PRzP0T32Xfz0ftps+a\nP5LYR0bVSg05WQXMueEdjvx92m76gJGdefajWbjr6scFWyHqgyN/n+bpO1Zx9JKurWDrCvnf928h\ntG3TOqis6ooKTQQ1CaSwUDoWXcxisfLuk1+y5q3vHeaNjO7N/Dei5X1S1Fvpp/V89Np2vvzwF8zF\nFqfLdOgRxh2PjaZ/ZKd69TutKAq74w+w4qWtJO094XK5iMHh3PbwiCrd0aA+DLxoiMyZes4+8Ram\nY7aBYRoPaNJbg1eIk+CnVgd9JpJY5MMbb7xR4e71SlG+Ldh7PuCb8S9Yne/TpdZccKGDb1GGleJc\nUHt74j2oNz7D+6PreEWZ+0BN7i/WgkJMF3XaPR/cNZ/NrNB6KtK5tDxdV1U6d9zbt7oQ8g1vgzak\nGaoyunwrBdm2bryHdoPZeddwVGq4ohd0HYYqKNRulrPbFkf3DWfu0M50b3X+fEsF18egatOj1FqE\nPaXYTO6WnWR//DWdNyyutn2lNlV0P0++71kCbxmHZ0TnevMc5Nbc1c9qNJG3eSf6dfFY9RfupPJw\n4nesP3WQ2NhYli5d6vC42NhYli1bRkxMDHFxcbVZsqgl0qFXCCGEEEIIIYQQQghRqUDv0qVLefXV\nVynroSqViqSkpEoXJ4Soe4qi8Mzsj9n6aYLd9JE3RfD4kltq9cJBdkY+c8e/4xBSHDi6K898eCtu\n7hJWE42b1Wpl/ZKdvPfUVw7dLtVqFbc9PIKZD0ai1WrqqMLqERMTw/Lly+VCtxNffPgzr/5nPRaz\nfSfEbv2v4PlVMQQ29amjyoQoW+q/WXz4yla2fPI7FotjN0+wDUq447ExRFwXXsvV2bNareza/Dcr\nXop3uIPAxfoO68htD0XSvX+7Sm8rMTGRRYsWsXbt2gthweho5s2bJ0GqMphOnuHsf9/EnJYFgHdr\nFUFXa9DonJy/tmgP196CyrdJyaSqhmIVSzFknoSzF3XxLa3zqwtWk4Ix60LI1+LeFO/r++MztB9u\nzZvYLVud+4slJ88W2D1xhuKTF7ruWjJzKvwcXLn/r+/YlFJ2eC0qrCMvdhtS4fWrvT1xb98aXQdb\nwNc9vA3a4CBUKhWK/gzs3wFHfgfF+XsOGjcI7w9dhtrtG85cvL+QlQJb3gCz0X5dI+9FFXxFhZ9H\nY6MoCgU/JpD90ReYU213iClv0PG2m6fx/muLa7vkUt1x/xw+XLO6Qvu5rkNbAqaNwbNP13oT1pOB\nJVWnFJvJ2/oT+jVbnL6XJuVmMmH3BsyKlZiYGBYsWEB4eDjJycksXLiQZcuWodVqSUhIkHOAy5h8\n3hVCCCGEEEIIIYQQonGrVKA3MjKSlJQUFi1axIABA/D19a2J2oQQ9UDcC9+w/MV4u2k9B1zJaxvv\nqpNuj9npedx3w9sc/8f+lsaDx3Xjf8tvRevWsIOKQlRWxpkcnr9nDb/t+MdhXss2QTzx/nS69bs8\nAiSJiYlERERgNpvlQrcTe39M5rGZK8jTG+ymt2wTxItrbqddp5Z1VJkQ5XPySDrLX4xn27q9LgcQ\nXj2wPbc/Npoe11Q+KFsZVquV779I5MOXtzncNeBiA0Z25taHRtCld5sqbe/SW53rdDqMRltAUG51\nXrqipKOcfeodrHkFqHXQJEKDd5izrrzuEDEeOg5EpSq9k2tVKYoCuWkXwr1nj9r+XdH1WBVMelu4\n1+rdAreIAXgNvpZ1X26q8P6iKAqWzByKT6Q6dN215uZX/Umfo2kWhHvrFri1alny0611CzbGbyEq\nKgrA5TEdYMMrbzI07EqMh/7FmHwCS0Z2pWvxaO1FQDd3PLxLCVe7eUKnQdDpOlSelfu+QzmVBNuX\n2IeFdd4w9n5UfsGVWmdjULjvIFnLNmJK/tduekMOOpbr3FWlZtOAyXTysw+Ou7dvTcC0MXj16y4h\n2gZMsVjI3/Er+k++LhlkcimVlwf+kyL5xpzJzNiYkvdyd3d3TCZb93A59jcO8nlXCCGEEEIIIYQQ\nQojGrVKB3o4dOzJq1CgWLVpUbYW89NJLZGZmsnfvXgICAli3bp3T5bZv305kZKTTee3atePIkSMV\nWt958fHxbN26FYARI0YwcuTIKjwbIS4PW1b/znN3f2I3rVX7ZizZNhe/QO86qgoyz+Zy37i3OZFs\nH4AYMqEHT8XNaPDdR4WoqF2b97PwvjXoMx2DKaOm9ub+lybj7edRB5XVnEtDbnKh297JI+k8HP0B\nJw+n20339vPg6WUz6T+8Ux1VJqpLYzh3PZqUyrKF8Xy/aZ/LZfoO68gdj42mU6/WNVqLxWLl241/\n8uErWx0GFV1s0Jiu3PrwCDr2bFXlbV4c5oiNjWXBggW0b9+ew4cPs3DhQuLi4iTM4YLh179IW/gB\nirEYrzAVTXpp0Hg4CcIFt4OBt6Dya1b7RZ6jFOXbwr1p57r4ZpwAq6XC69l7KIP+L67FbLW63F80\nGg0/fbiWq3S+FJ88cy7EewbFUFQ9T0atQtuiKe6tWuDWuiVurVva/h7WArWX6/OQuXPn8sYbb5T8\n++JjOsCcOXNYvNi+46o5KwdT8gmMyccxJp/AeOg41pzSA8gezVX4d1LjGew6uG1Fh6XF1Wj6jEDT\npGlZz9iOs+6lSvLP8NNq+wV9m8KY+ysdFL5cmY6dImvF5xT+vt/pfJWHjh0hOu5a8lqDPP8r69z1\nrQkzGWFwd/l493ZhBEwbi1f/7qjUNTv4QFQfxWKl4Mc9ZH/8NebTzgdwqDx0+E24Hv9Jw9H42r5n\nSUxMZPHixaxZs6ak2/rUqVOZO3dugz3mN4Zz1+okn3eFEEIIIeqOnLsKIYQQQoi6VqlA76RJk+jW\nrRtPP/10tRTx0ksvAfDwww8Dtg7A7dq1Y8mSJQ7Lbt++nfnz5zN79my76UuWLOGRRx5hypQpFVqf\nEMK5vTsP88Ck9zAXXwgUBDTxZsn2eYReUbGL2zUhIzWHe8e9TcoR+7DasMlX898lt0ioVzQKRQYT\nbz2+ic+X7XaY5+PnwYOvRzF8cq86qKx2XI4XuqtTrt7Af2euIOHHZLvparWKOS9MZPKdg6TTm2gQ\nkhNPsfT5Lfz0zd8ulxk4uiuxj44ivFtotW7bbLawff1ePnxlm0NA/mJDJvTg1gcjq3X7crvlysmL\n/4mMNz9BrbXSpJcG79ZOgm9qLfQaB52H1LtgnGIuhsyTFwK+acfAWEon2XNi4razYldSmftLZHBb\nlkSMqlqRGjVuoc1xa9UC99a2TrturVriFhqMWuc6kFia9evX8+ijj5KcfOGYFR4ezvPPP8+UKVPK\nfLyiKFjSszEeOhfwTf4X0+F/sRYU4hWmwr+jBl2g62NecZ5Czj8W8v9V4FxDXW2LJujat8G9Qxt0\n4W3QhbdG7eXp8NjExEQWLVrE2rVrS85HoqOjmTdvHt27d0f5YzPs+8b+QU3bwKj7UGkr93pdTszp\nWWSv/Ir8Hb+As6+n1Gp8Rw8k4OYxaIP8G/T5X1m1Gw+fQP/JZgy/uB7I4n5FKAE3j8FrQM969/4l\nLlCsVgy7/yR71VcUn0h1uozK3Q3fcdcREDUCjb/zgL+zgQKi8WjI73dCCCGEEEIIIYQQQojKq1Sg\n98CBA8yaNYsPP/yQjh07VrmIwMBAjh07RkBAAGC7mBcVFeX0Frvbt29Hr9fbXdTT6/UMGzaMhISE\nCq9PCOHo30NnmR25mPycwpJp7jotizbdTff+tXtr69Kkn9Zz79i3OXUsw276iJsieOzdaWg0coFT\nXL4O7Uvh6TtW8u8hx05PPQdcyeNLbqFFq8A6qKz2yYVu18zFFl57aANfrPjZYd7E2GuZt/BGtG4y\nAEI0DH/v+Ze457fw27cHXS4z9MaexCwYRdurmldpW+ZiC9+s2cPK17Y7nGecp1KpGDqpJ7f+J5J2\nnVtWaXuXUhQFHx8fDAYDycnJtG/f3mGZ5ORkOnTogJeXF/n5+Y3+/U9RFPRrtqBf+SWeISqaRmjQ\neDp5TZq2hoHTUQW0qP0iK0FRFMhJKwn4KmeOoMrPcFjG9673MJjMZe4vHloN/95xB6YsKM4tfdsq\ndzfcwmzBXbfWLW3h3VYtcAsJRlVDg+esVit6vZ6AgADUVQgrKuZiOPwryr5tqAqzXS5nzLKS848V\nwykFyvF1gVtYc9zDzwV8O7RhY8IvzIy5raSDok6nw2g0Ahc6KN50002w62M48pv9ylp1g+tjG20o\n05JvIOfTeHK/+A7FVOx0Ga8BPQm8bQLuYY6/rw35/K+s2o1HTqJfvRnD7j9drsOtTQgBN4/Be+DV\njXYfqo8URaHwt/1kr/wC09EU5wtptfiNHoh/9Ci0Qf5lrq+h7uei+sh+IIQQQgghhBBCCCFE41Kp\nQO+rr77KTz/9RFJSEl26dKFLly7OV65S8dRTT5W6ru3btxMVFUV29oWLbEePHuXKK68kISGBXr3s\nOwsePXoUgHbtLoQK58+fT58+fZgyZUqF1yeEsJedkc/s4Ys4fTzTbvrTy2YybNLVdVSVa2dTsrl3\n7Fuk/ptlN33U1N488vbNEuoVlx2r1cqat3/g/f99bddBG0CjVXP7o6OZNneo7PuihKIorHv3R956\nfBNWq/1pX+8hHXhmxW34Bjh2HBSivtq3+wgfPLuFP3cfcTpfrVYRGRVBzIKRTu8qUFoowmQ0s2X1\nb6x6bQepJ7IcHnvx+mf+ZzhtOlQtOOxK/umz+Ia2QKfTUVRU5HI5nU6HyWQi9+RpfMOqN1TckCgW\nK5nvrqFg206Crtbg09ZZV14N9BwNXYehUjfsgQxKUR6kHcNy+C+UE0mYirLwufvdcu8vBUvuxtNd\ni9WkYMxSMOaqsWqaoASFoQ1rVdJ1VxvcBFUDO59QTIVwcBf8/T0U5blczqxrjiGnCQUH9ZiOnkIp\nNld4W0m5mUzYvQGzYiU2NpYFCxbQvn17Dh8+zMKFC4mLi0Or1ZKQkEC3Lp1h+xJIvWRAQsfB0G9y\nowpoWU3F5H31A/o1W7DmG5wuo+tyJUExk/DoVH8Gk9YF07EUsldvwbBrr8tl3Fq3JGDqaLwHRTS4\n39fLiaIoFP3xD9krv8B48LjzhdRqfEcMIGDqaLTBQaWur6zO30IIIYQQQgghhBBCCCEuX5UK9Ja3\nK69KpSIpKanUZd5//31efPFFjhyxvyCvUqlYt25dmbfXvLQ7b1XXJ0RjZiw0MXfCu+z/7bjd9NlP\njGXGA8PrpqhyOHMii3vHvsWZk/bdt8bc0pcFb0ZXqbuXEPVJ2ik9z939CQk/JjvMC7uyGU9+MJ1O\nvVrXQWWiIdgd/zdPxq6kMN9oN71Nh2BeXHM7Ye2a1VFlQlScoijs+eEQHzy7hQN7/nW6jEajZswt\nfbn1oRG0aBVYajjmqg6d+Grlr3y8aAdpp/Qu1zdyam9m/md4jf2+WI0mcj/fQfbab+jyxTsUWsru\nuOqp0fL3uLvwv3E4AVEjUHs1roC+1Wgi/eXlKEf30aS3Bq2Xk2BkUBgMmo4qMKT2C6wFBfps/IKa\nYFWUsjs6u2vJe+8u1wFSv2AIvgKatbX9CWjZILp/KoZcSPoe/tkFxa5CzSpo0x26DUfVtM2Fxxab\nMZ1IxXjoOKbkE7afx0+D1VrqNh9O/I71pw4SGxvL0qVLHebHxsaybNkyYmJiiIuLs4WNtyyG7NP2\nC/aegKrrsAo+44ZHsVop+P53sj/6AnOa8wETbq1aEDhrIl79ujeqkHNZTMdPoV+zhYKde8HFV3hu\nrVrYgr2DI1BpGvaghYam8K9k9Cu/pGi/42c0ANQqfK7vS8C0sbi1LPv8Ye3atUyfPr3Uzt/R0dHV\nVr8QQgghhBBCCCGEEEKI+qVSgd4DBw6Ue9nOnTuXOv+ll15iyZIllQ7gXtydtzrWJ0RjZbVaeTLm\nI777fJ/d9LHT+7Hgzeh6f0H19PFM7h33Fmkp9iGcG2b256FFURLqFQ3e95v28eLcT8nTO3Yyu2Fm\nf+57fiJePro6qEw0JEf+Ps38qUsdBkD4BXrx3MpZXD3QMQQmRH2mKAo/bz3A0ue2cCjxlNNl3Nw1\ntOpnZfU3bzoNx2g0GnoGT8TD0Mrp47VuGsbc0pfp84YR0rZJzTyPc0G3rA83YUm3/X6WNywYFdaR\nF7sNAUDt50PAtDH4jR6Eyk1bI7XWJ5a8AtKefRtv3Ql82zk511OpofsI6DGywXflLY2iKLi5uWGx\nWMrcX2YN6kxcTAXCo1odNGtzLuB7BTRrg8rDp/qKryIlNx3+/haSfwWriy67ag1c2cfWndm/fF21\nrUYTpmMpJQFfY/IJik+eKQlTKopC121x5Qrde+k80J9IwS24CUpBNnz9Ghhy7Be+7jZUV1y+dxMy\n7D1A9rKNmI6mOJ2vCfIncPo4fCKvkTBqKUwnUm3B3h/3gNX5V3nakGACbh6Nz5A+8lrWsKJ/jpG9\n8kuK/nDdyMB7cAQBt4zDvVWLcq0zMTGRiIgIzGZzmZ2/pVOvEEIIIYQQQgghhBBCXJ4qFeitTvPn\nz2f9+vVOA7jbtm1j+HDXXUGPHj1KZGSk3WOrsr6Ll3Wmjl8qIWrUe09/xarXd9hNi7gunFfXz0br\n1jAuBJ46lsG9Y98i/bT9BfKJMQP4z6tT6n0oWQhnDPlGFi/YyNerfnWY5xfoxfzF0Vw3Xi7mivLL\nTs/jkVuWOXRj17ppeOj1KMZO71c3hYlKk3NX28CknV/tZ+kLWziWdMZuXoElnX35q1GwugzHqFDT\nw+dmvDUXOue5uWsYN7M/t8wdRotWgTVWe9H+ZDI/2IAp2b7TcFJuJhN2b8CsWImJiWHBggWEh4eT\nnJzMwoULWbZsGVqVmk0DJtPJzz5orG3ZjMBbJ+A9qNdle/5jTs8i65XXCGydg9bbyXMMaGnrytvE\neVD7cjNx4kQ2bdoE4HJ/UangldlTuH/ycEg/DsaCym3Mr1lJuJdmV0Bgy1oPTCuZKbB/Oxz/w2XH\nUrQ6uOpa6DwElXdAlbdpNRRhPHISU/K/6A8k0/a//4dOp6OoyFVHYNvgAZPJxIERt+PftQPegyLw\n7hGKZnecfSdhtQZG3ouq+ZVVrrM+MR45SVbcZxT9+Y/T+SpPDwKiRuA3cShqDxmYVl6mlDPkrPmG\n/O9/cx3sbdmMgOhR+Azth0rbMD7PNxTGIyfJXvklhb/95XIZr/49CJwxDvcrwiq07piYGJYvX17u\nzt8NlZy7CiGEEEKIhkLOXYUQQgghRF2o80Dv+++/z/z588nOtu8Up1KpSEhIoFcv111qoqKi6NOn\nDw8//HCV1xcfH8/WrVtL1pGfn++wjJyci8vVlx/9wotz1tpNa9uxOe9+MxffgIZ12+aTR9K5d+xb\nZJ7JtZs++Y6BzHtp0mUbahGXpwMJ//K/O1aRcjTDYV7EdeE8/u40moVUPaAiGh9jUTEL71vDtnV7\nHeZNm3M9s58ch0Yjnc3rMzl3dc5isbLjsz9YtjCelCPpACQbtpJWfKDMcEywWxfCvSJx93Bj/K39\nuWXu0Bp9jy0+lUbW8o0Ydv/pdL7a15tvW3ty56KFJZ2F3d3dMZlMgO222+8/8BhDTxqw6vOcrkPX\noS2BsTfi2a1DzTyJOmI6epyiT97EN6zYYZ6CClW34dBzFCqNWx1UVzcSExO5+uqrsVqtJdMu3l8A\n1Go1f/zxB927d7e9P+SlQ9pxSD9mC/hmn3Ydji2N1h2atj4X8m0LwW1RefhW6nkoikJRUREeHh4O\n5+2KosDZw/DXdjjluiMmOm/oPAQ6DkSl865UHeWp08fHB4PBUGaHXk+Nlv2RsReej0qFb58Qgtqm\no+Ki19vdC8bMQxVQvk6e9VnxmQyyP/qCgu9/d76AVoPfmMEE3DwajX/l9hVhO47o135D/re/wkW/\n+xfTtmhCwE2j8BnWv1F0bq9JphOpZK/6CsMux/Pn8zwjOhM44wZ0HdpWeP0VeV/x8vIiPz+/QX2/\nIeeuQgghhBCioZBzVyGEEEIIUddKDfT+/PPP5V5Rq1atCAurWOcJgPXr1xMVFWV34qvX6wkMDCQ7\nO5uAAOcX0ffu3UtERITDMpVdnxCN1e/fHeTBKe9jsVy4ABgU7MuSbfNo2SaoDiurvBPJadw79i2y\n0uzDLVF3DWbOCxMb1EUv0ThZLFZWvb6DZS98Y/e7CbYuqrOfGEv0PdehVkvgUlSeoih8+Mo2lj63\nxWHeoDFd+e/70/HykW55omEymy3Er9nD8hfj2bj/GayYywzHqFVuLHrkU6bNGUqT5n41VpslrwD9\n6s3kfvUDmC2OC2g1+N0whICpo9H4epOYmMjixYtZs2YNBoMBLy8vpk6dyty5c+nevTtWQxE5n20n\n57PtKEVGp9v07NuNoFkTcW8TUmPPq7YYf/kRVcJ63JzkNBWfZqium4GqWdtar6s+mDt3Lm+88YbL\n+XPmzGHx4sUu5yvFRsj41xbuTT8Oaccq38XXt6kt3NusLQRfAYEhpXbxTUxMZNGiRaxdu7ZkP4+O\njmbevHl069YVTuy3deRNP+56m95B0HUohPdHpXWvXN0VUN5OmlFhHXmx2xDHctuoaNbvkoCldxCM\nfQCVV829B9UkS24++jXfnHt/Mztdxvu63gTOHI9by2ZO55dXaeHv+q66ay9OTbcFe3f8AhYXwd7g\nIPyjR+E7/JpGGeytymtefCqN7E++tgXUXXyF6tG9A4EzxuPRpfJdtpN/OkSHgVeVu/O3wWDA07Nh\nDcAWQgghhBBCCCGEEEIIUbZSA70dO3as8BfdAwYM4H//+x+hoaHlWv582Pbi7rnbt29n/vz5JCQk\nuHxcREQEvXv3ZsmSJdWyPtH4NOQLgNXl6IFU7h71BgW5Fy4W6TzdePOre+gc0aYOK6u6Y/+cYc4N\nb5Odbj9yduq9Q7jnmfGN9v9c1H9nTmTxzOyP2ffzUYd5bToE8+QHM+jQo+IDaET9U1+OQ99+/ifP\n3vUJpiL7Tpftu4bw4prbaR4WWEeVCVF1uTl5+Af41YtwjFJsJvfrH9B/shlrvsHpMl7XXk1QzI1O\ng25lvWeYs3LQf/I1ed/85LxTo1qFz/BrCJx+A9qmDW+Qo2I2Ufz1crRZf3Pp01cUoONgVH3G10qQ\nsz5KTEwkIiICs9lMhw4dOHHiRMn+0rp1aw4dOoRWqyUhIYHu3buXa522Lr4Z5wK+57r4Zp0GxXlg\nsFQaN8cuvp620OratWuZPn16SSdqnU6H0WgLp2u1GlbOmUJ0t2DX6w5oCd2GwxW9Sg0NV7eLX/OY\nmBgWLFhAeHg4ycnJLFy4kGXLlqHVaNgybQ5XZhQ6XYd/JzWB3exrtmgDUY2diyaw4QyutBpN5G76\njpx18VgLnD9Xjx5XETTrRnQdqvY5s7Twd3n37bpS07UXn8kg59N48rbtdhns1TQLJOCmkfiOGIDK\n7fLvYl6V17z4bCb61ZvJ3/6Lyw7Iuk7tCJxxA549O1a6xtP7Utj91vcc33WERw8+R7FSfFl26BVC\nCCGEEEIIIYQQQghRPqUGep944olyrygnJ4eTJ09y4MABVCoVb7zxBpGRkeV6bGRkJO3atSsJ50ZF\nRREdHc2UKVNK/h0UFFQy/3wX3iNHjtCuXbsKr080bg35AmB1yjyby53DFnE2Jbtkmkql4tmPbuO6\nGy6P1+HogVTm3PA2+kz7zmK3zBvKXU+Ok4tfot7Ztn4vrz6wjvxcx9DZxNhrufeZ8Xh4Nc6g0uWk\nPh6HkvaeYMHNS8k8a9/ZvElzX174JLbBD/IQjVd9uH21oigYdv9J1vKNmE+nO11G16EtQXdMxqOL\nY30VZUo5Q/aKTRh2/+l0vkrnht/EYQRMGYHau2F09lPSj2P55gM0ljyHeRarDs2oO1GFhNdBZXWv\nICOf1MRTzH1kLpt/iy/pFntpAPx8t9jr2g3kP+Pn4tvCF5/mfvg298Onhe2ndzMfNG6lB2KVYiNk\nnjjXwfe47WeR4/9LufgEkZirpffspzCbLcTGxrJgwQLat2/P4cOHWbhwIXFxcWg1avY8GU33Vk3t\nHx/cDrpFQljnOjuvvzSM7O7ujslkAkCr1bJq1Sqio6MpPpuJYdde8ncmYDr0r906mvTW4NvO/q4L\nhlSFvMIOeA/ujVf/Hmh8vGrnCVWQYrGSv+MXsld+iSVT73QZ9ytCCZx1I54RVf9/Kj38feH1ro9q\ns/bis5nkrIsnb+tu553gAU2TAAJuGonPyGtRu1+ewd7KvubmDD36tVvIi//J5evn3r4VgTPG49m7\nS6X36zP7T7P7re859uPhCzWf/pzfc/4os/N3TEwMcXFxldquEEIIIYQQQgghhBBCiPqt1EBvZZw8\neZK5c+eSlJTEtm3bCAsrXxfBqKgoAIKCgoiIiODOO+90mLdu3ToAAgMD6d27N9u2bavU+kTj1ZAv\nAFanwgIj9417m3/+OGk3/Z5nxnPzfdfXUVU14/D+08wd/w45Wfah3pkPRnLHY6Ml1CvqhfycQl5/\naAPxnzp2kg9o4s2Ct6YycHTXOqhMVLf6fBxKO6Vn/tSlJP91ym66u4cbj717M8NuvLpO6hKiqmJi\nYli+fHmdhGOMh46T+cEGjH8foUvGAQAAIABJREFUdjpf0yyIoFkT8R4cgUqtdrpMZRUdOEJW3GcY\nkxw7vgOo/bwJuHkMfmMG19vbryuWYvhjC8r+7Tg7YzOqW6Obei8qd49ar60umE1m0pPOkJp4itP7\nUkjdd4rcU3oURSl3V0c3lRvPX/WY83NgFXg39cG3hR8+wecCvy3Oh359bT+b+6HVXdhfFEWB/Cxb\nB9/zAd+slHJ38Y2J286KXUll/n7OGtSZuJhhtolhXaDbcFTNK39r++qUmJjI4sWLWbNmTclAnalT\npzJ37lynA3WKU9Mp2LmXgp0JmI6cBBUED9Tg1dL+PSDviIXMBCtotXhFdLKFe/t1Q+1V90F8RVEo\n/H0/Wcs3UvxvqtNlNM0CCZxxAz7X90Olqfr728UdkV2GvyvYhbq21FXt5vQs9J/Gkxe/G86de15K\n08Qf/ykj8B01ELXu8hk4WJnX3KLPRf/pVvK+/gGl2Pnr5dYmhMAZN+B1TY9Kf5dw9kAqu9/+gaPf\nHXKYd7roDIuOL8GqWF13/q6n+7kQQgghhBBCCCGEEEKI6lHtgV6A3Nxchg8fzpgxY3jqqaeqe/VC\nVEpDvgBYnSwWK4/PWM7Ozfvtpk+MvZb/vDL5sgy4JieeYs74d8jT29/eetb8kcQ+MqqOqhLCJvGX\nozxz58eknshymNd3WEcee+dmmjT3q4PKRHVrCMchQ76RZ2Z/zM6v/3KYF/vIKG57eAQqlcqh86MQ\n9dnFv3u1FY4xp2WR9eEmCr77zel8lacHAdGj8JtwfY0GqBRFwfDzPrJXfE5xylmny2hbNCXw1gm2\nUHE9+n1WMk/CzlWgdwwLmgsUisOG4DVhch1UVjsURSH3dA6p54K7qftSSEs6g6XYsVtksbWYRw4+\ni06no6jIscv/eTqdDpPJxAtXPY6buvIdOT0Dvc6Ffc+HfC/p9tvEA7eis+e6+B6z/SzMdfocfe96\nD4PJXHYHbXcteVuXouoeiSowpNK116TKHBuLU86SvzMBw097aNIuHV2Q/eOy/7KQk3QhHK1y0+LZ\npyvegyJs4V4PXbU+h/IwHjxO1rLPKPor2el8tY8n/jeNwm/89dXa+bW8gzNmjR5I3EO3Vdt2q0PM\nS8tZ8c1PddZ11ZyhJ2d9PHlbdrkMqmoC/WzB3tGDUHs0/GBvufeXWbP4YPGb5KzfRu4X36EYTU7X\n5xbWnIBbxuI9qPIDcNIPnmX32z9wePs/LpcJ69OGzKvymPvk/WV2/hZCCCGEEEIIIYQQQghxeaqR\nQC/AK6+8wtatW9m6dWtNrF6ICqvL7mz1yZuPbWLt29/bTes3vCMvrrkdrbb0W+w2ZAf/PMncCe+S\nn1NoN/32R0dz28Mj6qgq0ZiZzRY+fGkrH76yDavV/lDsrtNy99M3MPnOgairuWOjqDsN5ThktVpZ\n8r+v+XjRtw7zug1tisE3mfXr15V0IYyOjmbevHmX9WAY0fBd2h27psIxVkMR+nXx5G7cgWIqdlxA\nrcJ39CACbxmLJqD2BmsoFgt58bvRf/wVlmzHYCWAe4c2BMVMwrN7h1qryxnFYobErSiJW1E56fKa\ndxy0I2biNaB37RdXg0wFRs7sP10S3k1NPIUhs6DsB0L1deitRjpfXUmHX5/mvjRpoaVZkIEAXQ6e\n1nS0BWcpMhrxnv1uuYPIBoMBT8+6705bU0zJyWh++gA19q9F+i9mCk44fm2j0rnh1acb3oMj8Ozd\ntcZDmMWn08hesYmCXXudzle5afEbPwT/m0ah8fWu1m0rioKPjw8Gg6F84e/37qo3AxQqFFz38iI/\nP7/Gajdn5ZCzfit5m3c6P0YB6gBfAiZH4jt2sENgvKEM6Kro/pL1yl1YChTMBWA2KJgLFMwG2+AR\nlX8QAdPG4XN9X1Sayn1fkpGcxs/v/Mih+AMulwnt1YoB9w2hdb8rgIp3/hZCCCGEEEIIIYQQQghx\n+aixQO/SpUt59dVXSUpKqonVC1EhFbqgU8MX0erSZ0t38dqDG+ymXdklhHe23Ie33+V/q+KkvSeY\nN/FdCnLtL5LPfmIsMx4YXkdVicbo1PEM/nfHKv7+/V+Hee06t+TJD6ZzZZf62X1OVE5DPA5t/vg3\nXpr3KeZz3SDTTQdJLoxHwRaw0+l0GI1GQLqFiYahJsMx5wOz2au+xKrPc7qMZ5+uBMVOwr11yypt\nqyqshUXkbNxBzvptKEVGp8t49ulK0KyJuLcNrbbtljcEpmSfhp0rIeuUwzyzQSHrbzf8770Xj07t\nqq22uqBYFbKOZnB6XwpnEk+RmniKjOQ0FGvFP5qrtWqCO7Vg1eFP+WbvtjIHjUTfcBNP3P4YeWdz\nyT+bR96ZXPLP5pJ3JrfcAeLqoNEotGilcNu25zCayw46enh4YDAY6vzYWNMU/RnY/DqYLgxCVCwK\nZ3daKEpzvX+oPHR49euG9+DeeEZ0rtbOuBZ9LtmfbCZvy06wOIbsUanwGdqXgOk34Na8SbVt92KF\nhYV4eXmVO/xdsORuPN21NVJLRRWazPUuuG7OyiHns+3kff0DitFFsNfPB//Jw/Ebdx37kw+xaNEi\n1q5d2yAGdBkMBry9vatnf1GpwTsAvIPA5/yfwAv/9g5ApXH++5Z1LIOf3/mRfzbvBxe/vi17hDLg\nviG0uaad0/c3q9WKXq8nICBABnoKIYQQQgghhBBCCCFEI1Fjgd6YmBhycnLYsGFD2QvXA/Hx8SXd\nhEeMGMHIkSPruCJRnSp6AfDr1bsZfmMf3HX14yJgdfh56wHmT11q1wm0aUt/3t8+j+DQgDqsrHbt\n//04D0x6D0OefYjl//53A9PmDK2jqmpOQ+mi1FgoisI3a/bw2kMbKMx3DFJF3TWYu54ah86j+kIY\non6o6HGovnQh/POnIzw2Yzmn04+zL381ClZiY2NZsGAB7du35/DhwyxcuJC4uDi0Wi0JCQn1Mthx\nOZJz18qr7mOjYc/fZMVtoPjfVKfz3dqG0uT2yXj26lTlbVUXS3Yu2Z98Td6WXWB1EtBTq/AZfg2B\n08ehbRpY6e0kJiaWKwSmWC2wfwf8uQWsFof15B+3oj/pR/On5uDeqkWl66krhmwDZxJtXXdT99kC\nvCYn5wHl4dvSn5Y9QgnpEUbLHqEEd2qJVqclMTGRiIgIzGYzMTExLFiwgPDwcJKTk1m4cCHLli0r\n833aYrKQn34h5Jt/Ns8W/D2TS97ZXPLO5lGQllep4LErCw8vJqM4q8wgckhASz5+ZAX+oQH4hQbY\nfoYE4O5ds11p64Jy5jBsfdvud0FRNJxN8KDoqL7Mx6u8PPDu3wPvQRF49uqEyq30z7SuAoPWIiM5\nn+0gZ8NWlEIXAwAiOhM460Z07cLK+ewqx3r6IL7tumEwlt2FuiF36HV301JYZKy14KZFn0vOhu3k\nfvUDitHkdJmv9Se5/7dvMFts+2N9H9Cl5GWg/LQa3wkPlK8rcpX3FxV4+YF3YEng12DUcWBHCn9v\nP0GOXo252HHdzbuGcO2919F2UHun2y7v8bMhkXNXIYQQQgjRUMi5qxBCCCGEqGs1EuiNj49n7ty5\nPPTQQ8TGxlb36oWosNxsA02Dgyg2G8u8oKNGS3+/ewho4sOoqb0ZO6Mf7TrVXSe16pCceIr/G/Om\nXYDQ09udt76+l6t6tqrDyurGX78e44HJSxwClfc9N4Hoe4bUTVHV7HK8ANjQ5eoNvPrAenZ89ofD\nvKBgXx5952b6D68/YS9RvaxWK76eXhhMZR+H6kuH3vNOHctgcN9RHM1IKDNwFRMTQ1xcXB1UKUTt\nMx07RVbcBgr3Or8jiSbQj8CZ4/EZfg0qTf3sqleccpasDzdh+Mnx2ASgcnfDb+JQAqJGovau2CCD\ntWvXMn36dMxmM+A6BKboz8CujyHDsWu9pVAhI8GC2T2EFs/ci7ZJ7Q5Cq0z421JsIf3g2XPh3RRS\n951CfyKrUtvXerrRomsILXuE0rK7LcDr08zX5fKXvubu7u6YTLaQXnUF76xmKwWZ+edCvnkl3X3z\n0+y7/VrNToLil1AUhUf+eRYztnpdBZEBtGh5oePjDv8PHgGeJSFfvxD/Og38VudgAeVoAvz4of1E\nrwBMnaIo+O0Q+T/uxZJe9n6l9vHE65qetnBvz46otJqSeevXr+fRRx8lOTm5ZFp4eDjPP/MsI3xb\nov/4KyzZuU7X696+FUExk/Ds2bFyT7CcFFMh7NkEh3YTE7edFbuSyjwXmXXTBOJefLJG6yo3BdKT\n0+h/SzTHMnLKrn1QZ+Keuh/6R6Hy8q+1Mi05eeR8toPcr763C28n5WYyYfcGzErVBnQpigKKYutS\nqyigWG0DAxRAsZbMU6zWi5azXhg8YFXOLXduXecHolgVlHPTsVpQn/gd9bGdqKzF5d9fBnUmLmZY\ntb2WzhgMKnJzNeTlqCnW+hLcuxNNe3YsCQCrdF52y5f3+CmEEEIIIYQQQgghhBDi8lRqoDc/P7/c\nK9Lr9Rw4cIDNmzcTHx9P586dG0x3XnF5+3lbEi/OWcvPR9aRVnygzAs6wW5dCPeKtJvXpU8bxs3o\nz7Abe+Ll61FbpVeLtFN6ZkcuIv10Tsk0tVrFC5/Ecu2oLnVYWd3at/sID0a9T2GBfSeieS/eyJTZ\ng+uoquohFwDrlrMwxx+7DvPMXR+TluLYVe3aUV1Y8NZUApv61HapopYoikL28s+Z/cQjrD91sMzj\n0G1Tp7F89cd1UKlziqLg4+ODwWBocGFkIWqCOSsH/aqvyNv6ky1kdAmVzg3/SZH4T4lE7dkwzhuL\nko6SFfcZxgNHnM5X+3kTMHUMfmMHl9ntE7DrFusqBObu5saxr5fRMnUvWM0O68g/YSVrrwX3q8IJ\n/u9daHy8nGypZlRkYFTemVxS96Vwep+tA2/a36mYjY7PpzyC2jWlZfdQ258eYTQND0atrVgYPDEx\nkcWLF7NmzZqS2qdOncrcuXNrbVCXYlUozDbYuvpeFPIt6fh7No+8MzkUGgp55OCzaLW2fcpVEFlR\nFCwWCy9c9Thu6ordxcAz0MsW8A3xt4V+QwPwD/XHL6T6Ar81NZBO+Ws7JHxhPzEwBEbPBTcPjAeP\nUfBjAgU792LJLLtzr9rPG+8BV+M9qBcLlr/LG2++WTLv4s8LGpWK13sMY1xLx+O9tkUTAmdOwHtw\nBKoa7iKrnNwPP68Fg+1zbOLJDHo/vRazxVrpLtS1pdhg4sAXifzxye+cOXSaRw4+WzLPZe0aNXue\njKZ7q6bg7gl9boT2/Wr1nMqSm0/Oxh3kfvE9SmERDyd+V65z15vadObFXpG20K1VQbkkqEvN3Bis\nhJsfNOmtwaPphX2yPPsLwPg2Hfjouafx7RuOqjgfCrIg/6I/xoIard32BDxs4V7vQBLP5NN71nzM\nZovcFUMIIYQQQgghhBBCCCEaqVIDvZ06VbxToKIoDBgwgMWLF+Pr67p7kBA1LT+nkLce38RXK38F\noMCSXnK7cFcXdFSo6eFzM96aZk7X6entzrBJVzNuRn+69GlT7wNLhrwi7hnzFsl/nbKbfv9Lk5h8\n56A6qqr++GPXYR6Meh9jYbHd9Ademcyk2wfWUVVVU54AjVwArBnOwhxRUVG08urN96uPcunhVufp\nxn3PTWDCrAH1/r1EVJ6iKGR/9AU5a7+x63LmMsyhUrP5pv9j2IpXUXvUj9uIFxYW4uXlhU6no6io\nyOVyOp0Ok8mEwWDA07NinTyFaAisRSZyP9+Bfl2889vPq1T4DOtH4MzxaJsG1n6BVaQoCoZfEsle\nvpHilLNOl9G2aErgrRPwHtSr1DBfTEwMy5cvLwmBXTrY5ZF7bmeMv56BHUIcHmspUsjca8GQomBp\nfyWMHY3WxwOtTovGXYvWQ4vWXYtGp0Xr4YbWXYtWp61w8NWVsgZGLX76dfo070Vqoq37bn5aXqW2\n4+HnQYtzwd2QHqG06BaKh3/1vXdWZ7fYmqAoCkU5hTQNaYqhsJAvv/ySjRs3OgSRJ06cyPjx43FT\nufH8VY9V+3O5NPDrH2YL+vqf6/jr5lX6sbgmB9IpigK/roN/dtnPCLkKht+FSm3rtqtYrRiTjtrC\nvbv2uuyqe15Sbibjd2/AUlrXVZWaTQMm08mvCXBxqH8QKreKhaorSinKg18/g2MJDvPW/nqIGR9s\nx2yxADXThboq9Cey+HP17+z/7E+Mebb9QFEUHj34HMVKMVqt1nlwXaNm5R2RRPfrYL/CkKvgmqmo\nfJvU6vOw5BWQ8/kOwmZNptBiLnNAl6dGy/7I2Np/r1GBfyc1AZ3UqDSO235sw8+8/M2fLgcLmM3m\nMgejKcXGcyHfbFvA96LArzU3E1VRHtX5tMvbWVjuiiGEEEIIIYQQQgghhBCXr1IDvX369Cn3F/Jh\nYWF07dqVa6+9lpEjR1ZbgUJUxu/fHeSF+9Y4dMNMNx3kcFE8VsV2i8ZLL+i8/PwbkN6c+E8TyNMb\nSt1G247NGTe9PyOn9q6XnTXNZguPTIvj5632t4GOumswcxfeWEdV1T8JPyTzUPQHmIrsQ70PLYpi\nwm0D6qiqirFarWSl5XE2Rc9/5s8h/tsv5AJgLSstzKFCTbjnSJq5X1WyfHi3UJ5cOoO2VzWvk3pF\n7cle9RX6T74u+fdXqYd5YN+3mJ0dh1RqXusxlHEt2+N9fV+aPXhbvQhhVaRDr0blxterdzPipoh6\nUbsQ1UGxWsn/7neyP9yEJSPb6TIe3TsQdPtkdO1b13J11U+xWMjbuhv9qq9cBgPdw9sQFHMjnj2u\ncph38XvGl19+yWeffWY32OWmkdcxp1cTeoY5hp4LUqxkJliwGuFIrhf7svyA8r2XqLVqW+BXd+GP\nxuHvbhf+7RAO1nLszDGmPzkLs8X1wCi1Ss28trMJ8WhR7tdUpVHRrENzWvYIo2UPW4g3sE2QvE9S\ndvj7/LnrpOETeWjy/eScyiH3lN72JzUHq9lao/V5BnmdC/cG4BfqX/J3/9AAjmeeoP//s3ffYVGc\nax/Hv7O7tKUjgijYYu+KXZOYKJaYYlTEkphI2slJ0ZNmyklyTNcTk+hJedUYTbNEjZpiT48NxYKK\nvYIVlLawsG3eP1Bk3QWWDnp/rosLmWd25tl12Jllfs/99O1Z4QPpbBYbVpMFi8mKNc+E+7ZvcEs9\naLeOwa8NKUG3YTXb8tczWbCarFhzTWjOnsXt5HE8ziahNTkOPnC16mp0eCumdY3Cb1h/AkYORONd\nuYN1VFWF4ztg61LnVVH9QqDPGPacz672KtR2/bapnNx8jJ3fxnHsj8P5FWmvsfjMCrZl7OTee+8l\nMDDQoe/anDQmNNPR8yYn7ys6d4i8C1rdjKJUblXkwko7oCtx4MN4akuu4F5R3AMhuJsO9wDH91Gr\nSeXRb35hQdwx4uLiijxeunXrVqbBaIYLWcTN2UjCd/Fgs+Dra8PXz4qfvw2/y9+DQjTUqafDTc1G\nUV17n1JVFd9//B85ppJD1DIrhhBCCCGEEEIIIYQQQly/ig30ClHb5GTl8slrP7By3maHNo1GYdyk\n/nS9I4xPP/uk2BuAeblm/vxpDz99tYX4Pw8Xu0+dm5a+d7TjrvE96dqvBVpt1d1kK4qqqnz4wvd8\nP8e+mlPfIe14+5sJNaKPNcm23w4yefTnmK6ZHvnFmTHcOb5nNfXqKrPJwoUz6Zw/lca5pDTOJV3i\nfHJ6/vekNC6cTseUZ0FVVbZkfoINuQFYlVypily4+vfYp2/j4VfuwN2j6m54i+qRtmAV6d/8aLdM\n4+1FyviBfLZiid156J5WnbnPq35BJTyAoMei8b/n9qrutlPXBq6udSX8E+LWlub6KCJvbc6z00fS\nsFlINfRWiIpj3HOIS3OWYTpyymm7W4MQAh8ajr5Hh+vunGrLzSPj+1/IWLbOeUViwKtbO4IeHIZ7\nkwZA/jXowV/30XpAe3S6/POc08ql11SjtOapXNppJftU/kfTvWm+HMrwxtUwb0W5Eror6b2uu39n\nRtUfVuR2fEJ884O7HfIDvKFt6+PmVblVTWurwtdRRVavLyIUa7PayE4xkHEl4HsmPT/wm5xGxpkM\nsio58Ovq8dK/dT8e7/swVnOh4O3lEG5BGLdQm2qz/xONTqcSPTqDsPr2n1U2b/Ri80bvIvunoBLs\naSLc20h9fS4eWhVVVWm3fq5LVVfdNBoMZ1NwDwkq4yvkOjU7HbZ8B0l7nTwRDbS7HToOQdFd/T2q\n7irUpuw89q3Yzc4F20g7frHI9RStgq6jnmcXv1hwnE+ePJmIiAiSkpKYOnVq/nGu0bJk1GPccbsW\np0WQQ5pC7zEoAVUzILA0A7pcqtCrKJe/AEWDorn67yvL85dpLi9XrlaCL7Rc0YJfYxO+ESanlXGN\nl9xJP+lDs0/fwWgxF/T92uOlLJ+Ls1MNbJu7kd2L4rFc87eDKwIaBtHrn7fQamg7NFoNqs0KORmQ\nnVZQ2fdqpd/Ly2z52zKaLHg/9pnMiiGEEEIIIYQQQgghhBA3OAn0iutG/B+HeffJhZxLcqyc1qhF\nCK98NpY2kY0Klrl6A/D0iVR+/iaOVd/GkXo2o9g+hIQHMHRcD4aO6069hpV/47Mo3336BzNfXmG3\nrEXHcD5Z9SRe3h7V1KuabcuG/bw0di5mk7VgmaIovPTxaO4Y171SbxjnGPIKwrlXArvnktI4n5TG\n+eQ0Us9m4spbtVW1sCXzY7kBWMVcDTo29O/EspWL6XprCydbEdeb9MVrSPtypd0yRe9J2NsT8WjZ\nGLA/D6nGPM48Mw3zqbNXH6DRUO/dSXi1b16FPXfOlcBV4eA6gJu7lvv+NYD7/tUfD08JsonaxXz6\nApe++J6czbudtmv8vAkYOxS/O25B0WmruHdVy5qWSdrCVWSt/gusTsKRioLPgJ4Y23Vi45fxnI4/\nxUsH3sJCfkCpyMqlWg3bX4+hmTaIi9utWHPBpsKOVH9OZeur+Fnmvye/fPBtzKq55KCj4sY7LV9B\nURR0HjpC2oYR1qEB9TuGE9YxHN96flXe/9rs2pkOrp1F5ZtvviEmJqbU27VZbRguZF0O+2ZcDf6e\nTi934Lesx0tZeeltjBmXTkCgfX/XrvZh3x7PEh+voBLilUcdj0zu2PyJy58XPh/1MV3u7kbzqNb4\nhPiWuf9FUVUVDm+GbSvA7KQ/gQ2g71iUOhEVvu+yunTiIru+3ca+FbswZZuKXM8rSE+H6C50jOmK\nbz2/Eo/zJ/s8SviFUPwDrEQNMtCwkdlxoxoddBoM7fqjaCr/3OPq55wJ4x/g81mzAAU0Sv6xfuXr\nys8VQD1/FDYugMwUx0ZPH+gxEhp3RlEUl/vuysw1OZey2fbFJnYt2IYl13mQ1z88gJ6P30Kbuzqg\n0bk+gFpVbWA0QPYl1KyL+LbrS44xVwboCiGEEEIIIYQQQgghxA1MAr2XrV27lnXr1gEwcOBABg0a\nVM09Eq7KMeTxf1N+cqhGC/mBzDFP9eOhl4eUO0xksViJ++UAP329lY1r9mEt5uavoih0u60Fd47v\nSd8h7aq0EuefP+3hlfvn2QVAQ8IDmL1hEsH1/KusH7XRprX7ePm+eVjMV0O9ObZU6kZm8HfcLwWV\nNGNiYpg0aZJLU7qqqkp6quFqZd2k9GvCu2lkpedUSP9LU6HXy0tPdrbcACyv0lSukpuuN470petI\n+2K53TLFy5N6bz+FZ6umRT7OlHyOM5OmouZcDbRoAnxpMPNldMEBldZfVxUXRNFqtLT0GUKg4vg7\nEN40mGenj6TbbS2rtL/XO7l2rRzWTAPpC1aR+fMfzsOrOh3+9/TDP2YIWp+qD51WJ/PpC1z6ciU5\nf+9w2m61wZFMbw5m+PDW4f+Rar5UYpBqbKtWvNWkHwA2rZaL7Xti8AnGmmfBYrJgyc3/bs2zYMk1\n51czLfi3BUve5a9cs9Np7kv1/GxmXjr4lstBx03z/qRpt5sIbhGK1u36DnVXhYSEBGbMmFHsLCoV\nzVngNyM5v9Jv5ul0Ms9moFqdH1ilPV7ebflv3DTl+zwaEGhlzLh0vPRX+2SzwfKlfpw84e7SNmw2\nGy8cnAJQ4rUrwLSWr6PR5FdGrd85ghYDW9M8qjV+YeX/XKlmpcKmRXD2kGOjRgudhlRZcLUkqk3l\n+F9H2PltHCf+PlrsuqFtw+g8rjsth7RFd83fAYo7ztu3b8+RDQf4fdp6Mk+n0b5DHrfclo2Hh5Nj\nMCgc+oyp9KBzeSpoVyTVnAvxP8ABx7/5ANC0K3QfgeJ5tWJ1RfTdmJ7D9nmb2flNHGajk4A14Bvm\nT8/Hb6btPR0r5FxQkUHkmkauXYUQQgghRG0h165CCCGEEKK6SaBX1Gq7Nh7lnScWcuaE4xSX4TfV\n5ZVPx9C+R5MK3++lC1msWbSNH7/aQtIRJ9VhCvEP8mbw6K4Mvb8HTVuHVXhfCjuw8xRP3PExeYVu\nNul9PfhszdPc1LZ+pe77evH3qr28Mn4eVouNFNNBDhvXopIf6LGbKvpytbARI0aSeibDaWXdc5e/\n5xVx868i+fh5EhoRxM6zK9lzfGOJNwAbeHfg+x8W0/32VpXet+uZ0WhEr9dLVWRRIGP5L1yas9Ru\nmeLlQb03n8KzzU0lPj57y24uvPF/dss8WjYmbNozKE7nX65axQVRAr3DmP7sUrb/7iSYAwwY2YWn\n3r6HOqFSuVJUL2dV91Wzmcwf/yB90SpsBqPTx3n37ULghGG4hdWtyu7WOLkHjnFp7nLy9h1x3m6B\nTr98jsnmwgCjy9O0a/19qTfliYIK5qWlqio2iw1L3uXwb54FS575mp+vflmdtJtzzQz5993kmvNk\nkE41qsxZMUrLZrkc+D2TXlDdN+N0Rv7PyWk8+cvzmCqhQq+iUdC6a9G669C65X/XXf45NDSX/j2O\no9Ne/TOOxapla1IXctTAy+tr0bnrrm7D/co28v895LE7OXnmVImfF4Ldgnix2USnfQzr2IAWA9vQ\nfGBr/BuUbtCRarPB/j8R+NNJAAAgAElEQVRg589gcVLhtm5j6DMWJaBeqbZbGfKyctm7fBe7Fmwn\n/dSlItfT6DS0GNSGzuO6EdYxvMT/6+KOc3Oume3zNhM35288dXn0H2jgpmaOnydVRYPSfgB0GISi\nq7xrxMqqoO0qNTkRNi+GbMeZmNAHQO8YlPC2Fdr33Awj8V9uYcfXW4uswuwT6kvPx26m3fDOaN0r\nLnReU0LUQgghhBBCCCGEEEIIIaqPBHpFrZSbY2LWGz+z5P/+dGhTFIVRj9/CI/++A0+9a5WKykpV\nVRK2HOenr7bw64pdJQY323ZrxF339+T24Z3R+3hUaF/OnbrEY1EfcfF8VsEyrVbDtO8eoUd/CW2W\nxh8/JvDM/e+zM+NbVGxFThWtKBo6+47DS6lT6X2qU8+PehGBhIYH5n+PCKJeRGDBMh///JCoKzcA\nFTR09BmDr1sI/3zjbmKeuLXaAxO1VVZ6DnWCAzFbTRL+EWSs/JVLs5bYLVM83Kn35pN4tmvu8nbS\nvv6R9IWr7Jb5DrmZ4KfGVkg/K0JRQRRVVdmwbCf/e3kFly5kOTzOx8+Tx16/k7sf7IVW6/p0xEJU\nhISEBD766CMWL15cEEgfNWoU/7h1MPX/3IvlXKrTx3m0bEzQwyPxbFtyKP9GcOHAOTbN/I2crXto\nG5iFn7v99ONWHwvNl3zu8mCXQ/e/QON3n8WtQUhld71E13NlRFHxJjw4gflfzi/xeBk5aDhTX3oX\nrZuzkK0WrYcOrdvV0K5GV/z5UT2xC36fh11Zai8/GPoMik9Qif1eunQp0dHRAEV+XgC4v8EoOvo5\nD0oWFtquPi0GtqbFwNYENCx+/2r6Wdi4EFJOODbq3KHLndDqFhRN9V4jXDySws4F20hcubvIyqwA\n+jredIyJpENMJD51fSu0D5lnM/hz+gYOrtpLy9YmbutvQK938uc7/9D8ar0hRc8CUV7VUUFbzcuG\nuOVwNM75Ci37QOTdKO7FD5YsTd/zsnLZ8fVW4r/cQl5WntPtedf1ocejfWk/sotDBeaKUt0haiGE\nEEIIIYQQQgghhBDVSwK9otZJ2HKMd55YRPJRx8q4DZoE8/Ino+nYu+oDF4YMIxu+38lPX23hwM6k\nYtf18nan//DO3Hl/T9p2a1TugJ8hw8jjg2dyfP85u+XPfxTNPQ/2Lte2K1JNqrhVkiEDhrHml5Ul\n3qAPcWtLc31Uufalc9MS0iDgckA3iNArwd2G+YHdkAaBuJfiZmFxNwAVNDT3GkRd95YF6w8aFckL\nM0bh4VW5AfjrzeGE07z64Hx+27uAC+ZECf/c4DJ//J2Lny22W6Z4uBE65Um8OrQo1bZUq43zUz7F\nuH2f3fLgiffhO6hPuftaFbLSjcx682dWfrEJZ5earSMb8vwH0bToGF4NvRM3omvPjXZV9xUNH3S8\nnTvD7Adl6EKCCJwwDO9butb465aqcPFICps++YNDaxMLlimoNPIx0iYgCy8PGwFtNfg2V/D75yxy\nTCVX6PXQ6sg6n4JbndJV+KwsUhlRlEZ1Hi/qvt9g23L7hQFhMGQiioe+xMdPnDiRmTNnFvxc+PMC\nwNNPP82UZ1/n0Pr9HF63n3N7zrjUr5DW9WgxsDXNB7UhqPHVQY+qzQp71sPutWCzOj4wrCX0Ho3i\nW/kDJYtis9o49vthdn4bx6ktx4tdN6xDAzrf150WA9tUaHVWZ5K3n+TXd9ZiOHmG2/pn06qNY9BU\nBZTWt0KXO1HcKnbgsN1+qujzvHpiJ2xZCrmOg8PwDYbeY1DCXB8sB8X33ZSdx46v44ifv5ncTOcD\nUfR1vOn+SB86jIrEzbPyZ82ojhC1EEIIIYQQQgghhBBCiJpBAr2i1sgzmpjz9moWf/KH03DQyEdv\n5rHXh+LlXXk3sFx1eM9pfv56K2u/iycrPafYdRu3CuXO+3oyaHRXAoN9Sr0vi9nK86Nms+03+ynO\nx068nX9OuavU26sMzirixcTEMGnSpBp5M0pVVXx8fMjJySkxiKJBR0+/J4q9oan39aDe5Yq6IZcr\n7F4J79aLCCQo1BdNBVehcnYDMCYmhhZ1e/Hz7P0Ov0OtOkfwzjexhJRyytwbkaqq/PT1Vj58fhmm\nPAvZ1hR2GxaiYpPwzw0qc9VfXPx4gd0yxd2N0P/8E69OZauQbs3K5szE9+wrhup01P/vs2Wekr46\n7Nt+kvf/tYTDe047tGk0CtH/uIWHXhqM3tezGnonbhSFQ3dFVd3XKRpW9h5Ba786KHpPAmIG43fP\n7WjcKz+0U9OlnbjI5k//ZP/Pe+wKghbWpb8ffTqdxk2bHzSLnbuB+X/vL3GwS/NmzTh0+HBldr/U\npDKiKI3qPF7UuO8h8Xf7hfWaQdTjKNqS37uWLl3Kyy+/zOFCv4PNmzfnnXfeYeTIkXbrZpxO5/D6\n/Rxam8jZ3Y7ndGeCW4TQYmBrWvcOxP/kKkhzEgp284Luw6BZz2obOJGbYWTPsp3sWridzNPpRa6n\nddPSckhbOo/rRr32Daqwh/lh473LdvL3jN8IC0pjwMBsfHxtjuvpA9H0HYNSv3bO0KPmZMDWpXBy\nt2OjokCb26DzHSi60g9EdRboNWWb2LVwG9u+2ERuutHp47wC9XR7qDedRnfFrZJngHKmNg2KFkII\nIYQQQgghhBBCCFExJNAraoV920/y9uMLOHX4gkNbWMMgXvpkDF1udgxdVre8XDN//rSHn77aQvyf\nxYcVdG5abh7ajjvv70nXfi1cmopcVVWmTfyOH7/aYre8390deGP+AxUeEi2LYivi1dBQhNFoRK/X\nuzxV9JCmk2nQKJTQCPuwbmh4IKENA/H196q2m2/ObgBuXr+fKQ99heGa6kNBIb68/fUE2vdoUh1d\nrRWM2XlMf3YpaxZtt1ueYjrIkdy12NT8G+sS/rlxZK3dSOqMb+yWKW46Ql5/HH2XNuXatul4Mmee\n+S9q3tWKedrgQBrMfBFtgF+5tl1epQkXWCxWls36i8/fWY0x2+TQXre+P5PeG84td7WXoIKoFBMm\nTGD+/Pklhkujw1vx6YuvEXjfnWj9K3bq9Noo43Q6Wz77k30rd6NanX9kbBQZyqB7VXwyE+2WJySl\n0nXKYizWoge7AHh6epKTk1PjfvelMqIojeo6XlTVBr/Pcww/No2Em8e7/Htls9lIT08nICDApc+P\nmWczOLLhAIfWJnJ6Z1KRQX+dTqVn7xy6djfidLMR7aHXKBS9v0v9rGgph86z89tt7P8xAUuupcj1\nfEJ86Tg6kg7RkejreFdhDx3lZhjZ/OmfJC7bQt+bDXTo6FitF0C9qTtK9+EuVWuuCVRVhSNxsO17\nMDkJ1gaEQd+xKMGNSr1tZ4OLo0dEM6hZf9LWncd4yfkAbE9/L7rG9qLz2O64e8tMNkIIIYQQQggh\nhBBCCCGqjgR6RY2Wl2vmi/fWsHDmb9hsjofqsIf68M8pd6H3qf6qvCU5fSKVn7+JY9W3caSezSh2\n3dDwQO4Y152h47pTr2GQQ/uVINXS/9vIrCk/27W16dqI//34Tzy8qv+mk0sV8Wpg5dLSVOjV6/UY\nDIYaF0QpyakjF3hp7FxOHrIPyevctDw3fSR3ju9ZTT2ruU4eOs+/H5jP8f3nHNrumdCL28bexGf/\n96mEf24gWes3k/rR11D4UkqnI/TVx9B3a1ch+zD8vo2UaV/YLfPs0IJ6bz+Noq3cKZ6dKU/F9fPJ\nacx8aQV//JjgtL33oDb8a9oIwho5nveEKC1rWiY5O/aTE7+PJi//A6PVXPI53csLQ3Z2rTunV7Ss\nc5lsnfUXe5btxGZxrAAJENI6lIGx4YRkbYRcg0N70qUsRn6yhp2nUousXKqqKlarlZycHLy8vCrv\nCZWDVEYUpVEdx4tqMcG6T+DCcfuG9lEokZU/W4vhQhaHNxzg8LpEkrefQr38mb1BuJmBg7MIDHJ8\nDzHmajlp7UJQv/6EtAmr0t8tm8XG0d8OsuObOJK3nSx23fpdIug8rjvNB7RC61b111zFST18gd/e\nW4t6+iBRgwwEBDq+zladN9qbx6A0qtmfQ1TDJdi0CM4ccGzUaKHDwPzjWasr9baLG1ysUTSMrT+C\nTn721+wefp50fbAnne/rgUct+DuTEEIIIYQQQgghhBBCiOuPBHpFjXVg5yneenwBJw6cd2gLDQ/k\nxY9j6NavZTX0rHwsFitxvxzgp6+3snHNPqxFBCUAFEWh2+0tufP+HvQd0o4DBxPtglQadAS7taC+\nR2e8tXUJaxjE7F8mEVi3ZlSVi42NZd68eSVWxIuNjWXu3LnV0MOi1ea+u8qQYeSNR79h09pEh7YR\nj/TlqXeGoathN6+ry4ZlO5g68TuMBvsqWJ56d57/MJpBMV0Llkn458Zg+HUrKdO/vCbMqyX0lcfQ\n92hfofu6OHspmSt+sVvmd29/6jwysohHVI6Kqri+cc0+Pnx+GeeS0hzaPLzcmDB5EKOf6CfvP6JU\nVLOZ3H1HMe7Yj3FHIqZjyQDkWi20Wfe5y1X3a3K4tLJlpxiI+3wjuxdvx2qyOl0nuHkItzweSWPd\nTkje62QNBVr1JWzoI5y/lMGPP/7I8uXLHQa7DBs2jLvvvrvWDowSoiZRcw2w6kPITLFv6BWD0rJP\nlfUjO9XAsfV78Dz+C83qO86sA5C4z4Pff/Um15hfsjcgIpDmg1rTYmAbQttWXrg3Jy2HPUt3sHvh\ndrLOZRa5ntZdS6uh7ek8rhuhbcIqpS8VRVVVjvxykI3T19Cu6Rm6dM3F2ctnDm2LW78xKF7VO7vD\ntVTVBgf+hvgfwOI4gwPBjaDPGJTA+mXaviuDizWKhkmNH6O+Zz3cfTyIHN+DLuN74unnWc5nJ4QQ\nQgghhBBCCCGEEEKUnQR6L1u7di3r1q0DYODAgQwaNKiae3TjMuVZmP/fdXz74S9YrY5h17se6MmT\nb96D93Vwk+XShSzWLNrGj19tIelISrHr5nicZHfqD9hs+QGLwkEqBQ3t69zFyo2zaNwytNL77Yra\nXuW28A3AoqaKronVhUvLarXx+Tur+Xr6Boe2zn2b8cb8BwgM9qmGntUMpjwL/3tlBcs/3+jQ1rhl\nKG9++SBNWtWrhp6J6mT4fRsp78+DwpXjtRpCXn4U714dK3x/qtXKuVdmkptwyG553cmx+NzarcL3\n50xFV1w3Zucx/7/rWPTx704HtjRpXY/nPoimY6+mlfF0rgs3+rWrqqqYT5/PD/DGJ5KbcAg1zzEQ\npKoq7dbPxWi11MrrkaqQk5bDtrkb2bVgW5HTzgc2qUPvf95CyyZpsONHsDiZ5j2gHvQejRLS1GFg\n1LWDXa6HgVFC1CRqZkp+qLdwxWxFgdsfQYmomFkDSuxDciJsXgzZjgN2sjI1bFjnw/FjRc8i41ff\nn+YDW9NyUBvqdWhQ4nuxK4PozieeZee32zjw854iByoA+Nbzo+OYrrQf2QV9oL7Y/dY0ljwL8fM3\nc2Llr9x+ezrBwY7P06y6o+k5Am2rnjXiHKdmnIeNC+HCMcdGrRt0Hgpt+qFoNGXavtVkZezIMXz3\n45ISB+j2qNOV91+dSuQDvfAKuDEH9FSVG/3aVQghhBBC1B5y7SqEEEIIIapbmQO9ycnJvP766+zd\nu5fMTOcVThRFITHRsfKjEEU5tDuZtx9fwNHEsw5tdev78+L/RtOjf6tq6FnlUlWVhC3H+emrLfy6\nYhd5RrNde7Y1hd2GhajYig5SaXXE76g54VKj0Yher3e5It6Zr1YQOmIgGn3NuYl2bTXKa6eKdrUa\nZW3wy/KdvPvEInJz7MNQ9SICeXfBQzRv36CaelZ9zp68xKsPzufAziSHtqjoLjz/4Sj0Mg3rDcfw\nZzwp0+bah3k1GkJefgTv3p0qbb/W9ExOP/0e1tSrIRnFw536HzyPe5PwStvvFZVVtfzovjO8/+xS\n9mw57rT9zvt78PiUu/AP8i5z38X1w5ZtxLjrAMYdiRjjE7FcuOTS415I+I2lpw9e11X3yyI3w8j2\n+ZvZ8XUc5hwn1REB/4hAej1+C6371kWJWwwXnPyuFkyJPgBF6wbcOAOjhKhJ1JSTsGYmWAt9ltS5\nw+CnUYIbVt5+87IhbjkcjXPabmncg8MXm3Ng/RFObjqGrZgZaq7wredH84GtaTGwNfU7RaBoroZQ\nExIS7Gat0ev1xMTEMGnSJDp06IDVbOXwhgPs/DaOMzscr+MLC+/WiM7jutPs9pZodGULj9YUWecy\n+fuDdQSkb6NbDyNaJxMdZLtH4H33Qyg+QVXfQUC1WWHvr7BrNdicDCCp1wx6j0Hxq1uq7dosNi7s\nP8uprSc4tfU4yfGneGHXfzCrZhnMI4QQQgghhBBCCCGEEKLWKVOgNzExkREjRqCqKn5+fvj7+5OU\nlERERAQASUn5N03atGnD999/X7E9Ftcli9nKV9PX8+X7651W6rtjXHeeensYvjdAxRRDhpEN3+/k\np6+2FAQJD+es44I5sVYFUVRVxUevJyc3t8SbaF5aHXujHkLr643fPbfhd/dtaH1rRngrISGBGTNm\nOEwVPXHixOsugHI44TQvjZvLuST7qlqeende/nQMtw+rvLBiTfP36r289Y8FGDKMdsvd3LVMnDqc\nex7sJTd9b0DZf+/gwntzwVboPKXREDI5Fu+bIyt9/3kHT3Dm+elguRqA0IXVpf5Hkyv1PbOyK67b\nbDZWfRPHp6//SGZajkN7QB1vnnjzbgaP6Sa/dzcY1Woj7/DJggBv3sET9r9/xVEU3Js3RN+lDUd8\nNPSOuVfCpZflGfLY8fVW4udvJi/LSaVd8sN0PR+/hbZ3tUWz/xfYsx5sTqpbhjTJr8ob4Dg1/Y00\nMEqImkI9tQd++xwK/5nH0xeGPoPiW6fi93diJ2xZCrlZjo2+wfnhzLDmBYtyM3M59vshDq1N5MTf\nR7Gai66ae4V3XR+aR7Wm5eA2/HV4E+PHjy94Xyk8a41Op+P1B16h7hF/DBec9OcynaeO1nd1oPPY\nbtStIbPbVKTTO06x438r6NryBPXqOYZmzRYNec0H4nPLYBSl6kLM6sVk2LQALiY7Nrp5QNdh0KKX\nS31SbSqphy9wautxTm09wentJ+3OZ2abmZcOvuXy4OKcnBy8vK7/vzUJIYQQQgghhBBCCCGEqB3K\nFOiNjY1l7969zJ8/nzZt2gDQqlUr5s2bR69evUhKSmLEiBG89dZbDBw4sMI7La4vR/ae4e3HF3B4\nz2mHtjr1/Jg8YxS9B7Wthp5Vv8N7TvPTV1t4fvoYrLWsuozhtzgmjH+ApckHSgwiR4e3Ymr7fgXL\nFb0nfnf1w39Yf7T+PlXY66K5MqXr9SAt1cCrD8xn18ajDm3jn4vi4ZcHoynj1Ke1gcViZfabq1gw\n41eHtrBGQbz15YO07BRRDT0T1S170y4uvDsHrIXDvAp1n5+Az63dqqwfWWv+JnXmt3bLvLq1I/T1\nx8s8LXFJSltxvayhiLRUA5+++gOrF25z2t6pz00890E0ja/D8I24ypKahnHHfozxiRh3HcCWle3y\nY7V1/PHq0ib/q1Mru2sICZeCOcfEzgXb2DZ3E7nXDFi5wruuDz0eu5n2IzujTTsFmxZCxnnHFd08\nIPJuaNmn2PDVjTQwSoiaQj3wF2xZYr/QLwTu+BeKZ8UMAFJzMmHrEji527FRUaDNbdD5DhSde5Hb\nyDPk5Yd71+3nxF9HsOQ5qdhayJncc8w4MQurWvSsNRpFw6TGj1Hfs57D4/0aBNBpTFfaDe+M13U+\nUNhmtbH3+x0YfvuBbp3T0bk5rpOWG4j+zofwDK+86s0AqsUMCWthzwZQnQzKCW8LvUaheAcWvQ1V\nJe3ERU5tPUHS1hMkxZ3A6GQQWOH1Xz74tlToFUIIIYQQQgghhBBCCFErlSnQ26pVKx555BGeffbZ\ngmXdu3e3C/C+9tprnD59usZUCxU1j8Vi5duPfmXe1LVYnFTmGRTTlYlT78UvQF8Nvas5qipIVZEM\nv8WRMn0++9NTuWfTMiyqreiKeIqGlb1H0NrPsWKU4umB39Cb8bt3ALog/2p4Jjcmi9nKzJdX8P2c\nvx3a+gxuy2uz78Pbz7Maela5Us9m8HrsV+zefMyh7eah7Xn5kzE3RJXw2qiyA/c5WxM4//ZssBQ6\nVykKdZ97EJ/bulf4/kqS+r9vyVpt//sZMPYOAu+7q1L2p6oqPt56cowlV1yviFDEjr+OMP3ZJZw8\ndMGhTeemZezE23ng2QF4eBUdEhK1hy3PRO7eI/kB3h2JmE+ddfmxipsOz/bNL4d4W+PWqH6xx96N\nGi4155pJWBxP3OcbybnoPCDtFaSn+8N96Di6KzqNBXb8CAccrwMAiGgHPaOLDV9d60YZGCVETaFu\nXwl7f7FfGNIUBj6B4izd6ep2VRWOxMG25WByEqgMCIM+Y1HqNirVdk3ZJo7/eZhD6/Zz7M/DWIxm\nh3UWn1nBtoydJQ4W7e7fmVH1hxUsb9izCZ3v607TW5uj0V6/AxOdyc3MZffsn6mfu4nwcMfX1GKB\n8x5dqB8zDo172Y+LoqgXjsPGBc4Hhnh4Q48R0CTS6Xkh43Q6SVtPcGrrcZK2nii26rIz36f9zKZz\ncbVqliMhhBBCCCGEEEIIIYQQAsoY6O3evTtDhgxhypQpBcuGDx9Onz59CkK+77//PkuWLGHr1q0V\n11tx3Ti2/yxvP76Ag7scp1sMCvHl+Q+juXlo+2roWc1T2VOdV7QrYV5s+W8tP509wjO7f8VyuRrP\ntRXxvvp8LoPd6pC54ldsBudVdhR3N3wH98V/5EB0wQFV8jwE/PjVFqY/u9QhcN+4ZSjvfBtLw2Yh\n1dSzirf9j0NMefhr0lIMdsu1Wg3/+M+djH6ynwSQaqCEhAQ++ugjFi9eXBDOi4mJYdKkSRUWzsvZ\ntpfzb87KTzxcoSgE/+t+fAf0qpB9lJZqNnP2hQ/IO3jCbnnIa//Au2fHit/fqQRi7xvD/L8SqywU\nYTZZWDDzN758fz2mXMcASv3GdXjm/RH0HNC63PsSVUtVVcwnz2DcsZ+c+ETy9h5GNRdflbEwt4Zh\n+QHeyDZ4tmuGxqP0we4bJVxqMVnYu2wnW2f9XWQQytPPk64P9abz2O64e7ujntoDW76DnAwnK/tC\nz5HQqNN1/boJcT1QVRv8+RUc32Hf0LgT3PpgsZW1i9ym4RJsWgRnDjg2arTQYSC0j0LR6srY63zm\nHBPH/z7KoXWJHPv9MOYcU6kqrropbvy3039oO6wTncd2o06zuuXqz/Xg4pELnPrqG9qEn8Td3fFP\ngKlpnli6jCTs1ooZqKaa82DHT7D/T8DJnxybdIHuI1C8fAsWGVKyLgd4T5C09TgZyeml2qdXoJ6I\n7o1p2KMxET2bkJSRTNeuXbFYLEUPLtbpiI+Pv64H9QghhBBCCCGEEEIIIYSofcoU6I2NjSUjI4Nl\ny5YVLJszZw5Llixh3bp1AERFRZGcnMz+/fsrrrei1rNYrCz6+HfmvrMas8mxKu+AkV3417Th+AdV\nzFSg14vY2FjmzZtX46vLXBvmBUCj4fzwvszZuKHYini2HCOZP/1JxvcbsGUanO9Ap8N3YC/8owfh\nFupY0VdUvIQtx/j3+PlcuiYI5OPnyX++GF/rw3Q2m42v3t/A3HfXcO3psG59f6Z8MZ4OPZtWU+9E\ncRYvXsx9992H5XLQ1sPDg7y8PCB/sMA333xDTExMufaRE5/IhTc+cwgbBk+6H9+Bvcu17fKypKZx\n+ul3saVf/d1U9J40+OhF3MJDK2w/avI++PVzEk6ep+uUxVisxVRcr4RQxOnjqUx/bhlxvzgJDwG3\n39uJp98ZRnCYVHGvDq4GY62ZBow792Pckf9lveh6SEfjo8erc2u8Itvg1bkVurpBFdH165rVbGXf\nyt1s+ewvss46CeYC7j4eRD7Qk8jxPfDw9UTNyYS4pXBil/ONNu8JXYeheNzYM2cIUZuoVjOs+wzO\nH7FvaHs7Srdhzh/kbDuqLb9id/wPYDE5rhDcML8qb2D9cvbYkTnXzMmNx9jz806GfzjG5VlrLp27\nRGCo61XEbwSqqnJyQzzabUsJr+84kNZqhaMpDQkb9yB+EcFl38+Zg7BpIRguOTZ6+UGvGJSG7TGm\n55AUd7KgAu+lY6ml2o+7jwcR3RrRsGcTIno0JrhZCIrG/lrk2s8L1w4urojPC0IIIYQQQgghhBBC\nCCFERStToHfNmjVMmjSJ5cuX07p1fpgrKSmJqKgoGjZsCMCpU6fo06dPrZm6bu3atQVh5IEDBzJo\n0KBq7tH15+Sh87z9z4Ukbj/p0BYQ7MNz00fS756Kryx4PUhISCAyMrJGV5cx/LqVlA++dAjz1n0h\nFp9bIgHXgj+23DyyVv1FxrL1WNMyne9Mq8Gnf08CRg3Crf71UyW2prpwOp2X7/uCAzuT7JZrNAr/\n+M+djHnqtlpZqS/9ooE3Hv3WaVCw220teG3O/QQG+1RDz0RJCr8nPvTQQ7z44os0a9aMI0eO8N57\n7zF37txyvycad+7n/JTPUE321WHrPD0Ov8F9K+JplJtxzyHOvTQDbLaCZW4Nw6j/wQto9J7l3r56\n5gBsmA22/BDE4q2HuH/OeixWJxXXtRq+fnwoMe/MQ/Gt2AEXqqry64pdzHxpBRfPOZ4X9L4ePPrv\nO7j34b5ob6CptKvz2rWk6tiqxUreweMY4xPJ2ZGI6fApcPUjh0aDR6smeHVpjVeXNng0b4RyA/2/\nlofNauPAz3vZ/MkfpCelOV3HzcuNLvf3IPLBXngFeOUPZjmyBbatAJPR8QG+wdB7NEpYi0ruvRCi\nMqh5ObDqQ8g4b9/QYwRK61tLfnzGedi4EC4cc2zUukHnodCmH4qmct+na9usNTWZJc/Mia8X08Cy\nDU9Px3PzxVQdp7360ib2Lty83FzerpqXA9tXwOEtTtutjbuTZO3Iye1nOLXlBCkHzztdryg6LzfC\nIxsWVOENaR2GRr8huCUAACAASURBVFfycZeQkMCMGTOKHVwsqob83VUIIYQQQtQWcu0qhBBCCCGq\nW5kCvQCJiYlERETg63t1irw1a9bw6quvkpWVxaBBg3jrrbfs2kXxrtfpf61WG999+gdz3lqFKc9x\nSuV+93Tk2ekjJThXgppcXcaVMG9p2fJMGNZtIn3JOqypzkMpaBS8b+1GQMxg3BuGlWk/wjV5RhPT\nJn7H2u/iHdqiorvw4swYPLxKP+15ddkbd4LXJnzJhdP2VSIVRWHC5IE88PzAGyoYWNu4WrU8qn1/\n/vPYqwQ2CiKwURABjerg6Vdy0NW4+yDn//MJat41Yd4nxuA39JYKex4VIWPFr1yavcRumb5vF0Je\nerhc1xLq2cOw4f/Aav8aJAR1Y+bK36+GItx1xPRowcSojnSICIa6jWHIRBSNtsz7Loohw8jnb69m\n2Zy/HSpqA7TsFM7zH42iVaeICt+3uKrY6thaLR8Pf5BBNl/UnKIrKF5LFxKUX4G3Sxs8O7ZE6yNV\nYJ0p6rOCalM5uDaRzZ/8UWSFQ52Hjk5ju9Htod7oL8+EoWamwKZFcO6w4wMUDbS7HToORtHVnvO7\nEMKRargEP38AxsKDYhS4LRalkfMBtarNCnt/hV2rCwb22AltBn3GoPjVrZxOO1FbZq2pLQxJZ8la\n/jn1/FIc2mw22LvfH8/bRtBiSMeCc06R56FTCbD5u2uOsXy5Vj2b4uux+68sVKvrf37UumkJ6xRO\nwx6NiejRhLD2DdC6l/368nr9e5sQQgghhBBCCCGEEEKI60+ZA70Vbdq0aVy8eJEdO3YQEBDAkiVL\nSn4QkJ6ezrvvvktUVBQDBgwAICoqig0bNtitFxAQQFpaEaHAalZSlbPaLOloCu/8cwF7tp5waPMP\n8uaZ6SPof2/nqu9YLVUTq8tURpi3MNVsJmvDFjK+W4vl/EXnKykK3n06EzBmCO5Nwsu9T+Gcqqos\n+vh3Pnv9R2w2+1NHy07hvPNNLKHhNXtqW1VV+e7TP/j09R+xWmx2bQHBPrw+5z663daymnonXFGa\nCm1uihvvtHzF7qa9V5D+csC3DgENrwR9839293bHuOcw51/7GDXPfkrpOo/H4HdXv8p+eqWmqiop\n/51H9u/b7JYHTriXgOiBZdvm+WOw/lPHabV7RqO0urlgv7m5uXgc34oS9739eh0GoXQZWqZ9u+LA\nzlNMm7SEQ7uTHdo0GoXhD/fl4VeG4OPvVWl9uFG5VB1b0bCy9wha+xVdqVnxcMezQ4vLId7WuDUI\nlXBNMYr6rDBx4kT0KR5s+vh3Ug9dcPpYrZuWDqMi6f5oH3zq5g+0LAjq7V7jENoHoE4E9B6DUkeu\nqYS4XqgXk2D1DPtzu9YNBj0JdRvbBR3Vi8mwaQFcdDzP4uYBXYdBi14oStUOfqsNs9bURpd+/wXP\nAz/j5ekY3E5P07Dz+E0ot7fl6x++YdGiRRiNRry8vBg9ejTPPvEYbbIS4cROh8eqKuyI92TjX95Y\nzCWf4xWtQr129WnYowkRPRpTv3MEbp6uVwgWQgghhBBCCCGEEEIIIa4X5Q70Jicnk5SURPv27fHx\nya+wajAYSE9PJzzctZvA06ZNA+CFF14A8gO5TZs2ZdasWSU+bv369UydOpUuXboULI+KiiIqKspu\n3YCAAB599FGXn1dVKbbKWTVXXS0Pm83G0ll/MeuNn8kzOgYFbh7anuc/jCYoRCo4l0VNqS5T2WHe\nwlSLFcNvcaQvXoPljPPQCoC+Z0cCxgzBo3mjCt2/uGrrLwd4PfYrDBn2U3MH1vXhra8m0LFX02rq\nWfGy0o28++RC/vxpj0Nb+55NeOOL8dStH1ANPROlYTQa0ev1eHh4kJtbdAVQDw8PTCYT77b8N24a\n18IADUK0dNWfQYt92Nt/wr0ElTEcW5yKei+35Zo4+9x/MR0rFLzRKNR78ym8OrcuXZ9STsC6T8Cc\nZ9/QfThKm36O66sq/DIbkvcVWqrAoCdRwpqXat+lYbXaWP7538x+axU5WXkO7XXq+THxvXu57Z6O\n9hXkasj5s7ZytTpidHgrprbvZ9fm3jQcry75AV7PtjehuElIxxXFfVbQKlrG1B9OJ792Do/T6DS0\nu7cTPf5xM35h/gXL1dRTsHEhpJ123JnWDToPhTa3VkqVbSFE9VKTE/PP2Wr+dU5CUiof/bKX77Yd\nLRgsMGpAbyZ1C6FDuJNBGeFtoFcMinf1DeCrybPW1GaqMZu0ZXMJtBxx2v7a91uZumo7ZuvVa+Sm\ndf2YG9ufW1s5/t3vYqqWdWt8OHummHO9AiGt6hHRozENezSmQWQjPHw8yv1chBBCCCGEEEIIIYQQ\nQojarsyB3nXr1jFr1iwSExMB+OKLL+jVqxcAn3/+OdOnT2fDhg00aNCgxG0FBgZy/PhxAgLyg1RL\nly4lOjra6XTKV0yePJljx445reQbFRXF+vXry/K0qpRLVc5qQYWZa8Mxp4+n8u4Ti9i16ajDur4B\nev713+FEjewiQZparqgwb8jkWLxvrtgwb2Gq1Ub2n9tJX7wG86mzRa7n1bUtAWPuwLN1zQyX1nbJ\nx1J4ccxcThw8b7dc56blmfdHcPcDvaqpZ84d2p3Mvx+Yz5kTjlWexzx1G4+9NhSdm4SXagNVVdF7\n6sk15ZapQm9RgjxM9Am9hJvG/toj4ZIvRzJ98Knnl1/Zt+HVir6BjYLwbxiIzl1XqudQGZX5zWdT\nODPxPWyGnIJlGj9v6s94CbfQoiulFqZeTII1H4PZPqxP13tQ2vUv+nG5WbByqv00y3p/uPtFFE/v\nUj2P0ko9m8GMl5bz24rdTtt7DGjFM++P4GLmmet2NoSqUprq2F5aHYkjJ6KPbJsf4u3cCl2Qv5Ot\niuK48llBo2iY1Pgx6nvWA0DRKLS5uwM9H7+FgIiroTvVnAe7VkPib/llE69Vv2V+UM83uKqenhCi\nGqiHNsGmRSzeeoj756zHcjmgaTewWKvh60eiiOnRIv9BHt7QfTg07VojPsPXxFlrrhemIwlY//gW\nT+3Va8HSHCtWK2zb6sXWzXqsVsdjpc5NdQsCvOHdGuEVoK+CZyWEEEIIIYQQQgghhBBC1C5lCvRu\n3ryZCRMmEBERQUxMDO+//z7z5s0rCPQCdO/enT59+vDhhx8Wu60NGzYQHR1NWlpawbJjx45x0003\nER8fb1d5t7jHFBYdHe006FvTuFrlLNynI71uGomPvxe+AV74+nvhc/nLN0Cf/93fCx9/z2t+9sLD\ny63Sbro5CyT16NSP7EMhuJkdq1z2HtSGF2aMIrieBDpqO8OvW0mZ/qV9IKQKwryFqTYbOZt2kb5o\ntX1Vymt4dmpJwJg78Grfokr6dSPJzszlzce+5e/Vex3ahj3Uh4nvDsOtlEHHiqaqKj98uZkZk5dj\nyrOfRtbHz5NXPhvLzUPbV1PvRFkcXr+fcdHj2Jaxs8Tz57B+dzNxyBOknbxE+slLZCSlYTVbHdYP\ndDfRt55jmHfvJV8OZfoU3yEF/ML87UK+AY2CCGxcB/8GAWivCYpXZmX+nO37OP/6J3bvze7NIgj7\n73NoPNyLfax66TSs/R/k5dg3dB6K0nFQiftWzxyEdZ8ChV7DiPZw+8NVEv7ZvH4/Hzy3lLMnLzm0\npXGUg1mrsNry/++vl9kQqlppq2NnGwzovSs30H29c/WzQnf/zoxqMIxWd7Sj1xO3EtTYPsSvnt4P\nm78Dg+OgFjz00G043NStRgT1hBCVb/fij+k6biIWq63ogcVaDdtfj6HDzQOhxwgUr5o3s45U3a8c\nqjmP3N+X4JEcx57kVLpOWezSsRLqFsra1b6kplz9/OcfEUjDHo2J6NGEiO6N8Klb844jIYQQQggh\nhBBCCCGEEKKmKVOgNzY2ln379rF161YyMzPp3r27Q6B34sSJ7N+/n3Xr1hW7rdmzZzN16lSOHrWv\n5qooCkuWLGHkyJEOj4mMjGTAgAFMnTrV6TajoqKIiori3XffBWDAgAHMmTOnoAJwTVCaKmcadPT0\ne6JMN6nc3LUF4d8rAeAr4V/HQLCXQ2i4qDBecYEkBQ3NvQZR170lkB+amzh1OINH14yKPqJ8yhPm\nrYybrqqqYozbQ9rCVZgOnSxyPY+2zQgccweenVvJcViBbDYbX7y7lvn/dXyv79T7Jt788gECq+nG\nrTE7j/efWcraxdsd2lp0DOfNLx+gQWOpRFibnE88y6L753MqLYmPTszCptqIjY3lxRdfpHnz5hw+\nfJj33nuPL774wmmFe5vVRtbZDNJOXioI+eYeOsFN5xJwU2x2+9qX5sPBjPIdu4pWwb9+QEHYN0W5\nyH2vPYjFWnmV+dMXrSbtqx/slvkM6Enwv8YX+d6npp+F1TMhL9u+ocMglC5DXd63Gv8D7Nlgv7Bn\nNEqrm13eRnnk5pj4cvp6Fs78Dcvl4Ha2NYXdhoWoFBNEqQWzIdQEpbl21ev1GAwGOd+WQ2lebw+d\nB0n7TlK3Raj9NnKzYdtyOBrnfCdNI6Hb8BoZ1BNCVJ4JEyYwf/78EgcLTBg1jC8WL6+GHoqawHb2\nCNF3Deb7+KMlHisdwoMZ7/sEPiH+NOzZhIjujYno0Rj/BjXnb3BCCCGEEEIIIYQQQgghRG1RpkBv\nq1atiImJYcqUKWRlZdGtWzeHQO9rr73GkiVL2L9/f7HbmjZtGrNmzXI50Huleu+SJUtYv349GzZs\noGnTpkydOrWgmm9kZCQxMTEMGDCADRs2MHnyZLp06UJ8fLxLz6/IwEvpX6oilbbKWU+/J9EqVV/p\n0sPL7XLo17Mg5JttTWXWitew2axFhmMUNHT0GUP/wbcwecYo6taXGzkVqbqqEZU1zFsZ08tfS1VV\njDv2k75wFXmJR4tcz6Nl4/yKvd3aSdCoAv22chdvP76Q3ByT3fLQ8EDe/TaWFh3Dq7Q/Jw6e59UH\n53N8/zmHtmEP9eGpt+/Bw9OtSvskyseQksW3MXMxnMsEYFfmXhacWYZNzQ/iuru7YzLlH3+uVl3N\nO3KKcy9/hM1gtFtubNeJs34NSTt5kfSTl8g8k4FqK/81wOIzK1yqLBxz9yg+nfEp3sE+uHu7l+q9\nSrXZuPD2bHI277ZbXuefo/G781bH9TPO54d5c7PsG9r1h8i7S7lvK6z6CFILDa7Q6OCu51AC67u8\nnfI6fuAc059Zyq5NRzmcs44L5sQSX/PY2Fjmzp1bZX2saFVx7QqOFWOvvR65Xl7P6pZzMZst8/+m\n/3ODXf6skJOTg5eXF3D5//14PMR9D7kGxwd5B0KvUSjhbSvrKQghaigZnCFclZOTg/flSvslHSsA\nSYmnaNAqXI4X4ZKqunYVQgghhBCivOTaVQghhBBCVIcyBXqHDx+OoigsW7asyEBvVFQUfn5+LFu2\nrNhtTZ48maVLlzoN9K5fv54BAwbYLV+6dCnR0dGMHDmSl156CYBHHnmEY8eOcfz4cQICAkhPT7er\nxjtt2jQmT57M0aNHadq0qdN+rF27tqCa8OzZszEYHG9+V+TFeVVV6K0MroZjom65i7W/r6wx/b4e\nVEUwtihZv2wl9YPSh3krc3p5Z1RVJTfhEOkLV5GbcKjI9dybRRAw+g70PTugaDQVtv8b2ZG9Z3hp\n7FzOnrKf8t7Dy42XPxlD/+Gdq6Qf65fuYNrExRiz7cPFXt7uPP/RKAZGF19JWtQ85lwz3z3wJef2\nnLFb3ii2Jav3r2PRokUF74mjR49m4sSJJb4n5h1L5txLH2HLsq9KGzB6CAH332V37rKYLGQkp5N+\n8mJBZd8rVX6zzmWAC5cHqqry8sG3MavmEs/7boob77R8BUVR0Hno0Af74B3sjXewD/o6hf4dbP9v\nt8shdVuOkTOTpmJOPn9141oNYVOfwbPNTVf7lJkCa2ZCToZ9R1rfCt2HF3v+LmpgiZqZAj9OA3Ne\noRc1DO58FkXnXvILVUFUVWX1gjjuvv9mrC685rUxtFTV166Qfx0SGRmJxWKhefPmJCcnYzQa8fLy\nIjw8nMOHD0vF43K4eCyV+C+3kLhyN5Y8i8vvGYWPX9VwCTZ/B6cTnexBgda3QJc7Udw8Kv8JCSFq\nnNIOLC48WEDcWK4Eel09VrKzs9Hr9VXYQ1HbVMe1qxBCCCGEEGUh165CCCGEEKK6lSnQO2fOHD74\n4APeeOMNBg8e7BDovVKd94033iA6OrrYbc2ePZvJkyeTlpZm3zFFIT4+vqDq7hVXwrlpaWkFod3C\nVXuvrehbuN3Z9qrTtVXOrnUlGDtu7P28M+V9DBlGDBlGsq58TzfaLSv8c357DmaTtUL7rKoqWzI/\nwYblugzH1GRVHYwtrMgw74sPoe/TGZvZhtlowpxrxmw0YzGaMeeaSdiTwN2xwyp1evni5O47Qvqi\n1RjjnYVa8rk1qk/A6CF49+2CopVgb3mlXzTw2oNfsuOvIw5t9/2rP4/8+w60lfQ65+Wa+d8rK1kx\nd6NDW+NWobz15QQatwx18khRk6mqys/Pf8/BVfvslncZ34PbXhxUsE5pqpabjp/m7EsfYsu0D/P6\njxpE4AP3lOq8Zc41k5GUdjnge7Eg7Jt+8hKGC1er3pptZl46+JbLoYh3W/4bN03pqki7+3jgXccb\nfbAPQb4KN53ahsZW6DrA14egKRPxaRqGxpQBq2dAtv31Fy37Qs/oIl8DVwaWqEe3wV9fO2xX6TWq\nVM+nvCS0VDkmTpzIzJkzC34ufD0C8PTTTzNjxozq6FqtpKoqydtOsn3+Zo79ftiuzdWq3rGxsXw+\nZw4c+BN2/AQWk8O6BIRBnzEodRtX0jMRQtQGUqFXuEpVVdzd3bFYSv7bj06nw2QyybEihBBCCCGE\nEEIIIYQQQlSAMgV6ASZMmMCWLVuIiIggKSmJUaPyQxpr1qwhIyODwYMH89FHH5W4nSsVdwt3Iz09\nncDAQLvQ7hWzZ8/msccecxj5pihKkYHeK9uraaPlClc5i42N5cUXX6R58+YcPnyY9957jy+++KJc\nYUdVVTHlmi8HgHPJSs8pIRCcc/nn3ILlVqvNbptW1cKWzI8lHFPFCh8rpQ3G2qw2LFeCtpe/53+Z\n8n/OyQ/fFv53fpsFs9GM97mTNDibSOFbczYVEnLrkWzwwJxrRrU6/90qTRClMqfmzjt4gvRFq8jZ\nuqfIddzCQ/GPGYJPv64oWq1De2kDgzcyi9nKx/9eydJZfzm09RrYmtfn3I+Pf8W+L5w+kcqrD3zJ\nod3JDm2DYrry3Acj8fKWaoS10ebP/mTT/363W9bk5mYM+2Q0Gl3pw+GmU2c5O/kDbBn2o+r9R0QR\nGHtvhf5+m3NMpJ3KD/deOnGRfk9FkWfOK1WF3vKorzfSMyTdbllqrhs7DQGMui8Lfz/7QT8ptqak\nBPXDu64v3sE+eAf74BngheZyCL80A0vUv76Bo3H2HbrtIZRGHcv1nEpDQksVrzzXI8Ke1Wzl0Lr9\nbJ+3mQuJZ52ucyb3HB+dmIVNtREbG8vkyZMLPntNnTq14LPC3r/X0yIlHlJPOm5Eo4WOg6FdfxSt\nrpKflRCiNnB1YHFlf0YTNd+wYcNYuXJlicfKsGHDWL58eTX0UAghhBBCCCGEEEIIIYS4/pQ50Av5\nlXrnzJlDZmZmwTI/Pz+ee+65goBvSa6EbQtXz92wYQOTJ08mPj7eYf0dO3YQGRnpEPZVFIWjR4+y\ndOlSXnjhBbvHLF26lMWLF7NkyZKyPM1KdW04xt3dHZMpv6pWZVddLYmqqhgNeXYB4Kz0HKJGdCcv\nL1fCMVXI1ZuutzTqwwNtxuQHdC+Hdq3lqNIc4Z1D1+AMCv8X2lSISwngTE7xgczSTC/v5emFwWAo\nCI1VlryjSaQvWk3Oxp1FrqMLq0vAqEH43N4DxU3nUjVK4dxPX29l+rNLHCqFN2wewnsLHqJh85AK\n2c9fP+/h7ccXYMi0H2Tg7qFj0rTh3DW+p7wP1VIH1yTy0zNL7ZbVuakuYxZMwMPXs9TbMyWd49yL\nH2JNy7Rb7jesP0GPjKj048TV9/Jbm/TlvmbRZKcYsORZyrXPtgGZtAy4WolY6wl1bnVD72+/XuJe\nD9as8gHsXwNFo6AP8ibVLZ3//P4OVpvVpSCnas6FH/4LWSlXN+auh3smo3gHlus5lYaEliqWvJ7l\nl2fIY8/SHez4aitZ5zKLXM+vvj9dxvfggHqEBx56EKvV8XrOy92NbXPfoo31DKg2x42E3gS9RqME\nSHV6IcRVlT2wWFw/EhIS6NKlC1artchjRavVsmPHDjlWhBBCCCGEEEIIIYQQQogKUq5A7xVZWVkk\nJSURERGBr69vqR8fFRVF06ZNmTVrFgDR0dHExMQUVNuNjo4mKCiooD0yMpIBAwYwdepUIL9q7/r1\n61myZAmzZ88G4NFHHwXg2LFjTJ48mTlz5jhU+60pEhISmDFjBosWLSoIDI4ePZqJEyfWyJsiEuao\nWqWpMFhRVR2hfGFeKP308v83+EN6PXQLbe7qgM6jcivImU6eIX3RarL/is9/Uk5o6wbxSz0dj37w\njkvVKIVze+NO8Mr9X3DxfJbdcm8/T/7z+f30GtimzNu2mK3MeuNnFv7vN4e2Bk2CeXP+A7ToGF7m\n7YvqdW7vGRaPn48l92qg1TPAi3GLHyYgovSBUFPyOc5NdhLmvbsfQY+NqpLQd2kDNKqqYso2kZ1q\nICfVQHZq9tV/X8y+vCz/K+diNjaLk0AfKn1CLxHqZULjAfX66XD3t3+uB/a7s/onX1S16NegLBXX\n1dRTsOpDsBUKIoY2g0FPomgqdwDH/7N33/FR1fn+x19neklCEnqXEHoTEqoFkGoDUTG4gkoi4q53\nhbtF0C3q3SK4d11cd6/lRwAVlQi6YIWAggWREtAIoSQEMIHQQkLKzGTa+f0xkGSYTBrpfJ6PRx4Z\nvt/v+Z7vSSZnjrvv8zmXSWip7kjF46tTkHORfat3kbp2L86ikqDjOgzqROzDo+k1qR8anabyytha\nDW/Nm0TcyN7+k+hNEDsdeo9GURrmb00I0bw05RuLRdMi7xUhhBBCCCGEEEIIIYQQomHVKtC7Y8cO\nwsPD6devX50tZObMmQBERkYSExNTGsgt33e5wm5+fj7z5s0jMjKyNKR7Odybn5/PzJkzyczMZNiw\nYURFRZX2NXWqquJwODCZTE06ACHhmIZlt9uxWCzVDsY+3+f36DX6q9pnN6uNmBqEeTU6DXqzHp1J\nj96kR28xoDVqSXj/cUrczhoFkS2trQx9YDhDZsViDrdc1XFUxZV9hvz3NlL0xS7w+gfhDhbkMv3b\n93GrXnms+FU6dyqfp+es5GDKT37tiqIw/5nbeWDBLTU+5507lc8zCW+SuuNYQN/Ndwzi6X/fT0ir\nqoPnomkqPFPAO3GJFJ0tC4JrdBpmrphDl9juNZ7PdeosOYtexJN70a899Pabaf2LWQ36mVtfoQjV\nq+IosFN8rizgezns6zidR9Sx7XS7yYsh3P9Y0w8b+OSjULze4D+DmlRcvzLIqe7/HPZs8B889HaU\nIVNqfIy1JUGUulHT65HiwotYQsIacIVN05m0HFJWfcfhjQeChO4BBXqO70Psw6PoHNOt9O+n/DV3\n0GsRrYY9z8QxuGsb31zdBsPIe1GsTfNGRiFE09HcbiwWjUfeK0IIIYQQQgghhBBCCCFEw6lVoHfE\niBF069aNdevWVT1YtEgSjmk4pw+covuQHjg9NQvGlqcz69GbL4VtzQbfv026steX+nQmPWF5JwlP\n3eX30HVVUdDcfSeGmIG+0K7ZUBbgNevR6rUVrr261ZxHtBrKfZ3u8l+zSceAGdcT8+AoIrpH1vwH\nVwOunHNcXJtM4ZYd4PZVknwydSvrTh6WStR1pMTh4m8L32Pjmj0BfRPuGcpTL8/CZDFUa67d2w7z\n3COryT9f5Neu1Wn4xXN3ct8vxjbpmyJE5Vx2F0kPruLMgRy/9sl/upNB9wyt+Xw558hZ9A885/P8\n2kNvvZHWj9/fYJViy2voUIRaYsP74Ytois/6tdvOaTk76EGK7YpfAPhyNWDb+SIcBY4aV1y32WyY\nzb5Avap6YfOrcOpQ2UBFA7c+gdIuqs6PNRgJolw9VVUxGAy43e6qg90GHYVvPInS72bocyOKydoI\nK248qlfl2NcZ7Fm1g6ydx4OO0xl1DLhrCMMeGkXkda0D+qt7HTX3pv4kPj4DRs1E6T6kLg9FCHEN\naC43FovGJ+8VIYQQQgghhBBCCCGEEKL+1SrQ+8c//pG1a9eyZcsWOnfuXB/rEs2AhGPql6qq7H1r\nJ1///XPeOfF+tR51fv+MWbz8t3/6BXV1Rl21/8+2ws+/4/yLb0L504JGQ7vFCVhvHFbjY6hONWet\nRsvCqPl01LeveBIFek3sS+zc0XS6vmuN11AT7rMXyF+XTOHGbxjw6WvYPdUILcljxatNVVXWvvIV\n//r9Brxe/4+e3oM789e3E+jQNSLo9h6Plzf+lszKpclc+dHVrnM4z614kEEje9TL2kXDUL0qH/9q\nHUeSD/q1x84dzdjfTqrxfK4zueQ8+SKecxf82kMmj6HNEw80Spi3vIYIRahOOyT/G877V8i253g5\ns92DaXBfOvzpv1C0Fd+Y4Xa6KT5XRMfoTtgd9qrPiWYzRcXFfsej2grgwyXgKBfCt0bCtCdRjPVb\nif1KEkSpPVVV0ev1eDye6gVM4yf4ttPqUaJHQv9xKK3aNfSyG5S7xE3aR6mkrPqOC5nng44zR1oY\n+jPf0wgskRWHnVVVJSQkBJvNVvXfnclIYV4ummssOC2EEEIIIYQQQgghhBBCCCGEEC1NrQK9hYWF\nTJgwgYiICFasWNEiQr2bNm0iOTkZgMmTJzNlSsM9Crq5k3BM3bPlFrPxdxs49lUGAKccp1l2/DW8\nqjdoMFan05GSklLrMHWFYV6thnaLahfmvaw61ZxvvWkqe9/ayY/r9uIsdgadq9PQLsQ+PJqet/RB\no62/IF5h6Fu+cAAAIABJREFUdg5hXTtVuxrl2U1f0frmEWhMxnpbU0uye9th/vjwmxTm2/zaw9uE\n8Oc3Hub6G3oC/ueW/Nxi/vToanZ9cThgvhET+vLH1x8gvHVIg6xf1J/tL2/lu1e+9muLGteL6S/H\n1fhv3n32AjmLXsR9JtevPWTiaNosnN3oYd6GoLocsPkVOHvMr91+xsvZbzyovoLktJo5mci5Myqd\nq7qVQke2juGtNavpNbGv/1qy02DLq/4bXTcUxj4s1w611NDXrna7HYulLIAd9HpEq2HPM3EM7tom\ncI7QKAwjpqLt0qdF/d5teTZ+WLOH79/ZjS23OOi4yKg2xDw0in53DkJv0gcdp9oKsKdtxzr8tlpV\nxhZCCCGEaGrkf3cVQgghhBDNhVy7CiGEEEKIxlarQG9iYiInTpzgvffeQ1EU+vfvz8CBAwMnVxSe\nffbZulinENeM49uP8tni9QGBkO8L9vNuzgd4vL4EVkXB2Li4uFrts3DLDs7/4606D/NeVt1qziWF\nDlLX7mXvWzspOlMYdL7wrhHEPDyKAXddj94cPBBTWzWpimfW6tg/KQGN2YRl9BBCxg3HPLQfiq7i\napfC5+Sx8yz+WSLHDp72a9fqNMz45WBST3xJUlISNpsNk8lMO2MfIj0DsGrblo5VFIWEp6by4G8m\norkGwpkt3cGPf+TTJ//j19amVzvuf2cuBmvNwvLu83nkPPki7tP+FTKt40fQ9lcPodTjDQFNheoq\n8QVozxz172gXxeltLhz7M/2bn55X6fm+OhXXNYqGhdfNp5OpAzc8MZ6R82/0r9S76wNI2+Y/8Q33\no/QafbWHKxpA+c9GnU4X9Eadn42M5l+zxxFSSWA1v8jCBctgQkbcTLv+nVE0zTPcm3c8l5Q3d3Jg\n/fe4He6g47qO6E7Mw6OJurlX0GNVPS7IOgAZO+HkQVSvh9DHXsXmlKcFCCGEEEIIIYQQQgghhBBC\nCCHEtaJWgd6+fftWPQhf2OrgwYNVDxRC4HF6+OafX7BnxY6APmOokUnP3UlJJ3e1grE1Ud9h3vKq\nW83Z4/RweOMB9qzcwbnDZ4KOM4Wbuf7+WK6/fzjWNnVbnbW61ShndunL0kHj/Po0rUKw3hRDyLjh\nGPtFScAmCFuhgz899g5ff/Jjads552HS7ZtQ8QK+yoMlJSUAKGjoZZ5CW0MfItqG8MzyOcSO7d0o\naxd1K+eHbJIeegOP01PaZo608EDSI7TqHF6judy5+b7KvKfO+bVbx8bS9jdzr40wr9sJn78OOUf8\nO9peB5N/gaewhFMLnseTe7G0SzEZ6bRsEYZuHYPOW1nFdY2i4Wed7uH6sLIbvPrcNoApf55WWolU\n9bjgk3/AheyySXUGuOO3KOHtr/KoRUO4/Nk4Y8YMIiIiAq5HLly4wPr167mlQyx/nDKBocMchIZ5\ng85XWKhhf1ooBdb+dBzem+6je9Cqa0ST/txUVZWTe7NIWbWDjC8OQ5D/klK0Cn2mDiD24VG0H9Ap\n6FxcyPaFeDP3QIl/5fr4xC2s+uZgldci8fHxJCYmXvWxCSGEEEIIIYQQQgghhBBCCCGEaFy1CvSm\npaVVe2z//v1rOr0Q15y847l88uR/OLP/VEBfp6FduP2FuwkrF2qrbjC2Kg0Z5q0NVVX56btj7Fm5\ng+PfHA06TmvQ0n/aYGIeGkXrnm2DjquJ6lSj1CkaNoy5h35hrYPOo2vfGuu44YSMG46he8WBnmuZ\n1+tl1QvJrFiyiWLPOX4oehcVLwkJCSxevJjo6GgyMjJYsmQJiYmJKGiYecNv+ffap2jTsVVjL1/U\ngYKci7x933K/quRavZaZK+fQeVi3as1x+Zyos5VwZvE/cJ0869dvvXEYbRfFo2hbfuVs1eOCL5bD\nyStuqGrdDaY8jmIwA+A4mEnOohfBXRai1nVqR+eXFqOxmoPOH6zi+tTeE8l++yhet394s/3ATkx/\n+T5C24f51nfxDHz0N3A7ywZFdobbf4WirfuK66JuXfnZuGjRIrp27UpWVhZLly71fTbqdHzw73VY\nzhrI2plJG8MpYobb6dAheAVblxP2/2hiX4oZryWSbqOj6DaqB91GXlfnN+zUltftJX3LIVJW7SAn\n9WTQcQargUEzhzFs9kjCOlX8OaXaC3wB3oxdkBd47XdZatZ5Yp9Lwu3xBr8W0elISUmp9Y1dQggh\nhBBCCCGEEEIIIYQQQgghmo5aBXqFEHVDVVXSPkzl8//5FJfd5denaBRGzr+J0T+/GY2u7itKBg3z\nLn4E6w1D63x/V+vckTOkrPqOgx//GBAYKy9qXC9i546mS2z3q67wV1k1Sp1Ox8q/L+NWSweKv9zt\nV+kyGENUF6xjhxMyNhZdu8irWltL8+VHqdwfN5sc+49VViJ8+OG5rFy5ohFWKeqas9jJmtkrAypx\nT31+OgOmD6ly+9TUVJYtW0ZSUhI2mw2zTs/t7aOYe93g0qC9Zcz1tFv8CIruWgjzumHbCsja798R\n2Rmm/BLFaPFrLvjkK3L//a5fm2XUYNr9fj6KpvLPnYpuLPlp5zE+WrgOx0W731hr2xCmvxxHx8Gd\nfdum74Dt/vul/ziUEXdX91BFI6rqs3H16tXExcWVji88U8BPOzIpTN1Hew7TvauNYB/PqgpH0w2k\n7DFzMlsHKLTp3Y7uo3vQbVQPusR2x2A11vch+nEWO9n/wT5S3txJwcn8oONCOoQRM2ckg+4dijHU\nFNCvetyQfcBXjTc7DdTg1zIAhHeE6JEk7T3BnIRHq/3zFkIIIYQQQgghhBBCCCGEEEII0XzVa6C3\nqKiIkJCmUVVLiKampKiELc99wqFP9gf0hXYI47YXZtAltnu97Ltw8w7OL2s+Yd7yis4Wsm/1Ln54\nL4WSAkfQce0HdCR27mh6T+5/VYHoYNUoFyxYUFoNT/V4cexPp2jbbmzb9+ItslcxK5gG9sI6bjjW\nm4ahDbXWen0thaqqWK1W7HY76enpREdHB4xJT0+nd+/eWCwWioqKmvQj2UXVVK/KhwveI+Pzw37t\nIx65gZt+NaHK7a8MFRqNRkpKSgDQKRpeHHIL9824h3ZPPYKi19X9ATQxqtcDX66CEz/4d4R3hKm/\nRDEFXo+pqsr5l1ZTlPyt/yaz7yTiZ7fVah35P11g/eNJ5B4959euM+qY/Odp9Lt9IKqqwpdvwPG9\n/htPnI/SZUCt9isaVnU+Gyuiqir5aUdwpWwmwpWBThs81Ho6R0fKbjPpRwx4vb7zvUanocPgznQf\n5Qv4dhzcBa2hfsL6hWcK2Pf2LlLf21vp9Ua7/h2JfXgUvaf0R6sPXIuam+0L8WbugZLiCmYox2CB\nqBiIHgmtu5Z+ztX25y2EEEIIIYQQQgghhBBCCCGEEKJ5qfNAb1FREZ999hlr1qzh4MGDpKWl1eX0\nQrQIOT9k88lvP+BidmClt16T+jLpuTsxhwd/5PnVaM5h3vKqWzEvrFMrhj04kkH3DL2qqn4VVaOs\ncJzLhW33AYq37ca260dUpyvoWAB0Wiwx/bGOG45l5BA0JkOt19ic2e12LBYLRqMRhyN4cMpoNOJ0\nOn3VWM318zdyrarue7yufP2Pz9n1/7b7tUVP6MO0l+5D0VS+/9TUVGJiYnC73SQkJLB48WKio6PJ\nyMhgyZIlJCYmotNo2bNrF0NihtXnYTQJqtcLX78Jx64IyLZq7wvzmsOCbut1usj57d9xpp8oa1QU\n2j/7CyzDB9ZqPSVFJXz62w/I/DI9oG/kozdywxPjwWWHD1+A4gtlnaYQmLYIxdKqVvsVDe9qzhtq\nSTHqwe14D2xD6yoKOq6gQMO+FBP7U02UlPjfoKM36+kS251ulyr4tu3dvsrzR1XrPnf4DHtW7eDQ\nJ/srfyLA2F7EPDyKriOuC5hDdRTC0T2QsQvyTla+GEWBzv0hegR0HYii1ddq3UIIIYQQQgghhBBC\nCCGEEEIIIZq/Ogn0Xg7xbty4kW+/9VV5uzztoUOHrnb6BrFp0yaSk5MBmDx5MlOmTGnkFYmWyOvx\nsjvxW77917aAkIjOpGP84ikMmjms3kIaLSXMW57X7SV980H2rNrB6R9PBR1nDDUy+L4Yhs4eQWj7\n4OG2Ol2bzU7xt99TvG039u8Pgbfy061iMmIZPYSQ8SMwD+2Loq2fqoNNkaqqhISEYLPZpEJvA0tN\nTWXZsmUkJSWVVn6Mi4tj4cKF9Vb5Me3DVD5bvN6vrW2f9sxaPReDNXioXVVV3DnniI+PZ/WmT0hI\nSGD58uUB4xISElixYgXx8fEkJibW+fqbElX1wjfvwNFd/h2hbeHWJ6oVjnWfvcDJJ57HW1AWqtSE\nmOm0bDH6Tu1qtS6vx8vX//icPSt2BPT1vKUPty29C33xSfjsn6CW+zzs2Acm/xxFqX1l9WtFS7l2\nVT1uOL4PDnwBF4KHX51Ohf2pRvammCm4WPHnoznSQreRPeg2ugfdR/WgVZcIv/5g57sFCxbQqtDK\nnlXfceLbzKBr0Oq19J8+mJiHRtG6Z1v/4/B6IPuAL8Sbtd//fV2RVu2h1yiIipUQuxBCCCFavJZy\n7SqEEEIIIVo+uXYVQgghhBCNrdaB3spCvGPGjCEuLk4ucIUop/BMAZ8tXk/WzuMBfW16t+OO/72H\n1tFtAzesq/23wDBveaqqcjLlJ/as3MHRrUeCjtPoNPS9fSCxD4+mbZ/2DbY+T14BRV/toXjbbkoO\nH69yvKZVCNabYggZPwJj3x61Dq82p2p+8fHxrFy5UkKaDSgpKYnZs2fjdrsBXwXkkpISAHQ6HatX\nryYuLq5O93lyXxZrH34Tj8tT2mZpbeWBpEcI6+QfalM9HpxHs3GkZeA4cJSStKO4L1xk4OZE7B73\nNR/+VlUvfJsE6VeEZkNa+8K81oiKN6yA/ftDnP79P/1uPNBf15lOL/4Wjan21c0PbPiBzX/82O/3\nDb7Pvbv+PYuw8zth3yf+G8VORxk4odb7FM2TqqpwOh0ObPUFY4PweiEj3UDKbjM5p4JXswVo1TWC\nbqN84d6dp/aQ8NgjFZ7vtIqW+zvdzfVhFVelNoWbuf7+WK6/fzjWNiH+675wEjJ2QuYecASvNAyA\nwQw9YqDXSGjdrcWem4QQQgghhBBCCCGEEEIIIYQQQtROjQO9ycnJJCUlBYR4FUXhkUce4dFHHyU0\nNLTuVypEM3Z062E2/u5DHPn2gL6hD4zg5t9MRGfU1dv+C5O/5fxLqwPDvE/Nwzrm+nrbb2PJzTzP\n3je+48CGH/A4PUHHdR8TRezc0XQfE9WgoRrXqbMUbdtD8bZduLLPVDle16E11rHDCRk/AkO3jtXa\nR2NUXb1aqampxMTE4Ha7iY+PZ/HixfTq1Yv09HSWLFnCihUr0Ol0pKSkNNljaE7K/7wTEhJYvHgx\n0dHRZGRksGTJEhITE+v8511wMp/VccuxX7CVtmkNWu574yE6DemC1+6g5NAxHAeO4kjLoOTQcVRH\nid8cDo+b/snLMRqNOByOoPsyGo04nU5sNhtms7lO1t+UqKoKO9fCoW/8O6wRMPUJlNDWNZ7z4gdb\nuLD8ff/pxsbS9sn4qzpHnvo+iw2/fA9bbrFfuznCwrRl99D5/EdwJqOsQ9HA7f+N0qZ7rfcpmjf1\n4hlI2+ardutxBR136qSOlD1mMo4YUNXg79FTjtMsO/4aXtUb9HynUTQsvG4+nUwdSreL6B7JsIdG\nMWD6EPTmsvCw6iiCzBTI+K7SqsIAKAp06gfRI6DrIBRd5SFkIYQQQgghhBBCCCGEEEIIIYQQ165q\nBXqTk5P59NNP2bRpE+BfiXfq1KmMHj2aSZMmsXLlSkaPHl2/KxaiGXE5XHz1v1v4/p3dAX2mcDNT\n/zKNnuP71OsarrUwb3m23GL2vbOb79/dXWGY+rI2vdsRO3c0fW8diNZQ8WO864OqqjiPZlG0bTfF\nX+7Gk3uxym0MUV2wjhtOyNhYdG0jKxzTGFVX68qVazcYDDidTqDpr725qW5F5LnTJpD4l6fBHArm\nsEvfQ8FoRVE01d6fs7iEdx9YyfkjZ0vbTFoPEx8ZShuTE8eBozgzs33lNyuhqmpAhd4rK1G39Aq9\nqqrC7v/4Ao/lWVr5wrxhtav2rqoq55YmUvxVil975Lx7aTXj6irmFuRcZMN/JXH24Gm/do1Ow9Q/\njKOv+2MoKQt6E9oGpj2Jojdd1X5F86Y6iuDwdjj0NdgLgo6zlRhJ2W3ihz1anM7A81LSqfXsvriv\nyvPdiFZDua/TXXQe1pWYh0fTc3xvNFrffKrXA9lpvmq82QfAG/yGIQBatfeFeHuOQLG0qnysEEII\nIYQQQgghhBBCCCGEEEIIQRWB3oULFwaEeKdMmcJtt93GmDFjSivxFhYWMnz4cAn0ClFObsY5Pv7N\n+37htcu6jbyOW5fOIKRd/Vazbmph3itDdw3FZXeRtuEHUt74jrwTF4KOC2kXytDZIxh8XwymMP8Q\nWX2vXfV4cexPp2jbbmzb9+ItCh5ABkBRMA2MxjpuONYbh6ENtQKBVVcXLVpEly5dyM7OZunSpfVS\ndbWupaam8tJLL7FmzZrS6sKzZs1iwYIFTXbN5TXW+7w6VFWFgnOo2WmExkzBVuIsDcVeqTQUa9BR\n+OpjgceiaMAU4gv3mq4I+17xb1VnZsMv3+Pst4doY3TS2uSktdFJiL6KQFwFFJORxUd3kJS6ixkz\nZhAeHh5QiTovL4/169cTHx9PYmJibX9cTZKqqpDyEezf4t9hCoVbn0Bp1f6q5vc6Sjj13y/gOnGq\nrFGjocNfnsA85OpuQHHZnGx8egNHkg8G9E2e152BEf5BYnoOR7lpzlXtU7QMqscFx/bCga2Qdyro\nOK/GwBnndezdbSDju3N4XB5UVeXpw3/BpbqqPN8ZdUYyd6fT6fquZfvOO+UL8R7dA47CyheqN0PU\nMIgeCW26N7nPACGEEEIIIYQQQgghhBBCCCGEEE1bpYHevn37oigKU6ZMYf78+fTr16/CcRLoFaKM\nqqqkJqWwbWky7hK3X59Gp2HML8cxPH5MacW3+tKUwrypqaksW7YsIHS3cOHCBg1oej1ejm49Qsqq\nHZzcmxV0nN5iYNC9Qxk2ZyQncn9q8LWrLhe23Qco2rYb+85UVJe78g20GojqgTu6F79bv5K1X2xo\nEUHHphyMrUhTeZ9fSXU5ICcdTh70fRXlYne6sc5/BaPRiMPhCLqt0WjE6XRS/NrPMRt0tV+DFzwO\nFU+J77vXAZ4SFY/jUnu5716n/7baiDCM/XtiGtATU/9oDFFd+DHtAEOHDsVbrppv+UrUABqNhn37\n9jWLEHhNqPs+hR82+jcarb7KvBEd62QfrlNnObVgCd7ishsLNK1C6PzPp4JWBq8u1auy45Wv2PHv\nLwP67npQQ1SHK26CuWkOSs/hV7VP0XKoqgo5R3zB3pNpwQcqGrxdBnOGPhzYnc/kp+7wO99V9Ply\n+Xxns9kwKV44tscX5M3NrmJVCnTq4wvxdhuEojPU0dEKIYQQQgghhBBCCCGEEEIIIYS41lQa6L37\n7rtJS0tDURS6du3K1KlTue222+jbt6/fOAn0CuFjz7eT/MePyNhyKKCvVdcIbv/b3XQc3Lne19GU\nwrxJSUnMnj0bt9sXSi0futPpdKxevZq4uLgGXRPAqR+ySVm5g/Qth1C9FZ8Gvy/az7snP8Bz6bHa\nNVm71+PF7XDhtDlxFTtx2S+9tvle+747y9psvjZn+X6bE6/NQbgjl/ZqPq11dqrKtRa7nSw9/B1r\nTh7G7al43W63G4vFQlFRUbMIyjYHTel9rqqqr4Ll5QDv2cyAR8OrqkroY69ic7prX6G3vtbvBS96\nMIaghEWiCW9drtqv73vq0Sxixk3B4/GQkJDA4sWLiY6OJiMjgyVLlpCYmIhWq2Xv3r0tKtCr/rAJ\n9n3i32iwwNRfokTW7WeLbdePnHn2//x31bs7HV/4NRqD/qrnP7Ipjc+eWo/bUXbDgk6nMiehkIhW\n5VLdOiNMexIlrO1V71O0LGp+DqR9CRm7wFvJjS/tevCzP/8/3vvuEBs+/JAPPvgg4MaLGTNmMOOu\n6UyP7c26Jb+FrP0B580AYe18Id6esSjWiLo9OCGEEEIIIYQQQgghhBBCCCGEENekSgO94Avrfvrp\npyQlJZWGe8PCwrj11luZMmUKo0ePlkCvEEDW7uN8umg9RacLAvr63TGICX+8DWOIsd7X0ZTCvKmp\nqcTExOB2u4OG7nQ6HSkpKY0Wusv/6QIpb+5k/3++x213lbafcpxm2fHX8Kre4IFBjZYldz5HJ3MH\nXLZLgV27L4hbPqRWV4xaD10sDrqG2Ik0uiocc7Agl+nfvo+7knVfZrPZMJvNdb7Oa01TeJ+rJTbI\nOVwW4rVdrHKb+MQtrPrmIAkJCSxfvjygPyEhgRUrVjD3rskkLpoHjgKwF5Z9uewVzNowqrv25lCJ\nurrU/Z/Dng3+jXozTHkcpU23etln3tsfk/+2f4A4ZMoNtF0wu04qaJ9Jy2H9fyX5fW62buPmgQfz\n0ZUvCN2mG9y6EEVb+yrRouVS7YVw+Bs49A04CoOOe3nz9/xqzXY8lyp7l7/xQqvR8K/ZNzN//KDK\nd6Y3QY9hviBv2+vkphghhBBCCCGEEEIIIYQQQgghhBB1qspAb3mFhYWsWbOGzz77rDTcCzBmzBi+\n/fZbVq5cyahRo+ptsfVp06ZNJCcnAzB58mSmTJnSyCsSzYXX7WXHK1+y87VvAiq96i0GJv7xNvpP\na5iwalMK8wLEx8ezcuXKZhG6s+fb+GFNCvve3oUtt5ikU+vZfXFflWsf0Woo93W6q8HXa9W56Wq1\n0zXETqi+rIrgk6lbWXfycJXr1mq1uFwuCSPVgeq+zx+84y5e/dPzKCYDGpMRxWxCYzKgmIwoBn2N\nfheq6oXcrLIA77nj/n/3ldFooX00qcUGYuN+gdvtJj4+nsWLF9OrVy/S09NZsmQJK1asKA0iDxo4\nENeJHBxpGTgOHMVx4Cje3AtoTKA1KWiNoDWD1qigvdxmKvu3xlB377MaVRc2myg8k40mtHWd7b8x\nqGlfwq73/Rv1Rpj8OErb6+pvv14vZ/7nVey7fixtO1iQy7uWYj7Yvs2vwunChQtrFVgvPlfEhieS\nyPnhZGnb4OvtTJxc7D9w4ESU2Gm1PpbL6iKI3FTItas/1e2CzD2QthXyT/v1pWadJ/a5JNye4De7\n6LQa9jwTx+Cuba6YWYFOvSF6FHQbhKIzNNxBCSGEEEK0EHLtKoQQQgghmgu5dhVCCCGEEI2tRoHe\n8rKysti4cSNJSUlkZ2f7JlMUpk6dym233cakSZPqdKGi6WpJ4Ziaungyn0+f/IBT+7ID+toP7MTt\nf7ubiO6RDbKWphbmVVWVkJAQbDZb1aE7i4WioqIm8f5xl7hJ+yiV4bNG4/Q4q1y7XtHz1z6/a9C1\n6y0G9GY9hkvfWxldtFfzibCdY+jGV7B7qg46ahQN54+fI6Jbw7w/W6qavM/NWh37JyVU/F7RKChG\nIxqzEcVk9AV9zUZf8Nfka9eYFIymYvS6fHRqLhrVWf2FhraFzv18Xx2iUfS+auELFizgn//8Z+kw\ng8GA01k27/yp03l2xCRKDh7FW1Tzirx2t4bzDgN5bj12jZ7Rv7mFbsPa+apo2stX/C241FYILkfl\nczrdWOe/gtFoxOEIPtZoNOJ0Oil+7eeYI9tDx17QwfelWMNrfCyNRT30DXz3nn+jzgCTfo7Svme9\n799TZOPUwqW4T53l45wMfvXDF7jVwAqnOp2O1atXExcXV+N9uEvcbH72Y9I2pF5qUZl2VyHRvcu/\nxxWY/AuUTn1qdRypqaksW7aMpKSkOgkii6ZLVVU4dQgObPV9pwYVyW/qT2L8BF9jWFtfJd6ew1Gs\nEQ15CEIIIYQQQgghhBBCCCGEEEIIIa5RtQ70lpeVlcWaNWtITk4mKyurNKwUFxfHs88+e7XTiybq\nWg/HHP7sAJuf/ZiSwpKAvuEJY7jhl+PRGrQNspamFuYFsNvtWCyWaofubDYbZrO5AVcYXE3X/nyf\n36PX6AP69Wa9L3xrMWCwGNBdDuGWD+Reen15jL7063Jgt2x7vVmPzqRH0VQcHrYVFWMNDan2uv81\n4jlu+9+f0eOmwBCqqJ7ivIuERIZX+2eeNvkRTFpd9SZXwNhawdxBwdxBgzGy+qFxr1vFcVbFfkbF\nkafHq5oCAsMHL55n8r//gtvroXfv3mRlZWG32zGbzXTt2pUjR46gUzRsGHMP/cKqV+FW370Txv5R\n7N95joM/XMDu0foOBBj9+FjGPD62yjlUt9MX7HVUEPa1F6DaCgi9ZxG2ElfVNwsYdBS++lhgiDqs\nbWm4lw69UCxh1Tq+hqam74Dt7/o3avUwcT5Kx94Ntg7n8ZN8nvAk07auwa1WUuH0UkXn2lwDqKrK\nnhU7+OrFLaCCyeRlztx8QkO9ZYPMYTB9EYoptEZzJyUlMXv2bNxuN1B3QWTR9Kl5p1APbCV0wsPV\nq+pt1FG45Q2UXqOgXY8mcaOREEIIIYQQQgghhBBCCCGEEEKIa0edBHrLuxzu3bRpEydPnuTgwYN1\nOb1oIq7lcIzL5uSLv25k/wffB/RZ24Qwdcl0rhtTv1UTy1dFLtq8o+Iw79OPYh09pF7XURlvUR6h\nbdpXL3RnMlJYbEOj0TTCSgPVqOqqycyR7YcwlA/kmn3h22DB2yaxbq2OfRMeIb0glDYP3MrIX4xr\n8PU2Z6rbQ2Hyt+S9/TH9kl6sVlXkSiv0XqI1g7mjL8BrbqegMVT/d+LMV7Gf9mI/reI4r4K38vFP\npm5l3cnDpRUrr6y2frli5cwufVk6aFzgBDodxj7dMfWPxjSgJ8Z+UWhDrWxbuomUN3b6De1z6wBu\n/9+76ywcFx8fz8qVK2tWbbMyrcpX8I2ucWC0PqhHd8PXq4Fy53aNDibMQ+ncr8HXM+e2aaz+7KMq\nf+YnjzzdAAAgAElEQVT3DxnFi9Nng6L4zinKpS+Nxvf7L9fm69f4KlRrNKAoFORc5MSOY7hdHsI7\neIm53UP5t42T1hQzBEWrLZv38pyay/NqSvex/6dMxv3qMdweT70EkUXT15xvMBJCCCGEEEIIIYQQ\nQgghhBBCCHFtqfNAb3lpaWn079+/vqYXjSQ1NZWYmBjcbvc1F445k5bDJ7/9gLxjuQF9PW6OZupf\npmNpba23/QdURTaauK3tdcztPqisgmYTCPOqeadg86vEv7yu+o+4XvIHGDUTRdMwVY2rUt3AYHx8\nPImJiY2wwopVd93lQ5p2t4bzHXsx4uX5mMIkxFQZ1eul+Ou95L31Ie5T54DqB2PvHzqav0+eiddR\ngupw4rWXoDodGK1OTG29mDtoMLSqQRVep68C7+UQr8deg+NQVQZuTqxREFkbasXYvyemAT0x9Y/G\n0KsbGoN/ZerUtXvZ/MzHfm0dBnXivjceQm8KrGJdW+U/h+Lj41m8eDG9evUiPT2dJUuWsGLFCnQ6\nLXte+jWDQ5zg9dRsB+Ed/QO+xvo7r1dEPbYXvnrD/0YNjRZueQSly4AGXQvU/GaBqoLrNRE+UEN4\nf//Phdx9HgrTq0isX3Ll3+eVmuq5XNSdmrx/LRYLRUVFUplXCCGEEEIIIYQQQgghhBBCCCFEo6jX\nQK9omaobGHzghvH865e/RRMagjbMiiYsBG2oFU2YFW2YFUVfd+Gu2rgydFfpWK/K3rd28vWLn+Nx\n+QfDtHotN/9mIkNnj6jXAEilVZEVDS8OuYU7uvRu/DDvqcOwNRFcDlKzzhP7XBJujzd46E6rYc8z\ncQzu2gY694dxc1H0xkZb/2XVCww2veB6tdataNgw5p6yEPglRRhp+/P7aH/HaAkzXUFVVez7DpK3\naj3OjCy/voMFuUz/9n3cqpdevXqRnZ2N3W7HbDbTpUsX0tPT/d4rasE5OHnQ93U6HdzOaq/DrYTh\nUiNxOUNx2oyoJS5fMNhR4gsK20v8AsNcOl9cyeFx0z95ebUrVuYfyiCsVw9f5dMgsnYdZ90jq/G6\ny4KWIe1DeSDpEULa1X3F2yvPiQaDAafT97MsXyledTvh7DHfz/p0Opw7AWr1wqA+CkR28oV7O/aC\n9tEohvoLvqsnfoBtK/3XqGhgfDxKt8Y519S0wmna5EcwaXV1s3MFOozXYmpT9t5TPSo5n7tx5le+\naU2C6xLkbNma6006QgghhBBCCCGEEEIIIYQQQgghri0S6BU1oqoqIVYrNrv9qqv0KSYjmlBrWdg3\nzFr271Ar2rCQwBCwuerwbVUCqtxaLMTFxbFw4cIKg5m23GI2Pr2BY19nBPRF9GjNHf97D+36dbiq\nNVVnzVVWRVY0fPPGGkbOmVmva6mMmrETtr/rF0RL2nmEOf9vC26PLwjtF7rTanhr3iTiRvYum6R1\nF5gwH8XSqkHXXpHqBgabmqrW/foTixh3rBiCBPO8XbvQ5dezMfbu3mBrbsoch46Rt2o9jtQjFfYr\nBj3PF2fy+pZPStvKB+4BnvmveJ55YKovxFt4vvo7N1qhcz/fV6e+KOaaBWNVt+dSwLfEL/jrtTlo\nN24kNoejToKOeScu8M6sRBwXy8oE60w6Zq2eS/v+HWu05ppITU3lpZdeYs2aNaXn81mzZrFgwYKg\nQXvVVQJnMyHnUsA3N6tmAV9FgciuZRV820eh6E11cjxq1n7fDRHlKworCox9GOW6oXWyj1qtqxEr\n9ALoLNBpsg6NoWxOZ4FKzmY3aiXFl2saXLfZbJjNUqW8JWquN+kIIYQQQgghhBBCCCGEEEIIIYS4\ntkig95JNmzaRnJwMwOTJk5kyZUojr6hpUT1ebLt/5My6TfT8+6LGqdIHoNOWBXxDQ9BUGAIu69OG\nWdGEWFC0vsd1V1rltoKA5vHtR/ls8XpsucUBSxl071DGL56CzqhDdblRXS5U56Uvl9v/e8BrF6rT\n7f/a77v/6//++B2S0lKabGU5VVXhh43w/WeBnX1vItXUi3++/HJA6O6JuQ8wOOcrKL7gv401AiY9\nhhJef0HA6qpNYLApqGrdnsJizq74ENumr9FQ8ceA5eZYIh+ejr5DmwZefdPg/CmHvDc/xPbt9xUP\n0GgInTKGnwZ3Z+TE8ZUH7stXoq6MokDbHmUh3tZdUJTgVXGvRl1VrHQUOHj3Zyu4kOkfVJ720kx6\nTepX5+uuSE0qrgds67TDmcyyCr652RDkb6JCigbadCur4NsuCkVnqPG6OXUIPn/dP8yLAjfPQYmK\nrdEx1Yfqvl8evHMGr/z+OVBVVK8Kqgper/+/L7++1I7X6/sc8eu/3Kdycu9P2I4fIGaiy2+fOceN\naDuMRG/Wl9vWW7of1eOl+8KHsDlLWmSFXrl2rZnmepOOEEIIIURLINeuQgghhBCiuZBrVyGEEEII\n0dgk0Csq5S22U5j8LQUfbcN9+nyNHl9dH1X6aksTYuawq5jbP1yO2+sNHrrTaEle8Ef6RXbgwuEc\nCrIvoFVUtApoFNX3WgOmEAMaVFSXC9yVlAesA039keGq1wM7kiD9u8DO2LtgwPjS9VQUulNtBfD5\nq5dCdOXozXDLIygde9X3IVTL1QQGG1NV67ZnneHw4tcJu3CKCg9LqyXsznGEz5qKNiyk/hfcBLjP\nXSDv7U8o2rLDFxKsgPWmGCLm3Im+S3vmzp3LqlWrqgw6zr2pP4nxEwIns7QqC/B27INitNT1IVWo\nLipWet1ePnjsHU58m+nXfuOC8Yycf1NDHEadU0tscOaoL9ybcwTyTtVsAo0W2nQvq+DbtgeKTu83\nJKBSvNnMfbFRLJw02D/0fcMDKL1G1sFRXb3GrnB6Ykcmxetfp18/m1/75m3tGPLbeNoP6FThdnUV\nXBctQ3O9SUcIIYQQQgghhBBCCCGEEEIIIcS1ockEel944QVyc3PZu3cv4eHhrF27tlrb5efn8/zz\nzzNp0iQmTpx41fMJH1f2GQo+2kbhlh2o9hK/vidTt7Lu5OEqwzGzx0/mpQfm4yksxltQhKegGG9h\nMZ6CIryFNl9lvgZU3XXP7NKXpYPGNejaKtOUHxmuOu2wbaWvsmR5Gp2vqmQ1HxGvukrgy5WQnXbF\nPFq48YEmUZ2yJVNVlR//vQnbBxtpbyqpcIzGaqbVfVMJmzYOjbF61UebG09BEflJGyn8+EtUl7vC\nMaah/YicczuGCOBMJuqZDELvXICtxFV14N6go/DVx1C0OmjfsyzEG96x0ULiV1ux8vM/f8b37+z2\na+t3xyBuXXpXswq+V0Z1FMOZDMi5VME3P6dmE2h00O66SxV8e5P0xU7mPPhQxZXitRremjeJuJG9\nYXQcSp8b6vhork5jVzjNO5qD8snfaRXmLG1zOBTefbcNNyy+mz63DgjYprGDyKJpaq436QghhBBC\nCCGEEEIIIYQQQgghhGjZmkSg94UXXgDgySefBGDSpElERUXx2muvVbnd5s2bWbp0KcOGDbvq+a51\nqqpi33uQgg1fYN9zIOi4gwW5TN/xPm6vt9bhGNXrxWtzXBH0LcZbWIS34FLot6DYFwa+3FdQhOp0\nVThfdY6tOVYWhqZboVctzoctr0HeSf8OowVumYfSvmfN5vN64Lt1cGR7YOewO2DQpCbzO2mpslN+\nYsdv3iBae5ZwQ8WBVm3bCCIenEbIuBEoWk0Dr7B+eO0OLq7/govvb0a1BYbmNXqwDm5Pq9Hd0XER\nzv8EXt/Px+50Y53/SrUD98VHdmG+bjCK3lhvx1NTta1Y+f27u/n8T5/5tXUc0pn7Vj2Ezqir72U3\nGtVe6Av2nk73hXwLzlZ729Ss88Q+l4TbU0mleK2GPeuWM+SuufV4FLXX2BVOnVlH0Wz+J1pN2eXr\nyWwd773bipGP3cyYx8ehaPw/Kxo7iCyEEEIIIYQQQgghhBBCCCGEEEIIUR1NItAbERHBsWPHCA8P\nB2DdunXMnDmTypa2aNEiMjMzK6y8W5v5rmVeRwlFn39HwYfbcGWdDj5QpyNk3HDCpo9n/Z5vGyUc\n43U48RYGhoA9F4v92svCwEV4i+w1rnKbNvkRTNrqB9IUgx7FoEPR6y+91qPodf6v9ZfGGPQVvL5y\n+3Kv9Toee+73vPmfdU3mkeFq3inY/CrY8v07QlrDpMdQWrWv3byqCj9ugb0fBXb2HgOjZqJotLWa\nW1RP0dlCPlzwHrqMdAZEFGLRVVxJ2xDVhYj4GViG9W/gFdYd1eWmcOM35L37Kd78wtJ2rRlMbRSM\nbRXMHQ3orB6CRclVVSX0sVexOZtW4L42alKx8sS3mbw//21UT9nnamiHMB547xGsbULqe6lNimq7\nWBbuPZ0OheeDjo1P3MKqbw42mXP51WjMCqfe/V+g7Fnv17Zju5kd2630mtSXW5+/C73Fv5J4YweR\nhRBCCCGEEEIIIYQQQgghhBBCCCGq0uiB3i1btjBz5kzy8vJK2zIzM+nZsycpKSl+lXcr2+Zq5rtW\nuc7kUvDRNoqSt+Mtsgcdp40II/T2sYTddiPa8LDS9uYSjlE9HjwFRbTq3BGb3V5l6M6o0bPy+l+h\noqHDsG7EJNyIKSKkNGSLXofGUBa8Raer9zBTU3pkuHrqMGxNBNcVweg23WDCoyjmsIo3rMk+MvfA\nN2+D1+Pf0aU/jJ3bpKqbtkQep4etz2/kx/f20DO0mD7hRRg0FX9UmIb2IzJ+BsaeXRt4lbWner0U\nf7mHvLc+xH06F30YGNtoMLVVMLVR0Flr9vfckkKa1XHh2HneuX8FJQVl5wC9Wc+st+fSrm+HRlxZ\n06AW55WFe3PSofiCr70Fhb8bm6qqvgrxJ9NK27xeWLumFSez9bTt0567/hVHWOfwCrdtrCCyEEII\nIYQQQgghhBBCCCGEEEIIIURlGj3Q+/rrr7N06VKOHj3q164oCmvXruXee+8N2CYmJoaJEyeydOnS\nOpnvWqKqKo796RRs2Irtux/AG/zXb+jdnVbTb8F64zAUffBqtc0lHHPXXXexYcOGKkN3A0L6Mq/X\nHMYvnsKgmcOazDE1hUeGqxm7YPs7oF5RtbXrQLj5oToN2qo56bB1OTivCJu37gITHkOxXH1wWFTu\nx/f38fmfPkXrdtGnVRFRYcVoK/pzUBRCxo8gfM6d6Nu3bvB1Vpeqqth3/UDR+/9B6zrvq8LbRkFr\nrMXfuDUC2kdBu56knncQO/7WJhG4r2/2fDvv3p9I3okLZY0KTH85juhb+jTewpowtTAXTh/BfvwA\n1snzql0p3mazYTabG3ClzYtqL4QNS8BRVl27sEDDW6vCcTg0WFpbmfbP++g8tPncbCCEEEIIIYQQ\nQgghhBBCCCGEEEKIa1vwlGYDyc/Pr9H4zMxM9u7dy1NPPcX8+fPZsmULUVFRLF26lGHDhtV4vooE\nC3A2cvb5qnidLoq37abgw604M7ODD9RqsN44jLDp4zH1jWq4BdYRl92FPc+GPd/m+375K9/GucNn\nAEhMTERV1QpDdwDGECOz35tH6+i2jXkoAeLi4ujXr1+jVEVWVRVSN8G+TwM7+94EI+5B0WjqdJ9K\nx16oty2Eza9Ccblq3LnZ8MmLqJPmo4R3rNN9Cn+D7hlK297t+HDBWn48reFooYX+4YV0C7kijKiq\nFH2xk+KvUwibNp5W901BG2ptnEVfQXXa4ewx3AdS8GSkYjQ6MPdXAG3NJgrvCO17XgrxRqGERJZ2\nDQFWr17N7NmzWbFiBStWrKgwcN/cw7wel4eP/3utf5gXuOlXEyTMWwkltDWEjsYcPQqLZQE2m42M\njIygFXqdTicWiwWTydQIq20+FHMo6k2zYfMrpW2hYV4mTSniow2h2HKLWfvwm0x89nYGzri+EVfa\nMFritasQQgghhGiZ5NpVCCGEEEI0F3LtKoQQQgghGkOjB3pzc3OD9oWHBz4qee/evYCvWunlUO+8\nefOYMGECx44dq/F8l23atInk5GQAQkJCKCoqqu4hNGnu3HwKPv6Sws++wVsQ/Jg0YVZCb72JsNvH\nomsT/OdUXmpqKsuWLSMpKak0XBoXF8fChQvrJLjmdrpx5NsDgrm+1/YKQ7tuh7vCuVRVZffhFMAX\nrgsWunO73RwqSCeyZ5urXn99GDx4MImJiSxfvrzBqiKrXg/sSIL07wI7Y6fDgFvqbQ1KeEfU238F\nn7/mC/JeVnwBPl2GessjKB161cu+hU+HQZ2ZvXYeH/96HVm7TrDnfAQZBS4GRhTQzuz0G6u63Fx8\nfzOFm7YTPutWQu8Yi8agr/W+a1P9W7VdhDNH4UwmnD2KeuEUCio6QGcFqMY8Gi206Q7tonwh3nY9\nUIyWSjdpzMB9Q1BVlS/+spGfdh73ax9w1xCGx49pnEU1M4qiEBcXx8qVK1myZEmFleKXLFkCwKxZ\ns5pMdfimTOncD3XgBNj/eWlbrz5OBg1x8OMPZjwuD5t+9yHn089y868notFqms1TBaqjpV67CiGE\nEEKIlkeuXYUQQgghRHMh165CCCGEEKKxKWoj30L2+uuvs2jRIvLy8vzaFUUhJSWFYcOG+bW/8MIL\npeMvB3QzMzPp2bMna9eu5cKFCzWar6VyHDpGwYYvKP5mL3i8QccZenQmbPotWMfGojEaqj1/UlIS\ns2fPxu32BWiNRiMlJSVAWTXKuLi40vFetxfHRXvQ6rn2vMA+Z7Gzwn3Xhsvr4qnDf8ZoNLJr166g\nobvhw4fLo87LUZ122LYSTh3y79Bo4aY5KD0a5u9JdZXAlyshOy1wHTc+gBIV2yDruJZ53V6++vsW\nUt64HOxWaW8uYWBEIa0MFQfpde0iiXhoOtaxsTWq4FzdmwVUVYWLZ+FsWYCXwuA3dQSlN10K714K\n8LbuhqJr2CByU7d39S62/nWjX1unYV2ZuWIOOkOj3xvUbKSmphITE4Pb7SY+Pr7CSvE6nY6UlJRm\nHwJvKKrHDZ8ug9yfStvcLnj7zXByc8vem0p/Az+YD7Lug3X1chOSEEIIIYQQQgghhBBCCCGEEEII\nIcTVavRA77p165g5c6bfoyny8/OJiIjwC+1e9vrrrzN//vyAR1koisLatWsBajRfS6K63BR/s5eC\nDVspOXI8+ECNgmXkYMKm34JpUK8aB87KB5ISEhJYvHgx0dHRZGRksGTJEhITE9FqtPx58h9oR2vs\neTYcBY6rO7irpKoqTx/+Cy7VRXp6OtHR0QGhu/T0dHr37o3FYqGoqKjFBPFqS7VdhM2vQt5J/w6D\nBSbMQ2nfs2HX4/XAd2vhyLeBncPuhEETr/nfWUM4+Ml+kv/wYblq2CrdQ+wMiCzCpPFUuI2hZ1ci\nE+7GfH3fKuev6maBt/7vH8SN7g9nM32VeEuKa3wMHrcOOkajjRroC/CGd6xR4Phac+zrDP7z83dR\nvWWfq2Gdw3kgKQFLpLURV9Y8Xfkev7JS/JU3xIiqqQVn4cO/gbuktO38eR1vv9EKj0fh+4L9vHPq\nfbyq7wanqm5CEkIIIYQQQgghhBBCCCGEEEIIIYRoDI2eYJo4cSIAe/fuLW3bs2cPw4YNqzB8Gxvr\nq8SZn58f0Dds2LAaz9cSeC4Wkvfup2TN/T3n/rYyaJhXYzUTdvdEuiz/H9r/4THMg3vXKgD5j3/8\nozTMu3z5cqKjowGIjo5m+fLlxMfH4/F6+M+ODeSduNCgYV6NToO1bQhterej68jr6D2lP0NmxTL6\nFzdz641TgLJHmiuKgtlsLv0ZyKPOy6h5p+CTFwPDvCGt4fb/bvAwL4Ci0cLoOBh2R2Dn3o9gx3u+\n0K+oV/1uH8jP3k2gVdeISy0KJ4osbMpqy4GLYaj6wMq2zqNZnH76JU7/4WWcx7KDzp2amloadExI\nSCA9PR2Hw0F6ejoJCQm43W7m/HwBqf9ZDj+lVjvM67yoUnjUQ35WJCUDH0Kb8Hd0t/8Cpd/NKJGd\nJcxbidyj5/j41+/7hXn1FgMz/m+WhHlrKS4ujpSUFOLj47FYLDidTiwWC/Hx8aSkpEiwtBaUsHYw\naqZfW5s2bibc5uKU43RpmDfYeWX27NmkpqY20uqFEEIIIYQQQgghhBBCCCGEEEIIIXwavUIvwKRJ\nk4iKiuK1114DfBV24+LiuPfee0v/HRkZWdofExPDxIkTWbp0KeCr2rt58+bSCr1VzddSlBzNomDD\nVoq/3I3qqviR9wD6Lu0JmzaekAkj0ZhNtd5fwcl80j7+kbGPT8TpcZZWur3S5Uq3ekXPX/v8rtbh\nWEWjYAo3Yw63YI4o9xVuLvfav89gNQTdnzzqvHrUnCPwxXJwXRHEbt0NJj6KYg5rnIWVox7dDdvf\ngSsDvF36w9i5KHpj4yzsGuK4aOfTJ//Dsa8z/NoNGi9jhhmJzD8J7goC1opCyIRRRMy5A13byNJm\n1VFE/MMPsSrpg9KbBa6UkJDAihUrmHtTfxLjJ1S4LtWrUnJBpeS8iuO877u2Y0ciHpqOZeTgaz6s\nXxP2fBtvxyVyMSuvrFGBGf83i6ixvRtvYS3IlZXiRe2pqgpfvwWZe/zan373KEuSP63yvBIfH09i\nYmJDLVcIIYQQQgghhBBCCCGEEEIIIYQQIkCTCPSCL3QLEBkZSUxMDI8++mhA3+XAbn5+PvPmzSMy\nMrK06u7lcG915mvOVI8H23epFGzYimN/eqVjzbEDCJt+C+ahfWtdgdJx0c6R5IMc/CiV7D0/4fK6\neOrwnzEajTgcwSvvGo1GnE4nz/f5PXqNr2KnKcyEOcKCyS+Ma64wmGsOt2AKM6Fo6jbgJI86r5x6\ndBdsfzcwKNt1INz8UJMKyvqCx4ngsvt3tO4KE+ajWBo/eNzSeT1edvz7S7579euAvm59IhgzSItz\nz48BfboQMLbREzK8O6ZOZpSLOajF+YQ+9io2p7vKmwUsBh2Frz6Goih43VBy3ovjnC+8W3JBRb30\n9tW1iyR8zp2EjBuBopUqvDXhcXpYN2812btP+LWPfXISsQ+PbqRVCVE51WmHj16AwtzSttwiB0P+\n8A5f7v6+8vOKxUJRUZEEq4UQQgghhBBCCCGEEEIIIYQQQgjRaJpMoFdUXqnPU1hM4abtFH78Je6z\nF4LOoZiMhEwcRdi0cRi6dKjVOtxON8e+yuDgR6lkbkvH4yoLd6qqytOH/4JLdVUZujObzPyUehxL\npBVTKzMaXdMI1KWmpvLSSy+xZs0abDYbFouFWbNmsWDBgmu2Mq+qqpCaDPs+CezseyOMuLfWofD6\npOblwJZXoTjPv8MaCZMeQwmv3d+AqJn0LYfY+NR6nMVOv3ZrayPTHu+HJXMfiu0shlYKhnAFjT4w\nMGd3urHOf6XaNwucfPrXqMeKcV4ErvgU04SFED7rVsJuvwlFr6+LQ7wmXP4MMhqNbH7mE/a/v8+v\nf+A9Q5n8P3dI4FE0aeq5E/DpP0D1lrZtO3SScX9dG/Rz7PJ5xWazYTabG2qpQgghhBBCCCGEEEII\nIYQQQgghhBB+JNB7yaZNm0hOTgZg8uTJTJkypcH2nZqayrJly0hKSioNmMbFxbFw4UL6hrel4MOt\nFH2+E7XEGXQOXYfWhN05npBJo9GGWGq8BtWrcnLvTxz86EcOb0qjpCB4oC7p1Hp2X9zX7B9fLY86\n91G9HtjxHqTvCOyMnQ4DbmnSPx/VdhG2vAYXsv07DGa4ZR5Kh8DQuah7Fw6dYNcL72H25tL2/7d3\n99FR3fe97z8jBkkMIEbCDxgj4wxPBgxtRlbc0KRJyghwG/ukDvJwT0mvkYJIzz03cHMdSe5NaE+a\nHgs55yyTc9atJZBwT1hZTMRK2ziNLTS0vacnOAlIaWVjBwvJD8LgJ9BYgB6GQfv+MWgsIY00Amn2\n/on3ay0tpL337PloM7/5fbXWd//mjqu6/Y6Y8vKuKtU+cMuyUl6hd9YMt14pKh3xunTNytK8RwOa\n90cBZXiyJ+PXuiVcPwdlZ2ZrzayV+mze72hhdrwpftED92jz/q9oRuYMm9MC47NebpKanx+27fzi\nT+u2L/xvI441eYVeO2tXAAAAYCKoXQEAAGAKalcAAADYjYZem4VCIW3dulWxWExSfJW4/v5+SZI7\nI0P/de3v64t3JW9IzF67XDn/7vfl+dSaG/pI+fPtH+i151/Waz99Wd1nPxr3+Lt+627N+K1Z2vrt\n/12xWEwlJSWqrKzUsmXL1NbWpqqqKtXX18vtdqu5ufmWXfHWFNaVPumf6qWzvxm+I2OG9NmvyPUJ\nvz3BJsi60i/98wHpnVeH78iYIX1mq1y+AnuCTUOWNSB1fxhvoL7wzrWvM1Jv982d96qlbbVH9T9+\n9dq4NwsUL7pPe9Z8/uMdbrdy/vCz8gY3aYY356Zy3GrGmoMyXBn69wu/rM+t/qz+/aFSeXInfrMI\nYAfLGpCO/L/SudcT265almb84Tek2+8ddjOPKTchAQAAAAAAAAAAAACA6Y+GXhu1traqoKBAsVhM\npaWlqqys1NKlS3X69GlVVVWprq5ObleG/n7dl7UyZ37ica7MmZr9hU9p3iNfUOYn7p7w81764KJO\n/eykXn3+Zb3/6rlxj/fek6eVD6/Ryi+uUe7iPEkjm8AyMzMVjcZXEHa73Tp48KCCweCEsyF94ivb\nPhtvyBwq0yOt3y7XnUvsCXaDrIGr0i8apNePjdxZ8LB0f8ColRcny82sRG3FolLXuSHNu2ekrrNS\nLPlq4SmdN3OWYldmqff0BfV/GFM0YunKReln77TrP/5rkyQlvVlAkv77bxfpD+5aIrlcmrP+QXn/\n+Iuaeef8sZ4So0hlDspwZeiffnJUv/fFz9sdF5gQq+cj6e+rpP7LkqTWzg9V9cKv9ff/+pZ6e3s1\na9YsLVq0SG1tbdyEBAAAAAAAAAAAAAAAHIGGXhuVlJTowIEDKa9GOWO+Vzlf/JzmbvqMZsybM6Hn\nil6O6vTR3+jV51v19ktvyBoY+799Vq5HKx5arVUPr9GCtXeP2gjY2tqqvXv36tChQ+rp6ZHH46IJ\n5pkAACAASURBVNGWLVu0c+dOmmIczuo6K4VrpMtdw3fMyZMCfyqX9057gt0ky7Kkl5uklp+O3Lni\nM9KDX5YrY0b6g9mgtbVVzzzzjEKhUGJ8BoNB7dq1a9TxafV2f9y0O7jybvf70k1OEZGuDH3wgVsf\nvO/W++/PUOSSR7/37c1a8oUVuhrpVtcPf6aLL/yLdHVA5a3/pMPvnFJGRoYGBgYkDb9ZYHB78aL7\n9N+2f125f/KIMu+d+E0NiEt1DmLlUpjK6nxFOlqr0C9f11f2NSl2Nf6+MnQlakn6+te/rr1799oV\nEwAAAAAAAAAAAAAAQBINvbaxLEtz5sxRT0+P2tratHTp0hHHtLW1afny5Zrlnqn3wsc053c/KZc7\n9WbEgdiA3jrWrleff1mn//GUYr1XxjzeneXWkvUrtOrhNVq8bolmzEztuW5mBVCkn3Xudekf66Qr\nvcN3zL9HCpTJNSvHnmCTyGo/Lv38h9LA1eE7Fq2WPve4XDOz7AmWJtevoD20ec3tdusHtf9dwc8X\nDm/e7e2+uSfNmCHl3iXlLZLy7pbyFumjHo9+8o2f6INT7404/NP/4ff06f/wObkyXLpy5j2df+7v\n5PuL/6jeqzE9//zz+tu//dsRNwt86Utf0iOPPCLPrFm6dPky7zc3oP9in95peVtv//JNbfyzhxW9\nGh13DvJ4PLp06RLXG0b6t4P/RQ88Xq7Y1YHkn4bACr0AAAAAAAAAAAAAAMABaOi1SW9vrzwej7Ky\nstTX15f0uKysLEWjUfX09GjWrFnjnteyLL33ylm9+vzLOvXCSfWcvzz2A1zSPb/zCa16eK2WBu5T\n1pzp3eh4q7uVGl2TNy7nS+t3yOUxv3F5NK2trSooKFAsFkvevDYjQyf+PKi1+bfd2JNkea417i6S\n8hbG/51356irH1/pvaIju5/Xb/7hlRH7fJ9fpoeq/kjZOdmjvieOdrPARN8Tb3V93X16p/ktdR5/\nS2eOv6X3X3tX1oClKwNX9OSp7076HAQ4zbbHH9dzf/M3rEQNAAAAAAAAAAAAAAAcj4Zem0xkhd5U\nVkeMdHbptZ++rNeef1ldb54f9/lvv2+BVj28Riv+YLXm3jk9GxvxMcuypNYj0q//YeTOFZ+RHvzy\nqM2YprO6zknhZ6XLXcN3zMmTAl+Ty7vAnmBTaNtX/ljPHfzhuM1r2z67SnUl68c/4dzbEivuxv+9\nW/J4J7Raq2VZavnBL/X/Pd0k6+rwKSd3cZ4e+f5jmr/09kl9T7xV9X3UqzPNb+vM8XgT7/uvnZNG\nmeUty9KfnforXbGucL0xbU12rQUAAAAAAAAAAAAAADCVaOi1UUlJiQ4cOHDDq8b1Rnr0+ouv6tWf\nvqyzLZ3jPt/cBTla+cU1WvnwGt227I5J+R3gfNbAVemlH0ltL43cWfCIdP/6ad3AZPV8JIVrpAtn\nhu/I9Ei//1W5Foxs8DKJ1d8jvdsmnT0l653faO4f/6V6orHxm9cy3br47Nc+/r/PcEu5Cz9u2s1b\nJOXeJVfm5K3K2vmrN/X8Nw6r90LPsO0zZ83Uxr/6d9rzo+/d1Hvirajvo16dOfG2zpx4U52/ekvv\n/+bdURt4RxM6+3c6/tGvud6Ytqbq0xAAAAAAAAAAAAAAAACmAg291zQ2NurIkSOSpA0bNmjjxo1T\n/pytra0qKChQLBZTSUmJKisrtWzZMrW1tamqqkr19fVyu91qbm7W2rVrJUmx/pg6/vl1vfr8y3rj\nf7ZpIDYw5nNkzsnS8o2rtOrhNVr0wGK5MqZv4yZGsq70Sf98QHrnteE7MmZIn9kql6/AnmBpNp2u\ngzVwVfrgTensKensb6QP35KuvY33RmOaveOvU25eu/w/D2nWQl+8eXfeHWlZpfniu936yc4f6d2X\nz47Yl/fQApV9//+Y0HviraY30qszJ97SmRNvqfNXb+mDU6k38A6av/R25X/qXl2e36cvf/0xrjem\nrem+Qq8dtSsAAABwI6hdAQAAYApqVwAAANiNhl6bhUIhbd26VbFYTJKUmZmpaDQqSXK73Tp48KAe\nK35MZ068pVeff1mvN76q6KX+Mc+Z4c7QJ35vmVY9vEa+zy+XO8s95b8HnCe+Mu2z0oV3hu+YJivT\nTpSpKxVbliV99L507jfxJt5326Qro78HWJaluV97NrUVem1sXov1x/SPf/WCXj786xH7ztz5nv7b\nv9To6tWrkkZ/TwwGg2nNa6feSI/OnHhbnb96U2eOv6UPXn9vwg28ty27Q4sKFyv/U/dq0QP3yJM3\nO7EvlTnoVrremH5u9tMQAAAAAAAAAAAAAAAA0oVOTwcY2lM92Eg1uP21n76s2ppzuvRu97jnWejP\n16ovrtHyTas0y+uZkqwwg9V1Lt7Me7lr+I45eVLga3J5F9gTzEaujBmy1m2R5s6XWn46fGfzT6RL\nF2Q9+OW0rFI7HqvvonT2dencqXgT7/X/j0m4XC499uByPfcvr6qqqmrU5rWqqipJ0pYtW2xrYHZn\nubXhOw9rwf0LdfS7LwxbafzDtg9kXf345+vfE6e7nq4evXNt9d0zJ97SB6fem/A5blt+h/IL71X+\npxbr7gcWy5ObfD4IBoNauXKl9u7dq0OHDqmnp0cej0dbtmzRzp07WZkXxtu1a5d+8IMfqK6uTpZl\nJV2JeufOnXZHBQAAAAAAAAAAAAAAtzhW6LVRa2urCgoKFIvFVFpaqoqKCi1atEhnzpzRnj17VFdX\npwxXhnbdu0MLs0dvwMy9d75WPbJG9/3hGnnzc9P8G8CJrHOvS/9YJ13pHb5jfr60fodcnhx7gjmI\n1X5c+vkPpYGrw3csWi197nG5ZmalN0/sivR+R7x59+xvpAtnJnYC7wJp4X3SwhVqfa9XD/zOpxWL\nxVRSUpK0ea25udkRzZpn/+2Mnt/VoEvvXdTZvnf1zJs1GrAGkr4nOil7MpZlqa+vT9nZ2eM2Tfdc\nuDxsBd4P296f8PPdvuLOxAq8dxfcM2YD72TlBkzCStQAAAAAAAAAAAAAAMAENPTaKNWPgf7UvE/q\nsYVfSmz3zJ+t+/7gfq18eI3uXH0XjVdIcFqjqpMlb3y+RwqUyTVr6hqfLcuSus7Gm3fPnpLea5eu\nXkn9BNlzpYUr4l93rZBrtnfYbtOa1y5/eEnP/1+H9V+f/76Of/Trcd8Tv/jpP9Bf7Pi2MudkKdOT\nqczZmfHvZ2d9/L0nSzMy07vacmtrq5555hmFQqHESrfBYFC7du1KNCD3nL+sMyfeUufxt9T5qzd1\n/vQHE3sSl3T78juV/6l7tahwsRY9cA8rsgMpaG1tZSVqAAAAAAAAAAAAAADgaDT02sSyLM2ZM0c9\nPT1qa2vT0qVLRxzT1tam5cuXa6Zrpqp/+y+0PLBSKx9eo8Wf9inDnWFDajiVZVnSy01Sy09H7lzx\nu9KDm+XKSG9zowmsrrNSuEa63DV8x5w8KfCncnnvnLzn6vno4wbes6ekvoupP3jGTOnOJdeaeO+T\ncheO28hvWvNaLBrT3Dlz1HelP6X3xP+84v8Z9xrMmDnjWqNv5sfNvrOzNPPav1lzMjXTE9+eNSdL\nM2cP+d4zeEz8eHeWe8znu76JOisrS/39/ZIk9wy3Kh79v7W0d7HOt0+8gfeO+xbEV+AtjK/AO8s7\na2LnAJDAStQAAAAAAAAAAAAAAMCpaOi1SW9vrzwej7KystTX15f0uKysLEWjUUU+iGjebfPSmBBO\nNrQhSdaA9IsG6fVjIw8seES6fz1NS2Owej6Sws9KF94ZviPTI63fLtedS+LHTbAJzLrSL717Ot7E\ne+6UFHl3YsHmL5Luui/exHuHTy73zIk9fjCHIc1rE31PfGrFtzQz48auyY1wzXApa/bHTb9DG4Xf\nuXxO/2f9N3R14KpKS0tVWVmppUuX6vTp06qqqlJdXZ0yXBnade8OLcxeMM4TSXesvEv5hfdoUeG9\nWlRwj7Ln0cALAAAAAAAAAAAAAAAATHc09F7T2NioI0eOSJI2bNigjRs3TunzTWSFXo/Ho0uXLjm6\nGc9EpjQ6DtXa2qpnnnlGoVAoserqY5/9Le363Xu1Nv+2jw/MmCF9ZqtcvgL7whrEutIn/VN9vPl2\nqIwZar3td7T3cOOwax4MBrVr165hK91aAwPS+c6PV+H94A1p4GrqIWbnxpt371ohLVwuV/bcSfrt\nzDDRVctTWaE3XUJn/07HP/q1SktLtX///hH7S0tLVV9fr0/N+6QeW/ilYftcGS7dsXKBFj2wWPmf\nWqy7CxYrOyc7XdEBGCzdtSsAAABwo6hdAQAAYApqVwAAANiNhl4blZSU6MCBA+M2gZWUlKiurs6G\nhNPTaE2xozVoOk0oFNLWrVsVi8UkxVcq7e/vlyS5Z2ToB9uLFHxwuZQ5S/r9r8q1YJmdcY1jDVyV\nXgpJbb9IbAv98nV9ZV+TYlcHJF13zd1u/WDfXyv46ZXXVuFtk6I9qT+hO0u6a5m08NoqvDl3OKZB\n1S6pvif+4YOb9I1Hdip6qV/Rnqiil/vj31+OXvvqV/Ryv6yrUz+9WZalPzv1V7piXUmpEfmpld/S\nnasXKr9wsRYVLtbd/nto4AUAAAAAAAAAAAAAAABAQ6+dWltbVVBQoFgsppKSElVWVmrZsmVqa2tT\nVVWV6uvr5Xa71dzc7OhGU5OM2RTrduvgwYMKBoN2RhzV0NdKaWmpKisrtXTpUp0+fVpVVVWqq6uT\ne0aGTlSVae1X/1wu7wK7IxvJsiyp9Yj0639Qa+eHeuA/hRS7OjD2Nf/z4PDVkZNxuaTbFn/cwHv7\nvXJlzJj6X8ogk/meaFmWYv2xIY2+/de+rjX9Xhr685B/rzUJX7kcVf/gMZf6NRAbGPV5rgxc0ZOn\nvqusrCz19fUlzZOVlaVoNKqu9y7Ie0fuTV0nAAAAAAAAAAAAAAAAANMPDb02u77BNDMzU9FoVJKz\nG0xNlFJTrHuGTjTs09rlPskakGRJ1uDXQPzfYdsGfx647ufrto153ODPA0mfq+R7/0PPHfnFuCuX\nbvuTrar/mx+k8apOT1b7r1SybZue+5dXx7/mn12lupL1o59o7u3x5t2FK6QFy+TK8kxxcvM59T0x\nFo0pejmqK5f7rzX6xr/vu9Qv/6OF6uvvG3eFXo/Ho0uXLt3yKzEDAAAAAAAAAAAAAAAAGImGXgdo\nbW3V3r17dejQIfX09Mjj8WjLli3auXMnK/NOopKSEh04cODmGjRtYFmW5n7tWfVEYzQMpollWZoz\ne7Z6envHv+aZbl189mvxa57pkRYuj6/Ce9cKuebOtyG9+Ux7T0z1vaWkpER1dXU2JAQAAAAAAAAA\nAAAAAADgdDT0OohlWerr61N2djYNmZPIutIv661/1dz7f089/dGJNWg6QG80ptk7/lpZWVnq6+tL\nelxWVpai0ah6eno0a9asNCacfnp7e+XxeFK+5pd/+RPN8q2V8vLlyshIY9LpzZT3xKGrf5eUlKiy\nslLLli1TW1ubqqqqVF9fL7fbrebmZkc2JAMAAAAAAAAAAAAAAACwHw29mJasgavSudel9uPS263q\n7emZUFPs5Zo/1axMdxoTJ8cKvelnWZbmzJmjnp4erjlSEgqFtHXrVsViMUlSZmamotGoJMntduvg\nwYMKBoN2RgQAAAAAAAAAAAAAAADgYM7oWAQmgWVZ0oUz8SbeN1qk3u7EvuyZM+TJdKunv1+nT59O\n2qAZjUblyc5S9tovSK4MyeUa8u+17+Ua8rPrup8zhmzLSHKMS1LGyMckOc7lcumxP3pHz4X+VlVV\nVdq/f/+I7FVVVZKkLVu20Fg6CVwul4LBoA4cOMA1R0qCwaBWrlypvXv36tChQ+rp6ZHH49GWLVu0\nc+dOVuYFAAAAAAAAAAAAAAAAMCZW6L2msbFRR44ckSRt2LBBGzduTHsGUz5e3mmsSxekjhPxr8i7\nSY8rqQvruf/1mkpLS0dt0CwtLVV9fb1KSkpUV1c3lZEnrLW1VQUFBYrFYiopKVFlZaWWLVumtrY2\nVVVVqb6+Xm63W83NzTQOThKuOW4U7+UA0sEJtSsAAACQCmpXAAAAmILaFQAAAHajodcBWltb9cwz\nzygUCiVWdQwGg9q1axeNgklY/T3SW/8WX433vdPjP8AzT61Xb9MDf/KEsQ2aoVBIW7duVSwWkyRl\nZmYqGo1Kktxutw4ePKhgMGhnxGmHaw4AAAAAAAAAAAAAAAAASAfHNPRWV1fr/PnzamlpkdfrVUND\nQ9Jji4qKFA6Hh23zer3q6upKab+TXN8wmJWVpf7+fkk0DF7PuhqT3nlN6jguvf2KNBAb+wEzs6TF\nvy0tKZTuXCpXRobxDZqtra3au3evDh06lGj+3rJli3bu3OnIJuTpgGsOAAAAAAAAAAAAAAAAAJhq\njmjora6uliSVl5dLijfk+nw+1dTUjHp8UVGRioqKhm3zer0qKytLab9TtLa2qqCgQLFYTKWlpaqs\nrNTSpUt1+vRpVVVVqa6uztErxqaDZVnSB2/Gm3jf+LXUf3nsB7gypLtXxpt48++Xy5054pDp0KBp\nWZb6+vqUnZ0tl8tld5xbAtccAAAAAAAAAAAAAAAAADBVHNHQm5ubqzfeeENer1eSdPjwYRUXFytZ\ntKKiIjU1NSU933j7naKkpEQHDhxQaWmp9u/fP2J/aWmp6uvrVVJSorq6OhsS2sfq/kBqPy51nJAu\nfjj+A25bHG/i/cQn5cqem9pz0KAJAAAAAAAAAAAAAAAAAAAcwG13gHA4LEmJZl5J8vv9kqSWlpbE\n90MNPXY04+13AsuyFAqFJEmVlZWjHlNZWan6+nod+uFB7dsZlCv3bin3Lml27rRsQLX6Lklv/jre\nyPvBm+M/YM58ackDkq9Qrnl3TPj5XC6XZs2aNfGgAAAAAAAAAAAAAAAAAAAAk8j2ht6Ojg7l5eUN\n2+bz+RL7RmvojUQiqq6u1lNPPSVJCgQC2rdvX6KRd7z9TtDX16eenh5lZWVp6dKlox6zbNkyZWZm\nqqcvqr5f/J1mZV7775qZJct7l5S7UPLeFW/y9d4l16zUVqZ1Eit2RTrzSryJ98yrkjUw9gMyPdIn\nPin5CqU7PjEtG5sBAAAAAAAAAAAAAAAAAMCtxfaG3kgkMuHHXLhwQZJ09OhRhcNhVVRUqKOjQ83N\nzSntH0+yJlHLsiacNZns7Gx5PB719PTo9OnTozb1trW1KRqNypPpVvbMGR/vuNIfX8H2ulVsrey5\niebexL/eBXJlOmsVWssakN5tlzqOS2/+q3Slb+wHZMyQ8u+PN/EuWinXjJnpCQoAAGCAdNSuAAAA\nwGSgdgUAAIApqF0BAABgB9sbes+fP590X7IVdY8ePZrYN7iC72DTrs/nG3f/aBobG3XkyBFJ0pw5\nc3Tp0qUb+4VS5HK5FAwGdeDAAVVVVWn//v0jjqmqqpIkBR9cntpKtH0XpXMXpXOvD9tszc4dsZqv\n5t0pl3tyGmMty1JfX5+ys7PHzGlFzsVX4u1oli53jX/iO5dIvgekez8pV5ZnUrICAABMB+muXQEA\nAIAbRe0KAAAAU1C7AgAAwG4uy+ZbyGpra1VRUaGuruENni6XS83NzYmG3LF0dHRoyZIlSY8fb79d\nWltbVVBQoFgsppKSElVWVmrZsmVqa2tTVVWV6uvr5Xa7daKhVmvvmCVFzkld58Zf0TYVLpc09/Z4\ng+/QZt+5t8mVMWP8x1/L/8wzzygUCqmnp0cej0fBYFC7du3S2rVrJUlWT7f0RnO8kffCmfFPmnOH\ntKRQ8j0g19z5N/MbAgAAAAAAAAAAAAAAAAAAGMH2ht7Dhw+ruLh42EdTRCIR5ebmqqurK+kqvUMN\nHp/sVxlvv51CoZC2bt2qWCwmScrMzFQ0GpUkud1uHTx4UMFgMHG8ZVlSTyTe2Bs5J3Wdvfb9u9JA\n7OYDZbgl753XGnwXfryi7+zcYavvXp87KytL/f39idw/+C//ScH7vNK5U9J41z17jvSJgngj7/z8\n1FYjBgAAAAAAAAAAAAAAAAAAmCbcdgcIBAKSpJaWlsTquSdOnJDf7x+1mbe6ulrl5eXDtoXDYW3e\nvDml/U4TDAa1cuVK7d27V4cOHUqsdLtlyxbt3LkzsdLtIJfLJc3OjX8tWpXYbg0MSBc/vK7J95zU\n/YFkDaQeaCAmXXgn/jXUzCxZ15p8W9/r0datOxSLxVRaWqrKykotXbpUp0+fVlVVlerq6vSVb3xb\nK/88qLX5t43+PDNmSveslZY8IC28L+VVgQEAAAAAAAAAAAAAAAAAAKYb21folaSioiL5fD7V1NRI\nkoqLixUMBhNNuMXFxcrLy1NNTY1qa2slSWVlZZKkjo4OVVRUaN++ffJ6vePudzLLstTX16fs7OxJ\nW6XWil2Rut+PN/lGzsUbfbvOSZcv3PA5S+rCeu5/vabS0lLt379/xP7S0lLV19dr22dXqa5k/ZA9\nLumu5fEm3nvWypU564YzAAAAAAAAAAAAAAAAAAAATBeOaOiV4k27kpSXl6eCgoJEQ+7QfQ0NDYpE\nIiouLlZHR4f8fr98Pp/27NmTOHa8/Yizor1S5N2Pm3wH/+27OPbjLEtzv/aseqIxtbW1aenSpSOO\naWtr0/Lly+XJdOvis1+TK+9uaUmh9IkCuWY7u6kaAAAAAAAAAAAAAAAAAAAg3RzT0AtnsHovxpt7\nE6v5XlvZ90q/JKk3GtPsHX+trKws9fX1JT1PVlaWotGoLp9pk+fukU2/AAAAAAAAAAAAAAAAAAAA\niKOh95rGxkYdOXJEkrRhwwZt3LjR5kTOYVmWdLlLipyTdeGs5j74RfX0Rcdfodfj0aVLl+RyuWxI\nDQAAMH1RuwIAAMAU1K4AAAAwBbUrAAAA7EZDLyaspKREBw4cUGlpqfbv3z9if2lpqerr61VSUqK6\nujobEgIAAAAAAAAAAAAAAAAAAJgjw+4AMM+uXbvkdrtVV1en0tJStbW1SYqvzDvYzOt2u7Vz506b\nkwIAAAAAAAAAAAAAAAAAADgfK/TihoRCIW3dulWxWEySlJmZqWg0Kklyu906ePCggsGgnREBAAAA\nAAAAAAAAAAAAAACMwAq9uCHBYFDNzc0qKSmRx+NRNBqVx+NRSUmJmpubaeYFAAAAAAAAAAAAAAAA\nAABIESv04qZZlqW+vj5lZ2fL5XLZHQcAAAAAAAAAAAAAAAAAAMAoNPQCAAAAAAAAAAAAAAAAAAAA\nNsqwOwAAAAAAAAAAAAAAAAAAAABwK3PbHcApGhsbdeTIEUnShg0btHHjRpsTAQAAAKOjdgUAAIAp\nqF0BAABgCmpXAAAA2M1lWZZldwgAAAAAAAAAAAAAAAAAAADgVpVhdwAAAAAAAAAAAAAAAAAAAADg\nVkZDLwAAAAAAAAAAAAAAAAAAAGAjGnoBAAAAAAAAAAAAAAAAAAAAG9HQCwAAAAAAAAAAAAAAAAAA\nANiIhl4AAAAAAAAAAAAAAAAAAADARm67AzhFY2Ojjhw5IknasGGDNm7caHMiAAAAYHTUrgAAADAF\ntSsAAABMQe0KAAAAu7ksy7LsDgEAAAAAAAAAAAAAAAAAAADcqjLsDgAAAAAAAAAAAAAAAAAAAADc\nymjoBQAAAAAAAAAAAAAAAAAAAGxEQy8AAAAAAAAAAAAAAAAAAABgIxp6AQAAAAAAAAAAAAAAAAAA\nABvR0AsAAAAAAAAAAAAAAAAAAADYiIZeAAAAAAAAAAAAAAAAAAAAwEZuuwM4RWNjo44cOSJJ2rBh\ngzZu3GhzIgAAAGB01K4AAAAwBbUrAAAATEHtCgAAALu5LMuy7A4hSdXV1Tp//rxaWlrk9XrV0NCQ\n9NiioiKFw+Fh27xer7q6um7ofAAAAAAAAAAAAAAAAAAAAIBdHNHQW11dLUkqLy+XFG/Y9fl8qqmp\nGfX4oqIiFRUVDdvm9XpVVlZ2Q+cDAAAAAAAAAAAAAAAAAAAA7OKIht7c3Fy98cYb8nq9kqTDhw+r\nuLhYyaIVFRWpqalp0s4HAAAAAAAAAAAAAAAAAAAA2CXD7gDhcFiSEs23kuT3+yVJLS0toz5m6LGT\ncT4AAAAAAAAAAAAAAAAAAADALrY39HZ0dCgvL2/YNp/Pl9g3mkgkourqauXm5io3N1fFxcWKRCI3\nfD4AAAAAAAAAAAAAAAAAAADALm67Aww24k7EhQsXJElHjx5VOBxWRUWFOjo61NzcfEPnu57L5Rp1\nu2VZN31uAAAAYDJRuwIAAMAU1K4AAAAwBbUrAAAA7GB7Q+/58+eT7vN6vaNuP3r0aGKf3++XpERT\n742cT5IaGxt15MgRSdKcOXN06dKlcbMDAAAAdqB2BQAAgCmoXQEAAGAKalcAAADYzWXZfAtZbW2t\nKioq1NXVNWy7y+VSc3NzomF3LB0dHVqyZImam5t14sSJmz4fAAAAAAAAAAAAAAAAAAAAkC4ZdgfI\ny8tTJBIZtm3wZ5/Pl/I5pPhqvZNxPgAAAAAAAAAAAAAAAAAAACBdbG/oDQQCkqSWlpbEthMnTsjv\n98vr9Y44vrq6esS2cDiszZs339D5AAAAAAAAAAAAAAAAAAAAADvZ3tDr9XoVCARUU1OT2FZTU6Mn\nn3wy8XNxcbF27NiROL62tjaxr6OjQ6FQSPv27Uv5fE7lcrnkcrnsjjFh5E4/U7ObmlsyN7upuSVz\ns5M7/UzNbmpuydzspuZ2KlOvJ7nTz9TspuaWzM1uam7J3OzkTj9Ts5uaWzI3u6m5ncrU60nu9DM1\nu6m5JXOzm5pbMjc7udPP1Oym5pbMzW5qbqcy9XqSO/1MzW5qbsnc7KbmlszNTu70MzW7qbklc7Ob\nkNtlWZZldwgp3rQrSXl5eSooKFBZWdmIfQ0NDYpEIiouLlZHR4f8fr98Pp/27NkzofM51eCLxSH/\nJSkjd/qZmt3U3JK52U3NLZmbndzpZ2p2U3NL5mY3NbdTmXo9yZ1+pmY3NbdkbnZTc0vm1NGUxgAA\nFtRJREFUZid3+pma3dTckrnZTc3tVKZeT3Knn6nZTc0tmZvd1NySudnJnX6mZjc1t2RudlNzO5Wp\n15Pc6WdqdlNzS+ZmNzW3ZG52cqefqdlNzS2Zm92E3I5p6IUZL5jRkDv9TM1uam7J3Oym5pbMzU7u\n9DM1u6m5JXOzm5rbqUy9nuROP1Ozm5pbMje7qbklc7OTO/1MzW5qbsnc7KbmdipTrye508/U7Kbm\nlszNbmpuydzs5E4/U7ObmlsyN7upuZ3K1OtJ7vQzNbupuSVzs5uaWzI3O7nTz9TspuaWzM1uQu4M\nuwMAAAAAAAAAAAAAAAAAAAAAtzIaegEAAAAAAAAAAAAAAAAAAAAbue0OgOHcbrfOnDljd4wJcbvj\nLyNyp4+p2U3NLZmb3dTckrnZyZ1+pmY3NbdkbvbB3LFYLPE9bg61a/qYmlsyN7upuSVzs5uaWzI3\nO7nTz9TspuaWzM1O7Tr5qF3Tx9TckrnZTc0tmZvd1NySudnJnX6mZjc1t2RudmrXyUftmj6m5pbM\nzW5qbsnc7KbmlszNTu70MzW7qbklc7ObULu6LMuy7A6BuDNnzmj9+vV2xwAAAJjWjh49qkWLFtkd\nw3jUrgAAAFOP2nVyULsCAABMPWrXyUHtCgAAMPWcXLvS0OsgsVhM7777rt0xAAAAprUFCxY49m47\nk1C7AgAATD1q18lB7QoAADD1qF0nB7UrAADA1HNy7UpDLwAAAAAAAAAAAAAAAAAAAGCjDLsDAAAA\nAAAAAAAAAAAAAAAAALcyGnoBAAAAAAAAAAAAAAAAAAAAG9HQCwAAAAAAAAAAAAAAAAAAANiIhl4A\nAAAAAAAAAAAAAAAAAADARjT0AgAAAAAAAAAAAAAAAAAAADaioRcApplwOCyXyzXq15IlS+yOBwAA\nACRQuwIAAMAU1K4AAAAwBbUrAJiLhl4Hqa2t1Y4dO+yOkbJwOKyCgoLEhF9bW2t3pJS0tLQkcufm\n5qqiosLuSDeko6ND1dXVdsdISVFR0YgiMTc31+5YExaJRFRRUaFwOGx3lHH5/X7V1NQM+/L7/dqz\nZ4/d0VJSUVGhiooKFRcXq7i4WJFIxO5I44pEItqxY0cit9PH51hzTnV1tSoqKlRUVKTi4uI0Jxvf\nePOlU+fTZLlMmE+TZXf6nJrKa8Gk+dRpnDrWkjFhrI3G6eMsVSaNNWrX9KN2TT9q1/Shdk0/aleM\nxqljLRkTxtponD7OUmXSWKN2TT9q1/Sjdk0fatf0o3bFaJw61pIxYayNxunjLFUmjTVq1/Sjdk0/\natf0oXZNP2rXNLJguz179lh+v9/y+XyW3++3O05K2tvbLa/Xa5WXl1s1NTWW3++3JFk1NTV2RxuX\n1+u1ampqrObmZqu8vNyY3Nfz+XyWz+ezO0ZKAoGAtWfPnmFfpl3zPXv2WIFAwGpubrY7yriampqs\nhoaGYdu6urqMeX/ZvHnzsPx79uyxNm/ebGOi1Ph8vmGvj8HXvdOMN+cMjtFBgUDAKisrS2fEpFLJ\n7sT5dKxcTp9Px7umTp1TJ/JaMGk+dQqnjrWxOH2sjcWp42yiTBpr1K7pRe1qD2rXqUftmn7UrhiN\nU8faWJw+1sbi1HE2USaNNWrX9KJ2tQe169Sjdk0/aleMxqljbSxOH2tjceo4myiTxhq1a3pRu9qD\n2nXqUbumH7Vr+tHQ6wCDk1B5ebmj3kzG0tTUNGLS8fl8ViAQsClRatrb20e8afj9fsdMPKmqqamx\nAoGAo95MxuL018V4ysvLjSgOB7W3t1vt7e3DtpWXl48o2J1KktXV1ZX4ubm52fGv9cGiaqiGhgbL\n6/XalCi58eYcr9c77Po3NDRYTrn/Z7zsTp1Px8rl9Pl0rOxOnlNTfS2YNp86hVPH2licPtaScfI4\nmwjTxprTXxfjoXZNL2rXqUXtmn7UrulH7Tq1nDrWxuL0sZaMk8fZRJg21pz+uhgPtWt6UbtOLWrX\n9KN2TT9q16nl1LE2FqePtWScPM4mwrSx5vTXxXioXdOL2nVqUbumH7Vr+plcu2akby1gJLN582a7\nI0xYXl6eysrKhm3z+/26cOGCTYlS4/P5RuSW5Mjl4ZOJRCJqb2+X3++3O0rKvF6v3RFuWDgcVm1t\nrRoaGuyOkjKfzyefz5f4ORKJKBwOG/VeM/TjA06cOKFAIGBjmvE1NTUpLy9v2Da/369IJKKOjg6b\nUo1urNfB4EfDDB2zg+81LS0tUxssBeO9hp36Gh8rl9Pn07GyO3lOTeW1YOJ86hROHWtjcfpYS8bJ\n4yxVJo41atf0onZNP2rX9KB2TT9qV4zGqWNtLE4fa8k4eZylysSxRu2aXtSu6Uftmh7UrulH7YrR\nOHWsjcXpYy0ZJ4+zVJk41qhd04vaNf2oXdOD2jX9qF3Tj4Ze3BC/3z+i4IpEIo6fQK8XDocVDAaN\nyv3UU0/pySeflGRO0RuJRFRdXa3c3Fzl5uaquLhYkUjE7lgpqaioGHXyMcnQ14wJNm/erIqKCu3Y\nsUPhcFhNTU2qqamxO9aY8vLydOLEiWHbBotyU17rUjzz9X9kDP6h57Q/MqaL6TKfSubNqSbOp7hx\n02WsmTbOJDPHGrWrvahdpx61K27UdJlPJfPmVBPnU9y46TLWTBtnkpljjdrVXtSuU4/aFTdqusyn\nknlzqonzKW7cdBlrpo0zycyxRu1qL2rXqUftihs1XeZTybw51anzKQ29mBSRSEQnTpzQjh077I6S\nkurqahUVFam4uFjHjx93xF0kqejo6ND8+fMd9SaSisG7Ro4ePaonn3xShw8f1vr1621ONb6Ojg61\ntLSosLBQO3bs0JIlS1RUVGTM60WK/w6HDx927F1Io2loaFAgEFBtba2KiopUVFRkd6RxDf7BWVFR\nIUnDvjdpvJr0h8R0Zdp8Kpk5p5o6n2LymDbWTBxnkrljjdrVPtSu6UHtisli2nwqmTmnmjqfYvKY\nNtZMHGeSuWON2tU+1K7pQe2KyWLafCqZOaeaOp9i8pg21kwcZ5K5Y43a1T7UrulB7YrJYtp8Kpk5\npzp5PqWhF5Ni+/bt2rdv37Al+52srKxMTU1N6urqUiQS0fr1642YlPbs2aPy8nK7Y0zY0aNHVV5e\nLr/fr/Lycu3Zs0ctLS2Ov3tncIIJhULasWOHGhoadOHCBWNeL5ISd62Z5PDhw/J6vWpublYgENCO\nHTscX6AHAgHt2bNH1dXVcrlc2r59e+KOI1PeFyXp/PnzSfc5sYiZjkybTyUz51RT51NMHtPGmonj\nTDJ3rFG72ofaNT2oXTFZTJtPJTPnVFPnU0we08aaieNMMnesUbvah9o1PahdMVlMm08lM+dUU+dT\nTB7TxpqJ40wyd6xRu9qH2jU9qF0xWUybTyUz51Qnz6c09OKm1dbWKi8vz6i7eYZOMhUVFYm7G5ws\nHA47vkBJ5vpJffC14vQ378E/Hvbt2ye/3y+/36+GhgZFIhGFw2Gb042vpaVFhw8fNurjPzo6OrR9\n+3Y1NDTI7/erqalJ5eXlCofDjr/m5eXlsixLlmWpoaFBHR0dRr0vStKSJUsSd8de7/qP1cDkM3E+\nlcybU02eTzE5TBxrpo0zyeyxRu1qD2rX9KJ2xc0ycT6VzJtTTZ5PMTlMHGumjTPJ7LFG7WoPatf0\nonbFzTJxPpXMm1NNnk8xOUwca6aNM8nssUbtag9q1/SidsXNMnE+lcybU50+n7rtDgCzdXR0qKmp\nSQ0NDXZHSUkkEhlRKA7e0eD0iaeiomLUJcldLlfiDjZTDF5rv99vc5KxDb5Whr5mTLoDZvv27Sor\nKzPqLqlwOKwHHnhg2LbBu9hMMvixJe3t7XZHmZC8vLwRfzQP/mzSa99Eps2nkrlz6nSaTzFxpo01\nU8eZNL3GGrVrelC72ofaFRNl2nwqmTunTqf5FBNn2lgzdZxJ02usUbumB7WrfahdMVGmzaeSuXPq\ndJpPMXGmjTVTx5k0vcYatWt6ULvah9oVE2XafCqZO6c6fT5lhV7csEgkkvhIAVNUVFSM2NbS0iKf\nz+f4QvHo0aNqb29PfJWVlcnn86m9vV1PPvmk3fGSGq2oCofDRtxNMlgkjnZXoNNfL4cPH1ZLS8uo\nr3lTXV+0O1UkElFxcbFqamqMK2gHP/JjaOFy4sQJ+f1+o/7IM42J86lk7pxq6nyKm2fiWDN1nEnm\njjVqV3tQu9qH2hUTZeJ8Kpk7p5o6n+LmmTjWTB1nkrljjdrVHtSu9qF2xUSZOJ9K5s6pps6nuHkm\njjVTx5lk7lijdrUHtat9qF0xUSbOp5K5c6rT51NW6HWQSCTi+I8TGGr9+vUKBAIjiq9AIODYQVlQ\nUKAdO3aopqZGUvya19TUqKmpyeZk4/N6vaNOjk6f/L1er2praxMf4dDR0aFQKKR9+/bZnGx8gx+Z\n8dRTTyXuvqitrdXmzZsdf923b9+uQCDg+JzXe+yxx1RRUaGOjo5E9urqapWXlxtRHLa0tGj79u16\n8sknHf8H6GhzjtfrVSAQUE1NTeJ9sqamxhEFy1DjzZdOnU+T5TJhPh0tuwlzarLXuYnzqRM5dawl\nY8JYu54J4ywZU8catas9qF3tQe2aHtSu6UftitE4dawlY8JYu54J4ywZU8catas9qF3tQe2aHtSu\n6UftitE4dawlY8JYu54J4ywZU8catas9qF3tQe2aHtSu6UftmkYWbNfU1GSVlZVZXq/XkmRt3rzZ\namhosDvWmMrKyixJo37V1NTYHS+p9vZ2KxAIWH6/3yorK7PKy8utrq4uu2NNyPWvl7KyMqupqcnu\nWEl1dXVZgUDA8vl81ubNm63y8nK7I01IV1eXtXnz5sTrxbT8JmpubrYCgUDimjv5PWUoU7KmMuds\n3rw58bp30u80Xnanzqdj5XL6fDpWdifPqam8FkybT53EqWNtLE4fa8k4eZylyrSxRu2KiaJ2nVrU\nrulH7Zp+1K5Ty6ljbSxOH2vJOHmcpcq0sUbtiomidp1a1K7pR+2aftSuU8upY20sTh9ryTh5nKXK\ntLFG7YqJonadWtSu6Uftmn4m164uy7KsibUAAwAAAAAAAAAAAAAAAAAAAJgsGXYHAAAAAAAAAAAA\nAAAAAAAAAG5lNPQCAAAAAAAAAAAAAAAAAAAANqKhFwAAAAAAAAAAAAAAAAAAALARDb0AAAAAAAAA\nAAAAAAAAAACAjWjoBQAAAAAAAAAAAAAAAAAAAGxEQy8AAAAAAAAAAAAAAAAAAABgI7fdAQAAqSss\nLFR3d/eo+1avXq1gMKhgMJjmVAAAAMBI1K4AAAAwBbUrAAAATEHtCgDTm8uyLMvuEACA1AwW5088\n8YRycnIS299++201Njaqs7NTq1ev1nPPPTdsPwAAAJBu1K4AAAAwBbUrAAAATEHtCgDTGw29AGCQ\nweL8+PHjoxbfTz/9tPbv36/8/HyFw2EbEgIAAABx1K4AAAAwBbUrAAAATEHtCgDTW4bdAQAAk+eb\n3/ymgsGgOjs79fTTT9/UubZt26YVK1ZMUrLJ49RcAAAAmBhqVwAAAJiC2hUAAACmoHYFALPR0AsA\n08wTTzwhSdq/f7+6u7ttTgMAAAAkR+0KAAAAU1C7AgAAwBTUrgBgLhp6AWCaycnJUTAYlCSFQiGb\n0wAAAADJUbsCAADAFNSuAAAAMAW1KwCYi4ZeAJiG1q1bJ0k6duzYsO0vvviitm3bpsLCQq1YsULb\ntm3TyZMnhx2ze/durVixIvHYFStWJL6G3r2Xyrkkqbu7W7t3704cV1hYqK9//esjsknSvn379Oij\njybON/SYVHMBAADALNSuAAAAMAW1KwAAAExB7QoAZnLbHQAAMPny8/MlSZ2dnYltJ0+e1M6dO7V6\n9Wo99NBDmjt3rn70ox/p0UcfVTgcTjxm06ZNys/PVygUUmdnZ+LjOKT4nXwTOZckPf744zp58qSC\nwaDmzp2rzs5OvfTSS8rPz0/8ESEpUYyvXr1awWBQL7zwgrZt26a9e/dq06ZNKeUCAACAeahdAQAA\nYApqVwAAAJiC2hUAzOSyLMuyOwQAIDWFhYXq7u7W8ePHxyxIu7u7VVhYqJycHB0/fjyxrbOzU6tX\nr04cd/LkST366KNat26dDhw4MOwcjz76qE6ePKlTp06Nev5UztXZ2alAIKCvfvWr+uY3vzniHIO/\nw759+/S9731P3/nOdxIf/SFJgUBAOTk5+vGPf5xSLgAAADgHtSu1KwAAgCmoXaldAQAATEHtSu0K\nYHrLsDsAAGDyffTRR5KkefPmJbbl5OQMK6YlafXq1crJydErr7wyofNP9FxD7/obeo5BtbW1ys/P\n10MPPaTu7u7EVzAY1MmTJ0d9PAAAAKYHalcAAACYgtoVAAAApqB2BQAzue0OAACYfIPF7NCPsUhm\n3rx5k1b8Xn+u/Px8rV69Wo2NjQoEAlq3bp3WrVunTZs2JY4ZWowXFhaOet7Ozs6UfhcAAACYh9oV\nAAAApqB2BQAAgCmoXQHATDT0AsA09POf/1yStGrVqmHbOzs79eKLL+qFF15QZ2enuru7b/g5Uj3X\nc889p29961tqbGxUKBRSKBRSfn6+Dhw4oPz8/EQxHwwGhxXtQ91///03nBMAAADORu0KAAAAU1C7\nAgAAwBTUrgBgJhp6AWAa+tGPfiRJ2rJlS2Lbiy++qJ07dyo/P18bN25UWVmZcnJytHv37gnfbTeR\nc+Xk5Oj73/++uru7dezYMf3sZz9TY2Ojdu/enSjQB61bt+4mfmsAAACYiNoVAAAApqB2BQAAgCmo\nXQHATDT0AsA08/TTT6u7u1sbN24cVvh++9vfVn5+vsLh8E0/x42cKycnR5s2bdKmTZu0bds2HTt2\nLLE9JydHL7zwgr7zne/cdDYAAACYg9oVAAAApqB2BQAAgCmoXQHAXBl2BwAATJ59+/Zp//79ys/P\n13e/+91h+0b7eIvOzs6kd9otWrQoccz1j0/1XN3d3QqFQiOO/eijj4b9/MQTT6i7u1u7d+8e9Xca\n+nxj5QIAAIA5qF0BAABgCmpXAAAAmILaFQDMxgq9AGCgUCiknJycxM9vv/22Ghsb1dnZqfz8fP34\nxz8etl+SNm7cqMbGRgUCAW3cuFEXL17UCy+8kPQ51qxZo8bGRm3btk2rVq3SSy+9pL/8y7/Upk2b\nUj7XK6+8ot27d+t73/ue7r//fs2dO1evvvqqOjs79dWvfjVxXDAY1M9//nOFQiEdO3ZM69atUyQS\n0UsvvaTu7m5t2rQp8fuMlQsAAADOQ+1K7QoAAGAKaldqVwAAAFNQu1K7ApieXJZlWXaHAACkprCw\nMOndZatXr1YwGFQwGBx1f3d3t3bu3Kljx44pJydH999/v4LBoGpra3Xy5EmdOnVqxPGPP/64Tp48\nqdWrV+uhhx5SMBhUTk7OhM517Ngx7du3T6+88oq6u7uVn5+vYDCo7du3j8gYCoUUCoV08uRJ5efn\na9WqVfrmN7857GNAxsoFAAAA56B2pXYFAAAwBbUrtSsAAIApqF2pXQFMbzT0AgAAAAAAAAAAAAAA\nAAAAADbKsDsAAAAAAAAAAAAAAAAAAAAAcCujoRcAAAAAAAAAAAAAAAAAAACwEQ29AAAAAAAAAAAA\nAAAAAAAAgI1o6AUAAAAAAAAAAAAAAAAAAABsREMvAAAAAAAAAAAAAAAAAAAAYCMaegEAAAAAAAAA\nAAAAAAAAAAAb0dALAAAAAAAAAAAAAAAAAAAA2IiGXgAAAAAAAAAAAAAAAAAAAMBGNPQCAAAAAAAA\nAAAAAAAAAAAANqKhFwAAAAAAAAAAAAAAAAAAALDR/w/0KhI8STfKuQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11c745990>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sb.set_style('ticks')\n",
    "g = sb.FacetGrid(\n",
    "    df,\n",
    "    col='Quartile',\n",
    "    sharey=True,\n",
    "    hue='Method',\n",
    "    palette=sb.mpl_palette(\"magma\", 4),  # sequential color palette\n",
    "    hue_order=methods,\n",
    "    aspect=1.5,\n",
    "    legend_out=False,\n",
    "    size=6.5)\n",
    "axs = g.axes\n",
    "\n",
    "g.axes[0, 0].tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=16)\n",
    "g.axes[0, 1].tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=16)\n",
    "g.axes[0, 2].tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=16)\n",
    "g.axes[0, 3].tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=16)\n",
    "\n",
    "g.map(\n",
    "    sb.plt.plot,\n",
    "    'Dataset',\n",
    "    'AUC',\n",
    "    linewidth=4,\n",
    "    marker='o', # round marker\n",
    "    mfc='w', # facecolor white\n",
    "    mec='k', # edge color black\n",
    "    mew=2).set(\n",
    "        xticks=np.arange(1, 15), ylim=[0.5, 1], yticks=np.arange(0.5, 1, 0.05))\n",
    "g.add_legend()\n",
    "\n",
    "g.axes[0, 0].set_yticks(np.arange(0.5, 1, 0.01), minor=True)\n",
    "# g.set_axis_labels(y_var=\"Area Under the Curve\")\n",
    "\n",
    "g.set_xlabels(r\"Dataset\", fontsize=24)\n",
    "g.set_ylabels(r\"Area Under the Curve\", fontsize=24)\n",
    "\n",
    "# plots to the right are MOOCs\n",
    "# g.axes[0,0].axvline(x=10.5, color='gray', linestyle=':', linewidth=0.5)\n",
    "# g.axes[0,1].axvline(x=10.5, color='gray', linestyle='--', linewidth=0.5)\n",
    "# g.axes[0,2].axvline(x=10.5, color='gray', linestyle='--', linewidth=0.5)\n",
    "# g.axes[0,3].axvline(x=10.5, color='gray', linestyle='--', linewidth=0.5)\n",
    "\n",
    "# setting titles individually\n",
    "g.axes[0, 0].set_title(\"1st Quartile (least active)\", fontsize=24)\n",
    "g.axes[0, 1].set_title(\"2nd Quartile\", fontsize=24)\n",
    "g.axes[0, 2].set_title(\"3rd Quartile\", fontsize=24)\n",
    "g.axes[0, 3].set_title(\"4th Quartile (most active)\", fontsize=24)\n",
    "\n",
    "g.despine(offset=10, left=True, trim=True)\n",
    "\n",
    "g.savefig(\"qpwide.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABIAAAAR0CAYAAAAJq21VAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzs3XtclOl9///3KCtKcBhN2iZZZ5N6WDfibr8PDW3ENj04\nMGB6ChHHpjYRFG0OFVNR9BeXJOivVcRENm1/5SBsuiZ1FkJPWWUAv2mab8ZtV/klxCHZ4LLJDs1h\ns64wUERkne8f7NxhZDgNMwwOr+fj4WN37vu6r/tzMwoXn7muz2Xy+/1+AQAAAAAAIG4tiHUAAAAA\nAAAAiC4SQAAAAAAAAHGOBBAAAAAAAECcIwEEAAAAAAAQ50gAAQAAAAAAxDkSQAAAAAAAAHGOBBAA\nAAAAAECcIwEEAAAAAAAQ50gAAQAAAAAAxDkSQAAAAAAAAHGOBBAAAAAAAECcIwEEAAAAAAAQ50gA\nAQAAAAAAxDkSQAAwDT6fT9XV1bEOY15wOp3yeDyxDgMAAACICySAAGAacnJyYh3CvGG1WrVr1y55\nvd5YhwIAAAA88EgAAQ8Ij8ejkpKSWb9vU1OTcnJytHbtWqWlpWn//v1z7hfy6upq5eXlGa9Pnz6t\ntWvXRvw+p0+fltlsVkFBQdTv9aC5/z2IhPT0dGVnZ8fk7z0AIL45nU7ZbDatXbtWOTk5ampqimjf\na9eulc/nm9Z1D8KYS5q9cReAyCMBBMxxXq9XTqdTu3btUk9Pz6zeu6SkRIWFhVqxYoVKS0u1d+9e\ndXd3y2azRXSgNFPf/e535Xa7o3oPn8+nmpoa7d27N6r3eVBF6z0oKiqS2+2O+vsLAJg/nE6nysvL\n5XA4VFpaKkkqLCyU0+mMWUwPyphLmp1xF4DoIAEEzGFNTU2y2WwqLy+f9qdIAadPnw7r06PTp0/L\n6XSqoqJCTz31lBwOhwoKCtTY2CiHw6HCwsJZr88y3rM89dRTevHFF6N6b6fTKbPZrKysrKjeZyrC\nfU+jee9ovQdms1np6em6cOFCxPsGAMxP5eXlqqioUEFBgRwOhxobG5Wamqry8vKYxDMXx1yBuGI1\n7gIQHSSAgDksPT1dra2teuGFF2Q2m6d9fWDWynQHDYHrHA5HyIRHaWmprFarnnzyyWnHFK5wnyVS\nLl26pOzs7Jjce7RYfh1idW+HwyGXyzWr9wQAxCefzyer1ar09PSg43v37pXP55v1n3Fzccw1Oi42\nYwDiCwmgN7lcLh08eFAHDx7kFw3MGWazWVarddbvW1lZKWlk+c14CgoK5PF45sUU4MCAMDU1Ndah\nzEuBr/tcmwIPRAPjESC6zGaznn766ZDHJc36DFvGXABmEwmgN9ntdp05c0ZnzpyR3W6PdTjAlAWW\nia1du1Zr165VXl6evF6v9u/fr7S0NEkj69oDBQWnoqOjQ2azecJZR4FPzkYPlEIVAQxVCHF0fKNj\nDvQRiLOkpEQ2m00f+9jHJnyWqRQfHF1YMScnZ1qDqEBs69evn1L7ie410bOPvj7S7+lU7iuNFBvP\ny8tTWlqa0tLSlJeXJ4/HM+m9R78HJSUlId+P6urqMX8XpvK+BJKgc7EQ5nxls9lCFv0O/Huf6nvl\n8/lks9lmFEtOTk5c/d1gPAJEX6jxTeD7SGB8ExiPBH4uBn5OhZoRU11dbfzcLCkpmday/ViOuUY/\npzR3xl0AoocEEPAA83q9KiwslN1uV2NjoyoqKmS1WuXz+XTixAnV1dVJGpk+3NraqsbGxin1e/36\n9UmTHYFfysOZGhyo53L8+HHV1dWpt7d3zPbqOTk5un79uhwOh06dOhX2s0gjg5DCwkJt2rRJFRUV\nWrFixbgJkFAC7aYyG2uye0327NF6T6fyNXe73cax48ePq6ioSEuXLtXFixendW+Hw2F8LUa7dOmS\nUlNTjUHudN4Xq9U660XQMbHe3t4xv+Q0NTVN+u8klkVWAWA81dXVSk9PD0rE+Hw+FRYWGsWiAz+j\n77+uvLxc69ev1/Hjx6ddS2gujLmkuTXuAhA9CbEOAED4AgOBffv2yWw2KzU1NWj9eGDAkJKSErWl\nZOH8Un7o0KGg18ePHw/agtXn8yklJcUYfEgze5Ynn3xSe/bsMe6blZWlnJwcXbhwYUwsofT29koK\n/YnhdO810bNnZWVF7T2d7L7SyCd/6enpQV/3QDJnOvcOJHmcTqfRt9frlcfjMXZbkab3vpjNZgaO\nc8ymTZvkdruN9ziQDJrs34nT6VR2dnZYdc0AIBqqq6vV29sb9PMvoKioyPg+98orr6impkY+n8/4\nHlZVVTXmZ6fP54tKQelIj7lGf/+eS+MuANHDDCDgARaYErxr1y5VV1dHrFDf+vXrdf369QnbTGdW\nzGQCNV5G/4I/OlEwEx6PxyhkGFhStXbtWnk8HnV0dEypj1deeSVq97r/2aP1nk52X6/XK6/Xq4KC\ngoj0v3379qDp3oHkXqCQdjhfq76+vojEhsjYunVr0GyeS5cujSlgWl1dLZvNZizTKikpkcfj0a5d\nu1RSUmK0Cyw7GH3M6XQqJycnKDkccPr0adlsNu3fvz/sHRIBQBr5+VReXq6nn3465JhmdLHoRx55\nJOhc4GfZ6A9LpKl9YBQwF8Zc0twadwGIHmYAAQ8ws9msuro6lZeXG5803f8pVDjWrVsnt9sd9AnX\n/Z/uBxITmzdvDuseTU1Nunjxorq7u8dd8hMJgb4bGxvHDMhSUlKm1IfFYonovSZ69mi9p5PdN/B6\nql+TyezYsUM1NTXGJ4yXLl0KmlofifcFsWW1Wo1lYGazWU1NTaqoqDCSQoGCpa2trfL5fDp27Jie\neuopXb9+XU8//bTMZrN8Pp+ReCwtLVVaWppKS0vl8XjU1NRkLDnIyclRamqqrFar3G63rly5otbW\nVkmacQ0hAPOXx+PRk08+aWwDH8pEyZxIJGbmwphLmlvjLgDRwwwg4AGXnp6uxsZGvfDCCyoqKpLb\n7VZ1dfWM+tyxY4ckBU1fLi8vN4ohSiNTnkNtozoVeXl5Ki8v1+bNm3X8+PGQu3FEyugBjdVqDfoz\n1U/oAn1MNtNgKveayrNH4z2d7L6B2APL3WYq8NxOp9PYRS3UcrLRbSd6XwLb9mJuyc7O1qVLl0Iu\n/7p48aJ6e3uVl5enwsJCdXd3h+xj9G6HVqtVXq9XFy9eDPr74nA4jFlA3/rWt4LOsZQMQDi8Xq92\n7dqlioqKsHf5jMTPzngac0mRGXcBiB4SQECcMJvNKigoUGpqqr773e9KCv+TFqvVqj179sjpdBq/\ndJWWlspqtaqwsNBYxlFRUTFpX/cvYfJ6vXK73SoqKpLD4TA+1Z9MuM8SqEcTai3+VJeOBAYskw3w\nJrvXdJ89Uu/pVO4bGJyFSjQFvk7TvbfD4ZDb7TaWgo1eHjTd96W3t1dLly6d1v0RfVlZWWpqagqq\nBTTa3r17VVdXp7q6unELiIb6e3X/cj+WeQGIJJ/Pp7y8PB0/fjyspEpA4GdZoNBywFSXjktzc8wl\nxXbcBSB6WAIGzHGjf5j39fXJ4/EYn5g7nU5VV1fL4XAYn5yPnmkRSFwElmQ4nc4pLyU6dOiQ+vr6\njB2pNm/erPT0dDmdTqOf+z8xC6yND+yk4Xa7x+z4E/gEKDAwMJvNU5rdMpNnOX78uAoLC7V//37t\n2LFDPp9PTqdTVqt1SmveR29DPtnAabJ7Tfbs0XhPp/o1Ly0tVV5envbv36+tW7eqt7fXGIzW1dVN\n+95ZWVkqLy9XVVVVyO2sp/q++Hw++Xy+MbUXEHuBZWBOp3PMLydbt27Vk08+aSSGPB6PUlNTlZKS\nMmkyNfB3J3DtpUuXdPz4cUkjSyDKy8vlcDiMxCoATEdOTk7Q96/R0tPTpzXjdO/evSovL1dJSYmx\nmUNNTc204plrY65AWyk24y4A0cMMIGAO83g8RhFUn89nbNMdqHmRnZ0tu90up9OpwsJCOZ1O7dmz\nJ2h5xJ49e+R2u1VeXq5169ZN6/6lpaWqqKhQd3e3SkpKjG28pdCf4mRnZxvbnxYWFqqnpyfkD/rj\nx4+rt7dXhYWFQb/kTSbcZ8nKylJjY6P6+vqUl5enJ598UlarVUVFRVO6PjCAmkpB5snuNdmzR+s9\nncrXPLD0LDAIra6u1tKlS4Pew+nc22q1KjU1VR6PR1u3bp321yogUBxzJp/SInoChb3vn9qfmpoq\nh8NhfA8LzARLT083liSMJz09XQ6HQzabTTabTXv37jW+96Snp2v9+vWy2WwqLy+npgSAaRk9I7ek\npGTMn9EbGExFQUGB9uzZo0uXLqmkpEQ9PT1THl+MNtfGXFLsxl0Aosfk9/v9sQ4CwIPFZrPJ6/Wq\ntbV13tRlKSkpkdfrjUgxZkxPdXW1nE6nUfQXAID5Yj6OuQBEDzOA3uRyuXTw4EEdPHhQLpcr1uEA\nc1ogCVJYWBjjSGZPVlaW3G43y01iYLwlZEA8YjwCYLT5OOYCED3MAAKAKcrJydGmTZt06NChWIcy\nb7jdbuXl5emFF15g9xAAAABgBkgAAcAUBWoyMQ179thsNhUUFATVQAIAAAAwfSSAAGAaArt0UY8m\n+gLFNJ966qlYhwIAAAA88EgAAQAAAAAAxDmKQAMAAAAAAMQ5EkAAAAAAAABxjgQQAAAYl9/v1+3b\nt8WKcQAAgAcbCSAAADBGe3u78vPzlZycrKSkJCUnJys/P1/t7e1Ru6fP59P+/ftls9lks9mUk5Mj\nr9crScrJyVFaWlrI69LS0pSTkzPm+OnTp2Wz2cYcD/Sdl5dn/Nfj8UT2YQAAAOaYhFgHAAAA5han\n06mdO3dqeHhYkpSYmKiBgQHV1dXpmWee0fnz5+VwOCJ6T5/Ppy1btuj48ePGzm9er1cpKSlGm5SU\nFHk8HqWmphrHPB5PUJvRvF6v7Ha73G630tPTg84VFRUZx7xer3JycnT58mWZzeaIPhcAAMBcwQyg\nN7lcLh08eFAHDx6Uy+WKdTgAAMREe3u7kfzZvXu3Ojs7NTg4qM7OTu3evVvDw8PauXNnxGcCHTt2\nTHv37lVWVpZxzGq1BiVkHA6HnE5n0HVOpzNkMsrtdmvz5s3aunWrLly4MOG9rVar1q9fr+vXr8/w\nKWaO8QgAAIgWZgC9yW63y263xzoMAACiou0/OnWmqEE/+sGrE7brHGg2kj81NTXG8dWrV6umpkZ+\nv1+1tbXKeO+HtSYpY9x+3vXoL+tg+TZteP+aKcXncrl04sSJCdukp6ersLAw6Jjb7VZFRYUuXboU\ndPzChQs6ceKEzGazOjo6JuzX7Xbr+vXrWr9+/ZRijSbGIwAAIFqYAQQAwDxQ9qn6SZM/fr9fr939\ngSTpyJEjIdsEjr9298UJC0P/6AevquxT9VOKzefzSdKUll/Z7XY1NTVJkpqamsZNlvT19Rn9paen\nj5k5VFJSopycHOXk5OjChQtqbGxk+RcAAIhrzAACAACSpHt6Q/c0rMTERK1evTpkmzVr1mjRokUa\nGhrSPb2hhREYSgQSLz6fb9IkzNatW1VZWamsrCxdvHhRhw4dMhJIAU6nU16vV3l5eZKk3t5eeb3e\noKVipaWlY+oCAQAAxDNmAAEAMA8c/kKu3r32VyZss0ALtUAJunPnjm7cuBGyTWdnp4aGhrRACVqg\nheP29e61v6LDX8idcnx2u33MLJ1QUlNT1dHRIZ/Pp+7ublmt1jFtmpqa1NjYqLq6OtXV1amxsVHX\nr18fkygCAACYT5gBBADAPLDh/Wt0/j9DL+saLT/fp7q6Op08eTKoBlDAyZMnJUm78j+ic+fORiy+\nEydOaMuWLbJarUYhaK/XK5/PF7TrlzSSLDp27Jiys7PH9OPz+dTb2ztmJlF2dracTqcKCgoiFjMA\nAMCDhBlAAADAcODAASUkJOjcuXPGLmCSjF3AamtrlZCQMKYY80yZzWZdvnxZFy9elM1mk81mU0lJ\nScglYTt27JDL5QraMSzA6XSGTAxlZWVNaYYRAABAvDL5J6rgCAAA5h2n02lsBS/JqPkjSQkJCTp/\n/nzIrdcBAAAwdzEDCAAABHE4HLp27Zry8/OVlJSkoaEhJSUlKT8/X9euXSP5AwAA8ABiBhAAABiX\n3+/X4OCgFi9eLJPJFOtwAAAAECYSQG9yuVxqbm6WJGVmZsput8c4IgAAMN8wHgEAANFCAggAAAAA\nACDOUQMIAAAAAAAgzpEAAgAAAAAAiHMJsQ4goKysTDdv3lRbW5ssFovq6+vHbdvT06Pi4mJZLBZ1\ndXUpLS1Nhw8fNs5nZGSotbU16BqLxaJbt25FLX4AAAAAAIC5ak4kgMrKyiRJp06dkjSSwNm3b58q\nKytDtt+4caPq6+u1YcMGo72koCRQoK8Ai8US8bgBAIh37AIGAAAQH+ZEEehly5bp5ZdfNpI0DQ0N\nys3NVajQqqqqVFlZqWvXrhnHGhoaVFBQYMzwycjIUEtLy+wEDwBAHGpvb9fZs2fldDo1MDCgpKQk\nORwOHThwQE888URE72Wz2cYcs9vtOnToUMhzVqtVdXV1kqScnBx5vV698MILY9qlpaXJarWqsbEx\n6Pjp06flcrnGzBYGAACIZzGfARQYfI2eoROY2dPW1mb8f0BLS4uWL18edGzDhg3q6elRV1eXVq5c\nyWwfAABmwOl0aufOnRoeHpYkJSYmamBgQHV1dXrmmWd0/vx5ORyOiN6ztLRU6enp0z4nSSkpKfJ4\nPEpNTTWOeTwepaSkhGzv9Xplt9vldrsn7BcAACCexLwIdFdX15iEzsqVK41z91u+fLmuXr06pg9p\npDZQ4L9lZWVatmyZli1bptzcXOMcAAAYX3t7u5H82b17tzo7OzU4OKjOzk7t3r1bw8PD2rlzp9rb\n22MdqsHhcMjpdAYdczqdIZNUbrdbmzdv1tatW3XhwoXZChEAACDmYj4DaLqJmdzcXFVVVam4uFin\nTp0yCkJLv5hF9Prrr0uSLl++rNbWVhUXF6urqyto2dhExqtxMAdWywEAEJZX/vNlXT5+Sa93vTZh\nO+eP/9lI/tTU1BjHV69erZqaGvn9ftXW1qrg/bu0/Z1/PG4/y1e+TVuezNYjv/GrEXuG8aSnp6uw\nsDDomNvtVkVFhS5duhR0/MKFCzpx4oTMZrM6OjqiHttMMB4BAACRFPME0M2bN8c9F2opl81m06lT\np1RcXKyysjJt27ZNNptNbW1txsyhy5cvG9cGlpAFkkCBNvdzuVxqbm6WJCUnJ6u/v39GzwUAwFzS\n+tnndOtHr0/Yxu/369u+65KkI0eOhGxz5MgR1dbW6v/3XVfuO/5o3CTF612vqfWzzyn/0ienFF9J\nSYnMZrPx+umnnzZe339u7969ysrKCrrebrerqalJWVlZampqkt1uD3mfvr4+o6/09PRxZwrFCuMR\nAAAQLTFPAK1atcqYsXO/+5eGBRw+fDhox6/c3Fxt27bNeH1/4mjbtm0qLi6ecLaR3W43BotnzpyZ\ncvwAAMSLYf+w7vrvKjExUatXrw7ZZs2aNVq0aJGGhoY07B/WQ6aHInLvmdQAkqStW7eqsrJSWVlZ\nunjxog4dOiSfzxfUxul0yuv1Ki8vT5LU29srr9c7pxJAjEcAAEC0xDwBtHz58jGJmcDr8WbrjNbV\n1aWGhga99NJLE95D0piC0gAAzBe2z35g0iVgCaYEPWR6SHfu3NGNGzdCJoE6Ozs1NDSkh0wPKcE0\n/jAisARstqSmpqqjo0M+n0/d3d2yWq3yeDxBbZqamtTY2Bg0mygtLU0+ny/oGAAAQDyKeQIosL3r\n6B2/rl69qg0bNky6m1dPT49yc3NVWVlpJIvKysqCZgdJIzuNjZ4hBADAfPPIb/yq8r728UnbdeT/\nSHV1dTp58mRQDaCAkydPSpL+LO/PVHTuMxGPcybsdruOHTum7OyxiSefz6fe3t4xiZ7s7Gw5nU4V\nFBTMVpgAAAAxEfNdwCwWi2w2myorK41jlZWVOnr0qPE6NzdX+/btC7qura1NW7Zs0dGjR7V3796g\n/qqqqozXXV1dcjqdqq6ujuJTAAAQHw4cOKCEhASdO3fO2AVMkrELWG1trRISEsYUXY6mwsJCpaWl\nBf0JZceOHXK5XGPqA0kjy79CJYaysrLG7CAGAAAQj0z+ObKVRG5urqSR5VobN24MSuoEztXX10sa\nKei8atWqoDYBgVlBXV1d2rBhg1auXKlTp07NwhMAABAfnE6nsRW8JKPmjyQlJCTo/Pnzc6puDgAA\nACY3ZxJAAABg7mhvb1dFRYUuXLiggYEBJSUlaceOHSosLNQTTzwR6/AAAAAwTSSAAADAuPx+vwYH\nB7V48eJxt3wHAADA3EcCCAAAAAAAIM7FvAg0AAAAAAAAoosEEAAAAAAAQJxLiHUAc4XL5VJzc7Mk\nKTMzU3a7PcYRAQCA+YbxCAAAiBZqAAEAAAAAAMQ5loABAIBx+f1+3b59W3xeBAAA8GAjAQQAAMZo\nb29Xfn6+kpOTlZSUpOTkZOXn56u9vT3WoQEAACAMLAEDAABBnE6ndu7cqeHhYUlSYmKi7ty5I0lK\nSEjQ+fPn5XA4InY/m82m0tJSpaenh3V9dXW1JKmgoMDo7352u12HDh2Sz+fTsWPH1NHRIUmyWq0q\nKipSampqmNEDAAA8GCgCDQAADO3t7UbyZ/fu3Tpy5IhWr16tGzdu6OTJkzp37px27typ97znPXri\niSdiHe64QiWUfD6ftmzZouPHj+upp56SJHk8nliEBwAAMOtIAAEAMA/c/s6Luvl3F3TX+9MJ2x1v\n/7qR/KmpqTGOr169WjU1NfL7/aqtrdWJDzh06vHfGbefh6xv11s/vkNLfm1tpB5hxo4dO6bt27cr\nKyvLOMbMHwAAMF9QAwgAgHngtS9+ZdLkj9/v13M/fUmSdOTIkZBtAse/9pMbExaGvuv9qV774lfC\njPYX9u/fr5ycHOXk5MjtdhvHq6urlZaWpry8vKDjE3G5XNq3b9+MYwIAAHgQMQMIAABIku7ce0O3\n3xhWYmKiVq9eHbLNmjVrtGjRIt0eGtKde29o8cLoDiVOnDghs9lsLN964YUX5PF45HQ6dfnyZZnN\nZpWUlIy5rqSkRGaz2XgdWPI1+hgAAMB8QgIIAIB54G1/8eFJl4AlLlioJQsTdPvOHd24cSNkEqiz\ns1NDQ0NasjBBiQsWjttXYAnYTHm9XlVWVqqvr08+n08+n09ut1t2u91I5ixdunTMdeMVlfb5fEZC\nadeuXfL5fEaBaAAAgHhGAuhNLpdLzc3NkqTMzEzZ7fYYRwQAQOQs+bW1WlH5mUnb7cgfUl1dnU6e\nPBlUAyjg5MmTkqQ/+ehHtPLc30c8ztE8Ho+efPJJPf300zKbzUpLS5tRf3a7XU6nUwUFBTKbzWps\nbJTT6ZxThaAZjwAAgGghAfQmu93OIAsAMO8dOHBAzzzzjM6dOye/368jR45ozZo16uzs1MmTJ1Vb\nW6uEhAQVFhZGPRav16sVK1bIbDbL6/XK5/NJktLT01VYWGjM2uno6JjSFvKHDh1STk6OrFZrUCHo\nuYTxCAAAiBYSQAAAwPDEE0/o/Pnz2rlzp2pra1VbW6tFixZpaGhIkpSQkKDz589HfAv4wsJCpaSk\nGK8DS7jKy8tls9m0bt0641xqaqrsdrtxPNQSsFCsVqsuX76sY8eOqby8XNJITaCioqKIPgsAAMBc\nZPJPtIUHAACYl9rb21VRUaELFy5oYGBASUlJ2rFjhwoLCyOe/AEAAED0kQACAADj8vv9Ghwc1OLF\ni2UymWIdDgAAAMJEAggAAAAAACDOLYh1AAAAAAAAAIguEkAAAAAAAABxjgQQAAAAAABAnCMBBAAA\nAAAAEOcSYh3AXOFyudTc3CxJyszMlN1uj3FEAADEHruAzS7GIwAAIFrYBQwAAIzR3t6us2fPyul0\namBgQElJSXI4HDpw4ICeeOKJWIcHAACAaSIBBAAAgjidTu3cuVPDw8OSpMTERN25c0eSlJCQoPPn\nz8vhcETsfjk5OZKklJQU9fb2KiUlRUVFRUpNTZUk2Ww2lZaWKj09fcy1NptNZrM56NqCgoKQbU+f\nPi2Xy6XW1taIxQ4AAPCgoAYQAAAwtLe3G8mf3bt3q7OzU4ODg+rs7NTu3bs1PDysnTt3qr29PaL3\nLSoqUl1dnRobG1VUVKRdu3bJ5/NN+9rS0lKVlJSoqalpTDuv1yu73S632x3R2AEAAB4E1AACAGAe\n8P/kB9Lz9VLvzyZs94VzrUbyp6amxji+evVq1dTUyO/3q7a2Vmc/+Sc6l79l/I5SfkV6X65M73h0\n2rGmpqZq/fr18nq9xiygqbJaraqoqNCuXbuUlZVlHHe73dq8ebPWr1+vysrKkDOEAAAA4hkzgAAA\nmA+uOCdN/vj9fj37X52SpCNHjoRsEzju/M8faMJV5L0/G7lnGJxOp3p7e6ed/AlITU1VSkqKPB6P\ncezChQvKzs5WamqqOjo6wuoXAADgQcYMIAAAIEkavPuGBoaGlZiYqNWrV4dss2bNGi1atEgDQ0Ma\nvPuGliyKzFCipKREZrNZXq/XmMUzE1arNWgGUV9fn8xmsyQpPT1dTqczonWMAAAA5joSQAAAzAeb\nHJMuAVv80EIlLUrQwJ07unHjRsgkUGdnp4aGhpS0KEGLH1o4/v3eXAI2VaOLPHs8HuXl5amioiLs\nWUCBRJI0MqPI6/UqLy9PktTb2yuv10sCCAAAzCskgAAAmAdM73hU+uCnJ24jyfHN/1FdXZ1OnjwZ\nVAMo4OTJk5KkHTs/ogV5X4xGqEpNTVVBQYEqKyv11FNPTft6r9cbtISsqalJjY2NxgwgSUpLS5PP\n5ws6BgAAEM+oAQQAAAwHDhxQQkKCzp07Z+wCJsnYBay2tlYJCQkqLCyMWgw+n09NTU3avHlzWNcW\nFhbq+PHjxuve3t4xiZ7s7Gw5neHVKAIAAHgQmfwTVnAEAADzjdPpNLaCl6RFixZpaGhIkpSQkKDz\n589HdPlUTk6OJCklJUW9vb2SRhI0BQUFkiSbzabe3l6lpKQY1wSWjNlsNpnN5qBri4qKjOVk1dXV\nkmT0FeCylT+ZAAAgAElEQVR2u1VSUqLW1taIPQcAAMBcRgLoTS6XS83NzZKkzMxM2e32GEcEAEDs\ntLe3q6KiQhcuXNDAwICSkpK0Y8cOFRYW6oknnoh1eHGL8QgAAIgWEkAAAGBcfr9fg4ODWrx4sUwm\nU6zDAQAAQJhIAAEAAAAAAMQ5ikADAAAAAADEuTmzDXxZWZlu3ryptrY2WSwW1dfXj9u2p6dHxcXF\nslgs6urqUlpamg4fPhx2fwAAAAAAAPFsTiwBKysrkyQjiZORkaGVK1eqsrIyZPtVq1apvr5eGzZs\nMNpnZGQY10+3PwAAAAAAgHg2JxJAy5Yt08svvyyLxSJJamhoUG5urkKFVlVVpcrKSl27ds041tDQ\noIKCAt26dWva/QEAAAAAAMS7mNcAam1tlSQjWSPJmNnT1tY2pn1LS4uWL18edGzDhg3q6elRV1fX\ntPsDAAAAAACIdzFPAHV1dY1J6KxcudI4d7/ly5fr6tWrY/qQZCSBptMfAAAAAABAvIt5Aqinp2da\n7XNzc40i0IHrA/9vsVim3V8oJpMp5B8AAIDZwngEAABEUsx3Abt58+a450Yv4wqw2Ww6deqUiouL\nVVZWpm3btslms6mtrU0rV66cdn8BLpdLzc3NkqTk5GT19/dP4ykAAABmjvEIAACIlpgXga6qqlJx\ncbFRwDnAZDLp2rVrRv2eieTm5kqS6uvrI9IfAAAAAABAPIn5DKDly5ePWbYVeB2o3TORrq4uNTQ0\n6KWXXopIfwAAAAAAAPEm5jWAbDabpOAduq5evaoNGzZMuGRLGkns5ObmqrKy0kjuzKQ/AAAAAACA\neBTzBJDFYpHNZlNlZaVxrLKyUkePHjVe5+bmat++fUHXtbW1acuWLTp69Kj27t07rf4AAAAAAADm\nk5jXAAoI1PFZvny5Nm7cGJTUGV3jR5KKi4u1atWqoDbT6Q8AAAAAAGA+mTMJIAAAAAAAAERHzJeA\nAQAAAAAAILpIAAEAAAAAAMQ5EkAAAAAAAABxLiHWAcwVLpdLzc3NkqTMzEzZ7fYYRwQAAOYbxiMA\nACBaKAINAAAAAAAQ51gCBgAAAAAAEOdIAAEAAAAAAMQ5EkAAAAAAAABxjgQQAAAAAABAnCMBBAAA\nAAAAEOdIAAEAAAAAAMQ5EkAAAAAAAABxjgQQAAAAAABAnEuIdQBzhcvlUnNzsyQpMzNTdrs9xhEB\nAID5hvEIAACIFpPf7/fHOggAAAAAAABED0vAAAAAAAAA4hwJIAAAAAAAgDhHAggAAAAAACDOkQAC\nAAAAAACIcySAAAAAAAAA4hwJIAAAAAAAgDhHAggAAAAAACDOkQACAAAAAACIcySAAAAAAAAA4lxC\nrAOYK1wul5qbmyVJmZmZstvtMY4IAADMN4xHAABAtJj8fr8/1kEAAAAAAAAgelgCBgAAAAAAEOdI\nAAEAAAAAAMQ5EkAAAAAAAABxjgQQAAAAAABAnCMBBAAAAAAAEOdIAAEAAAAAAMQ5EkAAAAAAAABx\njgQQAAAAAABAnEuIdQBzhcvlUnNzsyQpMzNTdrs9xhEBAID5hvEIAACIFpPf7/fHOggAAAAAAABE\nD0vAAAAAAAAA4hwJIAAAAAAAgDg3Z2oAlZWV6ebNm2pra5PFYlF9ff2E7YuLiyVJXV1dkqTq6mpZ\nLBZJUkZGhlpbW4PaWywW3bp1KwqRAwAAAAAAzG1zIgFUVlYmSTp16pSkkQTOvn37VFlZGbJ9bm6u\nHA6Htm3bZlxfUFAQlDQK9BUQSA4BAAAAAADMN3OiCPSyZcv08ssvG0mahoYG5ebmarzQTCaTbt26\nZbRva2tTbm6uXnrpJUkjCaSWlpbZCR4AAAAAAGCOi3kNoMBSrdEzdDZs2CBpJLEznqqqKuP/r169\nKpvNZrxmtg8AAAAAAMAvxDwB1NXVpeXLlwcdW7lypXEulG3btqm4uFj79u1Ta2urWlpagpaL9fT0\nqKysTMuWLdOyZcuUm5urnp6e6D0EAAAAAADAHBbzBFA4iZn6+nrZbDZVVVUpIyNDGRkZQedff/11\nSdLly5d19OhRNTQ0aMuWLVPu32QyhfwDAAAwWxiPAACASJpxEeju7m55vV49/vjjSk5OliT19/er\np6dHK1asmPT6mzdvjntuvKVcDQ0NslgsunbtmjETqL6+3qj7c/nyZePawHKy4uJidXV1GbOL7udy\nudTc3CxJSk5OVn9//6SxAwAARBLjEQAAEC1hF4Fubm5WZWWlOjo6JEm1tbXatGmTJKmmpkZnzpxR\na2urHn744Qn7qaqqUnFx8Zgt2k0mk65du2YkcAK6urq0cePGoPbFxcUqKytTS0tLUC2g0desWrUq\nZH8AAAAAAADxLqwlYFeuXNH+/fvl8/l08ODBMbt17dmzR0uXLlV5efmkfS1fvnzMMrDA61CzdVpb\nW/Xe97436Nj9W76Huockkj8AAAAAAGBeCisBVF1drZSUFLW0tGj79u0h22zatEkej2fSvgIzdkbv\n+HX16lVt2LBh2rt5vfe971VZWdmY462trdq2bdu0+gIAAAAAAIgXYSWA3G63srKyJGncYoQpKSny\ner2T9mWxWGSz2YJ28aqsrNTRo0eN17m5udq3b58kafv27bp69WrQDmFlZWU6fPiwLBaLLBZL0Bbx\nXV1dcjqdqq6unt5DAgAAAAAAxImwikCvW7dO169fn7DNlStXtG7duin119LSotzcXOXm5mr58uXK\nyMgYM2MnsLOXxWLR5cuXtW/fPq1cuVIWi0WrVq3S4cOHJY0kiHJzc3Xq1Clt2LBBK1euVH19fRhP\nCQAAAAAAEB/CSgBlZ2fr85//vOrr642ZQKOVlJSou7tbpaWlU+5zoiTN/ec2bNhg7Ph1P4vFMu45\nAAAAAACA+SjsXcDy8vL0/PPPy2q1yuv1GrWAmpqa1Nvbq6ysLJ09ezaiwQIAAAAAAGD6wk4ASSPF\noKurq+Xz+YxjZrNZRUVF4xaHBgAAAAAAwOyaUQIooK+vT16vV1arVUuXLo1EXAAAAAAAAIiQsBJA\nmZmZ2rFjhzIzM7VixYpoxAUAAAAAAIAICSsB9Nhjjxnbv69bt04f+MAHtH37diUnJ0c8wNnicrnU\n3NwsaSTBZbfbYxwRAACYbxiPAACAaAkrAdTX16eLFy+qqalJV65cGenIZFJqaqocDoeys7Mf6GQQ\nAAAAAABAPJlxDaDxkkHp6enKyspSbm5uRAIFAAAAAABAeCJSBHo0l8ulb33rW2pqalJ/f786Ojoi\n2T0AAAAAAACmKSFSHfX39+vSpUv61re+pStXrgRtDQ8AAAAAAIDYmdEMoEDSp6mpSW63W5Lk9/u1\nbt06bd26VQ6Hg23hAQAAAAAAYiysGUD19fXjJn3sdrusVmtEgwQAAAAAAED4wt4GXpKsVqscDgdJ\nHwAAAAAAgDksrBlAe/bskcPhIOkDAAAAAADwAFgQzkWbN29Wf39/pGMBAAAAAABAFIS1BOzXf/3X\n9cgjj6ihoSEaMcWEy+VSc3OzJCkzM1N2uz3GEQEAgPmG8QgAAIiWsBJAJSUlqq+vV2trqx5++OFo\nxAUAAAAAAIAICSsB1NfXpy1btmjZsmWqra0lCQQAAAAAADCHhZUAOnfunH70ox/p2Weflclk0rp1\n67R+/fqxnZtM+uxnPxuJOAEAAAAAABCmGW0DP2nnJpO+973vTTsoAAAAAAAARE5Y28A3NjZGOg4A\nAAAAAABESVgzgAAAAAAAAPDgWBDrAAAAAAAAABBdJIAAAAAAAADiXFg1gD70oQ9NqZ3JZFJDQ0M4\ntwAAAAAAAECEhJUA8ng8kY4j5lwul5qbmyVJmZmZstvtMY4IAADMN4xHAABAtES8CLTX69WFCxfU\n0tJiDGAAAAAAAAAQO1HbBSw/P1+/+Zu/qfz8/Gh0DwAAAAAAgCmKWhHo9PR0Pffcc9HqHgAAAAAA\nAFMUtQTQK6+8oo6Ojmh1DwAAAAAAgCkKqwj0Zz7zmQnPd3d3y+12y2w2hxUUAAAAAAAAIiesBJDT\n6ZxSu6KionC6BwAAAAAAQASFVQR6Kku7rFarli5dGlZQAAAAAAAAiJyo7QIGAAAAAACAuSEqRaD7\n+/vV3d0dja4BAAAAAAAwTRPOALpy5Yo+85nPyOFwaPfu3VPuND8/X88//7z+67/+S8nJyREJNNpc\nLpeam5slSZmZmbLb7TGOCAAAzDeMRwAAQLRMmAAqLCxUc3OzGhsb9Z73vGfKnXq9XmVkZGjv3r36\ny7/8y4gECgAAAAAAgPBMuASso6NDVqt1WskfaaQAtNVqVVNT04yCAwAAAAAAwMxNmADyer2yWq1h\ndbxu3Tr19vaGdS0AAAAAAAAiJ2GyBjPZyt3n8025bVlZmW7evKm2tjZZLBbV19dP2L64uFiS1NXV\nJUmqrq6WxWIJuz8AAAAAAIB4NeEMIKvVqo6OjrA6Diwfm4qysjJJ0qlTp9TS0qKenh7t27dv3Pa5\nublKS0vTqVOnVF9fr7S0NBUUFITdHwAAAAAAQDybsAj06dOnVVtbq7q6Or3vfe+bcqdXrlxRXl6e\nCgoKdPDgwUnbL1u2TC+//LIxg6ehoUG5ubkaLzSTyaRbt24Z7dva2pSbm6uXXnoprP4AAAAAAADi\n2YQzgP78z/9cfr9fhYWF+v73vz+lDru7u1VYWCiTySSHwzFp+9bWVkkKWr61YcMGSSOJnfFUVVUZ\n/3/16lXZbLYZ9QcAAAAAABCvJkwALV26VGfPnlVvb68++MEP6vOf/7z6+/tDtu3v79eZM2eUkZEh\nn8+ns2fPasWKFZMG0NXVpeXLlwcdW7lypXEulG3btqm4uFj79u1Ta2urWlpaVFlZGXZ/AAAAAAAA\n8WzSItBZWVk6e/asDhw4oOrqalVXV2vdunXGVu9er1der9eoFeT3+1VRUSG73T6lAHp6eqYddH19\nvTIyMlRVVaWqqioj+RNufwAAAAAAAPFs0gSQNJIEamlpUXV1tZ599ll5PB55PJ4x7ex2u4qKiqa1\ndfzNmzfHPTd6GddoDQ0NslgsunbtmjETqL6+Xi0tLWH1dz+TyRTyODWEAADAbGE8AgAAImlKCSBp\nZEew0tJSlZaW6sqVK/J6vfL5fDKbzbJardq0aVNYAaxatUqvv/56yHP3L+WSRpZxFRQU6NatW5Kk\nlpYWFRcXq6ysTK2trdPuL8Dlcqm5uVmSlJycPO5SNwAAgGhhPAIAAKJlwl3AZkOoHbp6enq0bNmy\noJ2+AqqqqozZPqOZTCZjy/fp9AcAAAAAABDvJiwCPRsCu3eN3qHr6tWr2rBhw7STNe9973sj2h8A\nAAAAAEA8iHkCyGKxyGazBRVyrqys1NGjR43Xubm52rdvnyRp+/btunr1atCOXmVlZTp8+LAsFsuU\n+gMAAAAAAJhPYr4ELCA3N1fSSJ2ejRs3au/evWPO1dfXSxqZ3VNcXKyVK1fKYrFo1apVQe0n6w8A\nAAAAAGA+mTMJIAAAAAAAAERHzJeAAQAAAAAAILpIAAEAAAAAAMQ5EkAAAAAAAABxjgQQAAAAAABA\nnEuYaQfd3d3yer16/PHHlZycLEnq7+9XT0+PVqxYMeMAZ4vL5VJzc7MkKTMzU3a7PcYRAQCA+Ybx\nCAAAiJawdwFrbm5WZWWlOjo6JEm1tbXatGmTJKmmpkZnzpxRa2urHn744chFCwAAAAAAgGkLawnY\nlStXtH//fvl8Ph08eFD355D27NmjpUuXqry8PCJBAgAAAAAAIHxhJYCqq6uVkpKilpYWbd++PWSb\nTZs2yePxzCg4AAAAAAAAzFxYCSC3262srCxJkslkCtkmJSVFXq83/MgAAAAAAAAQEWElgNatW6fr\n169P2ObKlStat25dWEEBAAAAAAAgcsJKAGVnZ6ujo0P19fUhz5eUlKi7u1s7duyYUXAAAAAAAACY\nubB3AcvLy9Pzzz8vq9Uqr9dr1AJqampSb2+vsrKydPbs2YgGCwAAAAAAgOkLOwEkjRSDrq6uls/n\nM46ZzWYVFRWNWxwaAAAAAAAAs2tGCaCAvr4+eb1eWa1WLV26NBJxAQAAAAAAIEIikgCKBy6XS83N\nzZKkzMxM2e32GEcEAADmG8YjAAAgWkgAAQAAAAAARIHf79fg4KAWL14sk8kU01gSwr2wublZFy9e\nlNfrHbeNyWRSQ0NDuLcAAAAAAAB44LS3t+vs2bNyOp0aGBhQUlKSHA6HDhw4oCeeeCImMYU1A6im\npkZnzpzRZJeaTCZ973vfCzs4AAAAAACAB4nT6dTOnTs1PDwsSUpMTNSdO3ckSQkJCTp//rwcDses\nxxVWAigjI0Pd3d06e/as0tPTKfwMAAAAAA+IubQkBYg37e3t2rhxo4aHh7V7924dOXJEq1ev1o0b\nN3Ty5EmdO3dOCQkJunbt2qzPBFoQzkVer1d2u112u53kDwAAAAA8ANrb25Wfn6/k5GQlJSUpOTlZ\n+fn5am9vj3VoQNw4e/askfypqanR6tWrJUmrV69WTU2N8vPzNTw8rIqKilmPLawZQDk5OXr88cf1\nuc99LhoxAQAAAAAiaK4uScHUMXNr7vP7/UpOTtbAwIA6OzuN5M9onZ2devTRR5WUlKT+/v5ZfS/D\nmgF06NAhNTU16fvf/36k4wEAAAAARFB7e7uR/Nm9e7c6Ozs1ODiozs5O7d69W8PDw9q5cyczgeYo\nZm49OAYHBzUwMKDExMSQyR9JWrNmjRYtWqSBgQENDg7OanwTzgA6c+bMuBc2NTWpu7tb69at0/r1\n60N3bjLps5/97IyDBAAAAACEJz8/X3V1dcaSlPvt3r1btbW1ys/P17lz52IQIcbDzK0Hy927w3pL\nUrLuDt+ZkzOAJkwAPfbYYzPrnF3AAAAAACBm5vqSFIxvLhcTxli3/+eOPpP/D/rSP53Vq3c75mTC\ndcIEUEdHx4xvsG7duhn3MRtcLpeam5slSZmZmbLb7TGOCAAAzDeMRwBE2u3bt5WUlKTExMQJl5sk\nJiZqaGhIAwMDWrJkySxGiPEwc+vBceu1fh12VOt7117R/7zxc32n/x/l1z3l5+fryJEjWrNmjTo7\nO3Xy5EnV1tbGLHEXVhFoAAAAAMDcN50ZQAtND6m++n/rj/LStWBBWOViESHM3Hpw/PiHN/WXH6pU\n90s/N479fOhFdQ665PffkyQtWrRIQ0NDkmK7dC+sf9X9/f2Ttmlubp5SOwAAAABAdJhMJv3+1j+S\nJJ08eTJkm8DxtyY8qjMHv6pPZH9RXd/7yazFiLHmejFhjHjx2179eWZFUPJHkjZt+F19veU/lJ+f\nr6SkJA0NDSkpKUn5+fm6du1azOo2hZUASktLU21t7bjn+/r6dOzYMT377LNhBwYAAABgbvP7/bp9\n+7ZYVDB3+f1+LfjZu2XSAp07d87YBUySsQtYbW2tTFqgdyb+L0nSd//zh8p//xlVn7ioO4N3Yxn+\nvLV48WItWZKkO3fu6MaNGyHbdHZ2GomFxYsXz3KEeOHrL+qTv/+3ev3VvqDjG9+/Rn/z3Cf121s2\n69y5c+rv79fAwID6+/t17ty5mNZrCisB5Pf7J/wmv3TpUm3atEnPPfdc2IEBAAAAmJvYlvrB8bVn\n/lPe9ttas8QukxaotrZWjz76qBITE/Xoo4+qtrZWCxcuVOqyD+gtC3/JuG747hv6UnmLPrr5tNr+\nozOGTzA//fDFn+ltDz0qafKZWzt27GD51yxzOa+qKLdKt/vvBB23bdug8oa9Sk75RR0tk8mkJUuW\nzIn3KOyFnRMF393drY6OjogUkQYAAAAwdzidTm3cuFF1dXXGEpWBgQHV1dVp48aNcjqdsQ4Rb3rt\nJ73622P/Ikn6pUVr9WvJf6LUd6WPWZLS1tamlu98Sen2sRv4dL/0c+3/w7/TX338H9X7+v/M9iPM\nSy9+26tPbv0bvfVe6qQztxaYFujjH/tEjCOeP/x+v75ccVnH931ZbwzfCzq345O/o5KqP9VDixJi\nFN3kplwE+rHHHjOSPn6/f9Lsld/vV2pqqr761a/OPEoAAAAAMce21A+WT/9Znb7xb7+YlbU4aZH+\nwX1Y73jXcg0ODmrx4sVBv9f5/X79+79+R2cPN+rmz/rG9Gd561v0F3/1x8rcvnFOzGaIR+3Pd+nQ\n9mr9j2+kps/Ph15U522X/BpbTNikBVqzxK5PFBZo/19/MGYxzxf37t3TU0f/WQ2V3xxz7i/+3z+S\n4xO/M/tBTdOUE0B5eXnGP3K32y2r1aqlS5eGbGu1WvX444/L4XCM2wYAAADAg2Wq21L/3uYP6ERJ\nmd7+yHK93bpMS96SGINo57dv/Gu7Pv2RuqBjU/0lta/ntipLv6Z/rnWHPJ/2u4+q6PO5evhX3xaJ\nUPGmF/79RR39cK0GB4aCjv/6H65QT4JHTqdTAwMDemjhIi1bsEbvTPxfxrK9v/5yvn7rA4/HIux5\n4c7gXZ348y/r6//8naDjCQ8t1LG//7BsH9oQo8imJ6xt4B977DEdOnRIu3fvjkZMAAAAAOaY6WxL\nvUAJep/5E8YHyJa3Jesd71qudzyyXG9/ZLne+a6R/77jzQRR4pJFEY0z1OyW+aSv57Z2/sZfB83i\nec/GR/T3zYVauHDqVUDan+9S2YFn9cPv/2zMuUWLH1Jecab+5JO/q4SHFkYk7vns/1y6ric/+rTu\nDr0RdPzD+39XH/vcH8hkMhl/t4cG72n3+8/op95bRrvklCV6+ptFevsjy2c79LjX13NbR//0nL79\nrZeCjr/FvFh/9Uy+Nv72mhhFNn1hJYBKSkqUnZ2tTZs2RSMmAAAAAHPM7du3lZSUpMTExAm3nE5M\nTNTQ0JDeZ/6kFpqmVgvjrb+ydGS20CPL9c53vVVvf2SZkSx6u3W5FiVO3k97e7vOnj1rzJJISkqS\nw+HQgQMH5t1ytFP7nfq3f3jeeL0wYYFqv3FQq1LfOe2+7g4N6ytPfV1fOt2soTvDY86vWvcOHarY\nrvVp755JyPNa61fbQtaU2fPpbH20KCNkIvP6Cz/UJ7K/GHTN+l9/t/7muU+SkIugn/+4Rwe3Vamr\n4ydBx9/6drPK6/dqzeMPxyiy8ISVAAIAAAAwv/j9fi1ZnKQ7Q4PTngE0U297R4re8ciykVlD73rr\nm8mhkSTRr6xYpsZ/+qp27typ4eGRBEViYqLu3BnZnSchIUHnz5+Xw+GISCxzXdt/dGr/H/5d0LGP\nFmWo4NjWGfX7yo1XVf6perV9c+yW5CaTSR/cs1n7nvyA3mJmO/Lp+No/PK9Thc+O2WV7/1/9sbZ/\n/LcnvPYrX/y6/u7Jfw069uHC39PHP/cHEY9zPnr5+z/VwW2VerW7J+j4ux79ZZ1p2PdAzrYiAfQm\nl8ul5uZmSVJmZqbsdnuMIwIAAPMN4xHMZS7nVX3kI7v06pBn0hpAGx/7HaWv3qafvPK6Xu3u0Rtv\n3AvRY2QM3HtN3+7/ivz+e/O+MPWd20P66ObT6u56zTj2rkd/WXXfPDSlWVST8fv9uvSVF/Q3x/5F\nvlsDY87/0jtTdOBUjn77D+L76xwpz/5/39BTR/856JjJZNLhiu36g4+8b9Lr7927p+IdNbrS/L2g\n46fr92pTxnsiGut8850rXSreUaP+3ttBxx//jXfr5D/uUcryt8QospkhAQQAAABgQv/+L99RSd6X\n1Hf3VX2n/x/l1z3l5+fryJEjWrNmjTo7O3Xy5EnV1taOSbYMD7+h137cq5+88rp++srr+vGPRv4b\neP3qf/fo3r3wfyXpHGjWq3c7Jk1K5efn69y5c2Hf50Hwd5/5N32l4n8HHfvbS3+hX9u0MqL3ufVa\nv/7m0/8il/NqyPO/9YHH9amyHP3yw5aI3jde+P1+/cOZVlWfuBh0fOHCBTpW+afK2Db1gsI9N/uV\n91vl+vmPe41jlre+RXXfLNIvvZOvfzi+8a/t+lzBM2OWPP7W1vX67Lk/i2jNstlGAggAAADAuNwu\nj/6fnXUavjtSnHaibanDWW41fPcNvfrfPSGTQz955XX9/Me9Y5bHBPj9fj3v+1vd0/Cky9KSkpLU\n398ft4WhX/y2V3u3nA2abfXBPZt1sHxb1O75wtdf1OlP1evHP7w55lzS0kTtPbZVH9zzm9MqPB3v\n/H6//v5zX9OXzwYn6h5atFCldR8Nayev77hf0l/8/t8GJVL/V/oqnf3XjykhgXpA09FY83/0hUON\nY77n/FHeJn3q9Ice+K/nnEkAlZWV6ebNm2pra5PFYlF9fX3Idq2trcrIyAh5buXKlXrppZeUkZGh\n1tbWoHMWi0W3bt0KeR0AAACAsa5+4wc6vL066JPwBQtM+rOS9+n577p04cIFo+Dyjh07VFhYGPFl\nVneHhvXqf/foxz+6qZ++cusXyaEf3VT3D1/V137wV1MuTD0wMKAlS5ZENL65YHj4De39vS/oB+3/\nbRz75YcteuZKcdRr8gwODOnp0836xy9+fUwRY2lk97HiCodWr59+Aep4c+/ePX3hcKP+qeZbQccX\nJy3SX385X2m/uzbsvr9U3jJmRtGuQ5na8+nssPucT/x+v6pOXNQzZ1rHnJuoGPeDZk4kgMr+L3vn\nHdbU2Ybx+yQhgbDdC7UoqFhxIM5arYKjat2grYvgtgoWFdRWrV+riHWAE2WoxQHiqForiFVb6yyO\nOFCDE5zIxgRCkvP9QQkcEoaQkATe33V5SZ7znvc8yUnOuM8zAgIAAIsXLwYAuLq6wtbWFsHBwSpj\n4+Li4Ovri5kzZzLswcHBWLJkCcaOHQtXV1cVkcjKygozZszQ0jsgEAgEAoFAIBBqFsIrT/Dd6GDk\niqUM+7LtX2PIBGcAum+5/jGt6WtyBNC+wLPYvuIkw7b24DT0Hty+2nxIvPsKAd5RuP/vc5VlbDYL\n4+f1g8fiQTDmG276TFWQyeRYOy8Sfxy4zrCbWhhjXdR0OPaoWpqeQqGAz5hgXD/3SGmjKAobj81C\n17YTZakAACAASURBVL72VZq7piPLlyPAKwqn9l9j2NlsFhZtcsOwSd115JnmqZQAdPnyZVhZWaFd\nO80UlrK2tsbTp09hZVWQoxgdHY1x48apDfWMi4tDRkYGxo4tCmXMyMjAgAEDEB8fD6BAQDpz5oxG\nfCMQCAQCgUAgEGobD26+wPyvtkGcncewL9w4DiM9eunIK/UIBAKEh4eXWwNo6lQPhIeH6cBD7ZL0\nOAVTeq+DNDdfaRswpjN+DJ1c7b7I5QocC7uE4FUnVb47ANC4RR0s2jgO3fq3rXbfdEm+VIYfp/2K\n88eFDLtlHVOsPzITbTvZaGQ7ae+yMfWzdUh7l6201Wlgjt0XF6FOA3ONbKOmIc7Jw3KPPbhyhllI\n25jPxarwyeg1qPpE1OqgUsmYXl5e+OGHHzTiQGGqVqH4AwBduhQUvbpx44bKeFtbW+XyQtasWYMl\nS5YoXxefi0AgEAgEAoFAIFScxLuvsGBUsMoN/LyfR+id+AMA3t7e4HA4CA0NhaenJ0QiEYCCyJ9C\n8YcCC9by9qXWEjJUaJpGgFcUQ/yxsObD23+UTvxhs1kYM/0z7Lvqh8+Hqdayef08Dd+NDsaqGRFI\nT8lmLKNpGhKJpMbtozyJFEu+CVMRf+o2ssDm3+dqTPwBCsSe5bsmMqLc0t5lY9WMCK124jNU0lOy\nMX/4VhXxx6quKYJOzKlx4g9QSQFo8ODBuHfvHl6+fFn+4HJ48uQJ6tSpw7DZ2toql5XE1tZWuRwo\niP6Ji4tTiQgKCAiAtbU1rK2tMW7cOGRkZFTZVwKBQCAQCAQCoSbz/NFbLBi1HdkZzBbf07//Eu5z\n++nGqXJwdHREREQEOBwOwsLCYG9vDx6PB3t7e6X4Y2cyCNeOJyM6+G9du6tRTv56FTcvJjJs81aP\nhHV93UZ71G9ihdURAqyOEKB+E0uV5bFR8fimmz9+j7iK27dvQyAQwMzMDHw+H2ZmZhAIBBAKhWpm\nNizE2bnwGbtTRWBoZGONrae+hW27xhrfZte+9pi6iFkO5d/zjxCx8azGt2XIvHz6HrMGBuHBzSSG\nvXGLOtgWMx8OTi105Jl2qZQAtGjRIpibm0MgEFRZBKqqMFMy+gcA0tLSAABnz57FkiVLEB0djQED\nBlRpOwQCgUAgEAgEQk3m5bP38BqxHekpOQz7JB8XTFmovgmLvuDu7o74+HgIBALw+XxIpVLwTfho\nadUZHc0moD63oLju5qXHcCnmno691QzvX2di6/e/MWzd+rfB4PFddeSRKp8P64CIK34YO6OPSu2l\nrHQxvpvxI7p0dkJ4eDjEYjF4PB7EYjHCw8Ph5OSEyMhIHXledbIyxPAetQO3/nnMsNu0ro+tf8xD\nM9v6Wtv2VN9B6NS7FcMWuvoP3L70uJQ1ahcPbr7ATNdAvHz6nmG379gMwWe80bx1Ax15pn0qVQMo\nNDQUz58/R1RUFCiKgoODAz799FPVySkKK1euLHMuX19fREdH4/Fj5peRoiicOXMGLi4upa775MkT\nuLq6qqybkZHBSAMLCAiAr68vHj9+zIgeKo3SCsPVtHBEAoFAIBAI+gu5HiFUJ2+T0/Htl1vw+kUa\nwz5u1ueYv2akQRVOLl6Y+mnCG8waFMhIZzMx42FHzHy0am/YXamWTQrHhRNFUTLGfC5+veyLxi3q\nlLGW7rj373MEeEXh8b1XAIAP8hTczjkAGgp4enrCz88PrVu3RmJiIvz9/REaGgoOh4P4+HiNd5bT\nNmnvsrFg1A7ley2klUNjbDw2u1rq8aS8yoBHn1+QkfpBaavfxBLhfy+EVV0zrW9fX7kSl4AfpuyG\n5AOzuH23/m3w056p4Jtrt2uerqmUANS2bcWKdlEUhYSEhDLH7Ny5E76+viot2imKQnx8vEq9n+KM\nGzcOzs7Oyu5hpfHkyRO0atWqzPliYmIQGxur9CknJ0dlDLngIhAIBAKBoE3I9QhBF6S+zcLcL7cg\n+XEKw/7V1J5YtHGcQYk/6rh8JgG+7rugUBT9dho2s8bOs96o29BCh55VngvHhVg2OZxhm796JNzm\n9NWRRxVDli9H5LbzCPOPwd3U3/Eu/365xbsFAgFCQ0N14G3lePcyA14jtiEpkfl7aufUHOujZ8DC\n2rTafLkSl4CFY3cybD1c2yEgchpYrEolAxk0f+y/Bv/5kZDLmPWQBrl3hd9mdxhxOTryrPqolAB0\n//79Co91cHAoc7m6jl8ZGRmwtrZGenp6qQWdb9y4AScnpzLHlJyPXDARCAQCgUAgEAhFZKTmYP7w\nbXhy/zXDPsjNCct2fF1jbhKjg//CJt+jDJtD1xbYfGIOeCaG1ZY8K0OMSd39kfq2qIhyO6fm2BHr\nBTbbMPZX8tMUfGLXDDK5FCKRCK1bt1YZIxKJYG9vDz6fj5ycHIMQIl8+fQ/vEdtVIuk69WqFgMhp\nOoku2b7yBPZt+pNhm/O/r/D1vC+q3RddQdM0IjaeRfCq31WWfePdH7NWDDOI75cmqJQApEkKxZni\n0TlxcXHw9fVVtnVXh5OTE7p27Yrg4GCGPSAgQCUiKDo6GpGRkTh06JDm3wCBQCAQCAQCgWCAZGdI\n4DViGx7dTmbY+33liJVhk8HhsHXkmeahaRobFh3G0ZB/GPYBoztjRchEgxK61s6PxIm9V5Sv2RwW\nwi74GFRKm0QiAZ/PB4/HQ25ubqnjeDwepFIptq08ipFTP9fb9DYAePrgDbxHbkfqmyyGvbtLW/y8\n1wPGfN0IjbJ8OeYN24I7V58pbWwOC1v/mIdPnVvqxKfqRC5XINDvKI7susiwUxQFL/+RGDvzcx15\nphuqfKRLTk7G5cuXGSHKOTk5SE5OLmOtIqysrODi4sIQcoKDgxmFnceNG4eZM2cqX0dHR+PGjRvw\n9fVVO9/OnUVhbk+ePEFkZCR27dr1Ue+LQCAQCAQCgUCoqYhz8rDIbaeK+NNrkANWhEyqUeIPUHiz\nNwrd+rdh2M8euYlw/xgdefXx3PhLxBB/AGDSAheDEn8AwNjYGHw+H3l5eUhMTFQ7RiQSQSqVggUO\nIjach1unn7Bg1HacPXoT0jxZNXtcNg9vJWHe0C0q4k/f4Y5Ys89TZ+IPAHCM2FgRMhnmVnylTS5T\nYIXHXmSV6PZXE6BpGhKJBDRNIy83H8un7lERf4y4bKzaPbnWiT9AFQSg2NhYjBkzBq6urhAIBLhz\n545y2cGDB+Hq6lrhDmFnzpxBWlqaUuhxdXVltHUHijp7AcD06dPh4uKitqCzm5sbDh06hFatWmHc\nuHEIDg7GoUOHyk0TIxAIBAKBQCAQagN5Eil8x4fg7rVnDLtTXzv8b8/UGlsHg8NhY1X4FLRs25Bh\nDw+IRWxU6ZkH+kKeRIq1XlEMWwv7Bpis5x3a1EFRFNzd3QEA/v7+ascU2usZtQFFUaBpGtfPPcIK\nj70Y1W4lNi89hicJr9WuW53cufoU87/axii2DBTUlfkxfDK4PN3/nhrZWGPZtgkM29vkdKyZe7DG\nlEkRCoUQCAQwMzMDn8+HmZkZOrXug1PHzjLGmVkYY8ORWfhiRCcdeapbKpUCdvnyZXh4eMDGxgbu\n7u745ZdfEB4ejp49eyrHdOvWDb1798bGjRs16jCBQCAQCAQCgUCoHNI8GZZ8E4qrcQ8Y9g49PsGG\nwzNhYsrTkWfVx6tnqZgxYCPjht2Iy0bQibno0P0THXpWNttWnMD+QGYtl22n58GxR/ldjvURoVAI\nJycnyGQyCAQC+Pn5wc7ODiKRCP7+/ggLCwMFFjqaTYApu/SW6e2dW2D4pB7oP7oz+GbV+/29fv4h\nlnwdhlwxs6PUSM/e+G7daL1LLQxachRR2/9i2Lz8R2HcLMOOhImMjMTEiRMhkxVEhvF4POTlFXT+\no8CCnckg1Oe2Qf0mllgfPRO2Do116a5OqdQ3cteuXbC0tMSZM2fg5uamdkzPnj1x7969KjlHIBAI\nBAKBQCAQNIMsX46VnntVxJ+2nW2wLnJ6rRB/AKBJy7pYvU8AI25Rmlu+VI4l34Th1bNUHXpWOg9v\nJSFyy3mGbdS03gYr/gCAo6MjIiIiwOFwEBYWBnt7e/B4PNjb2yMsLAwcDgfhYbuxImgO2na2KXWe\ne9efw39+JEa0XQH/eQdx9/qzaolqufjHXSx226Ui/nw9/wv4/DJG78QfAJj943CVz3LrD8fx4OYL\nHXlUdYRCoVL88fT0hEgkQm5uLkQiETw9PUFDAZEkBpbNFdgR61WrxR+gkgLQpUuXMHjwYAAotVq2\npaUlkpKSKu8ZgUAgEAiEUime404gEAjlIZcr8NPs/fjr5B2GvVX7JthwZCbMLE105JlucOxhiyVb\nmCkxGe9zsHj8LuRkSnTklXpkMjnWzo+EXF7UurpBUyvMWj5Mh15pBnd3d8THx0MgEIDP50MqlYLP\n50MgECA+Ph5TPCZhpEcvhJz7DuF/L8TYGX1K/a5KcvJw8termOUaiMm9AhC17QIyUnPUjq0qZ4/c\nxLJJ4ciXyhn2acuGYPaPw/W2o5QRl4MfwyfD1KKoG5ksX47lHnv17ntfUTZt2qQUf0JCQpQd5Vq3\nbo2QkBAIBALQUKBOxww0bGatY291T6VSwEaPHg2KonD48GFkZ2fD2dlZJQXM1dUVFhYWOHz4sEYd\nJhAIBdA0jdzcXBgbG+vtSYZAIGgeoVCITZs2ITIyEmKxGHw+H+7u7vD29oajo6Ou3SMQCHqIQqFA\ngFcUTv56lWFvbtcAW099C+v65jryTPeE/PwHdq+LZdi6DWiLgMhpelMIO2LTWexYeZJhW3twGnoP\nbq8jj7RDRa9t8yRSXDh5B7//ehXxf4nKnNOIy0afoR0wfHIPOPW100hUzsm9V7DWK0rlAcz81SPh\nNqdvleevDs79dgs/TNnDsPUf1Qk/hk02qPsKmqZhZmYGsVgMkUikFH+KIxKJYG9vDz6fj5ycHIN6\nf9qgUr+AIUOG4P79+6W2VV++fDmSk5Mxfvz4KjlHIBBUUVfgTCAQQCgU6to1AoGgZSIjI+Hk5ITw\n8HCIxWLweDyIxWKEh4fDyckJkZGRunaRQCDoGTRNI9D3qIr406RlXQT+NrtWiz8A4Ll0MAaM7syw\nXTv7AEFLjunIIyZJj1MQVqJL2YAxnWuc+AMUZJaYmJiUe4POM+Fi4DgnBB6fg8ibyzDJxwV1G1mo\nHZsvlePPo7ewYNQOuHX8CeFrY/A2Ob3SPkZtvwD/+ZEM8YeiKPgGuRuM+AMAX4zohFHTejNsfx69\nhd92X9aRR5Xj1YsU5fWQOvEHAOzs7MDlciEWi5Gbm1vNHuoflYoAAgAPDw9cuXIFNjY2SEpKUtYC\nOn36NDIzMzF48GBs2rRJo85qk5iYGMTGFqj/AwcOxKBBg3TsEYGgSlkFzjgcDiIiIpQdFQgEQs2i\neLFMT09P+Pn5oXXr1khMTIS/vz9CQ0PB4XAQHx9PIoEMGHI9QtAkNE1j+8qTKoWDGzS1wtZT89C4\nRR0deaZf5EmkmDd8G+7/+5xhXxAwGmNm9NGRVwX7b/7wbbh5sahNuoU1H/uu+dV64a4kMpkcV+Me\n4OTeK7gUc5+RLlcSiqLQ3aUthk3sjt5D2pfa9a54RBIA7F0fh10/nWKMYbNZ+D74G7iO7aK5N1NN\n5OXmY6bLJiTefaW0cXkc7Dy7AK0/baJDz8pHJpPjWOg/2PXTKcQlr4cCMhIBVEEqLQABBcWgd+3a\nhaysLKXNwsICCxcuLLU4NIFAqBzk5o9AqN0IBAKEh4crc9xL4unpibCwMAgEAoSGhurAQwKBoG+E\nr41B6JrTDFudBubYcupbNG/dQEde6Sepb7MwY8AmRnQIi0VhbeR09HRtpxOfTuy9grXzmZGdy7Z/\njSETnHXij6Hw/k0mTh/8Fyf3XkHyk/dljrWqZ4YhE5wxbFJ3tLBvCEB9qnVH+56QJDZidCMz4rKx\nKnwK+gztoNX3o01eJL6DZ9/1kHwoKmTd3K4BQs59V+0d1SqK8MoTbFh4WClcicSxeJd/n1wfVZAq\nCUCFZGdnIykpCTY2NjA3J2o0gaANyM0fgVB7oWkapqZmkEhIjjuBQKgY+zefw7YfjjNslnVMsfnk\n3FrfBac0Eu++wuzBQZDk5CltfHMedsRUf+eg968zMbG7P3KyilJWuvVvg/WHZ5LjewWhaRq3/nmM\nk79exbnfbkOam1/m+A49PoGlXTbW71hZbjtxYz4Xa/YJ4PxFG62/D20TGxWPVTMiGLZB7l3x/Y6v\n9eq7lvYuG9tXnMAfB64z7B/kKbidcwA0FBAIBPDz84OdnR1EIhH8/f2VHeXIQ/ICNCIAEQgE7UIK\nnBEItReZTI79QXGY4jMYPB6vzPx1Ho8HqVQKsVgME5Pa1dGHQCAUcSTkIjYsZDZiMbMwRuDxOWjT\nqfR22gTgUsw9+E0IhUJRdIvUyMYaO88uQJ0G1fege+nEMEbHNmM+F79e9iVpe5UkO0OCM9HxOLn3\nCh4JX6odU1xIKC3angILPRpOxY5jy+DYw7aa34X28J93UKVO2NKtE/DlN9105FERheleIT//wRBE\nC+Gb89DOlYttv65RCndcLhdSaUFUEymTwYQIQASCASCRSMDn88nNH4FQy3hwKwkBXlF4eCsJV7K2\nkhx3AoFQLr9HXMWabw8ybCamXGw8OhufdmupG6cMjKjtF1SKQLd3boGgE3PBMzbS+vYvHBdi2eRw\nhs2QOkzpOw9vJeFkxFWciYpnCAoVTSUaPcIdh48dVFluyOSKpZjWfwOePXirtBnzudj15wJ80raR\nzvy6fbkg3evxvVdqlw90c8KcVcNRr5ElhEIhAgMDcfDgQWXq3vjx4+Hl5UUif4pRpgA0ZsyYqk1O\nUYiOjq7SHAQCgUQAEQi1DXF2LkJW/4Ho4L+VT6FJjjuBQCiPuMM3sGp6BCN6hWtshF+ipqPL53Y6\n9MywoGka632icSzsEsPuMrYLVuyaqNVrrKwMMSZ190fq22ylrZ1Tc+yI9QKbXfUW5oQicsVSXDgh\nxIm9V3DzYmKtf9DyJOE1pvffiDxJUarcJ+0aYdfZBTDmc6vVl7R32di2/DhOH/xX7XJbh8ZYEDAa\nnT9T3U/Fi3fXtH2kCcoUgNq2bVvlDTx48KDKcxAIBFIDiECoLVw8dRcbFh/Gu+QMhr0iOe4UWPjr\nwj/47PMeOvKeYCiQC+Sax9+/38H3k3czuh9xjNjwP+CJHi66KWJsyMjy5VjkthPXzz1i2AV+gyDw\nG6y17a6dH4kTe68oX7M5LIRd8EGr9vrdlcnQeXT3Odp0aFnro+3VRRAOn9wDvkHVkz4lk8lxNOQf\nhKz+Ax9KSfeatmQIRk//DBwjdrX4VNOoVApYVlYWXFxc8NNPP6Fnz54qy3fs2IEzZ87gyJEjMDMz\n04ijBEJt5+9zl9G3/2dl3vyxWWzcuHmDhDkSCAZIyqsMbPI9igsnhGqXDxjTGTbd5Jj97Qy1Oe6F\nxSnHjXPD/3ZPITf1BLWo627j7u4Ob29vcu5Qg6EIZVfPPoDfhBDkS+VKG5vNwqrdU9B3uHb3q6F8\nRpUhO0OC2YMC8ezhW4Z9RcgkrbT9vvGXCPO/2sawTV00ENOWDdH4tghMSLR9ATRN46eZ+xATFc+w\nL981EQPHOWl12+Wlew1yc8Ls/9K9CJWnUnGE69evR4cOHTBw4ECYm5ur/Fu0aBHMzMywc+dOTftL\nINRabp99BzuTQaDAQlhYGOzt7cHj8WBvb6988t/eehhsGn+ia1cJBMJHIJcrcHjn3/imu79a8adx\n8zpYd2gGfgydjGkzPRAfHw+BQAA+nw+pVAquEQ8NjNqjo9kE1Oe2wfnfbiO2xIUbgQAAkZGRcHJy\nQnh4OMRiMXg8HsRiMcLDw+Hk5ITIyMjyJ6klCIVCCAQCmJmZgc/nw8zMDAKBAEKheoFWl9y8mIgl\n34QxxB+KovB98DdaFX8M6TOqLOZWJlgbOQ2WdUwZ9jVzD+DutWca3VauWIq1XlEMWwv7Bpi80FWj\n2yGoh6IoZZFgf39/tWMK7ePHj6+R4g9Q8Dn4rB8Lm9b1GfZ1Cw7hReI7rWwz7V02fpq1D3OHbFYr\n/tg6NMaW37/FDzsnEvFHA1RKALp06RKaNWtW5phPP/2UXEgQCBoi7V02job+g/rcNuhoNgENjNqD\nxzWGVCoFmzJS3vyZyz7Brp//0LW7BAKhgojuvMSsgYHYuPgIxNl5jGVsNgtfz/8Cey8vRk/XovQN\nR0dHhIaGIicnB2KxGDk5ORjWywOm7KKLtY2LDuNtcnq1vQ+C/iMUCjFx4kTIZDJ4enpCJBIhNzcX\nIpEInp6ekMlkmDhxYo26ea8shiSU3b3+DIvHh6i0t/YNctdKhEohhvQZVZWmLeth9T4BjLhF6SbS\nPBn8vg7F6+dpGttO2NoYvHz6Xvmaoij4BrmDy+NobBuEsvH29gaHw0FoaKjyOAlAeZwsbCfu5eWl\nY0+1C9/cGKvCpzC+e5KcPKzw2Iu8EseaqiCTyXFox1+Y0HW12lo/fHMe5q8eibALPujUu5XGtlvb\nqZQAlJmZicuXL5c55u7du8jKyqqUUwQCgcn+oD+VBdlM2fXRw3YMMjIyIRaLEREUAzu+q/Lm7+Te\nKxDdUd/ekkAg6AeSD3nYtvw4pvXbgIT4FyrL2zk1R8j57zBn1VcwMeWpnYOiKJiYmMCIy8EPwRMZ\nF2o5WblYPfcAFAqF2nUJtY9NmzYpxZ+QkBBlekPr1q0REhICgUAAmUyGwMBAHXuqW/RdKKNpGhKJ\nBDRN4+GtJCwcEwxJDlM8XhAwGsMmddeaD/r+GWmDjj1tVWqgZLzPweLxu9TWKflYHt5KQuSW8wzb\nqGm9a1SbcUPA0dERERER4HA4aqPtC9uJ14Z0WbsOTTF/zUiGTXTnJbb+cFwj89++/ASefTcg0O+o\n2t/QIDcn7L++BG5z+pJaPxqmUgJQjx49kJSUhAULFiAnJ0dl+YoVK5CQkIBBgwZV2cHqIiYmBj4+\nPvDx8UFMTIyu3SEQlBRG/xRn0oIBMDbhwsTEBGNm9GGEaSoUNDYvPYZKlPciEAjVwJW4BEzuGYD9\nQecYxVqBgqddCwJGY0esF+w6NK3wnC3bNMSsFcMYtvgLIhzeeVEjPhOqD21cj9A0rYzI8PPzUzum\n0H7w4MFaff6oqFC2ds06jT4JL4+S6VampqZw6TMMb9OTGONm/zgMY2b00aovtVVMHDzeWSUd62nC\nGywX7IFMJi9lrfKR5cvhPy+ScT5o0NQKM38YWuk5CZXH3d1dJdWaz+dDIBAgPj5emSZWGxjh0Qtf\njOzIsB3ZdRHnfrtV6TlJupfuqVQR6OzsbIwaNQrJycmgKAoODg6wsbFBUlIS7t+/D5qmYWNjg6NH\nj5Ii0ARCFdn6w3Ec2HxO+bpuIwtE3foePGMjpe2f0/fgO57ZGWx1hACfD+tQbX4SCISySX2bhaAl\nx3D2yE21yz8f1gELAkajfhOrSs2vUCiwYOQOxP8lUtq4xkYI/8sHLewbVmpOQs1AIpGAz+fX+u42\n5fExRWBZ4KCHxVyYmPJgYc0v+lfHFJZ1+LCwNoWFNR+WdUz/sxf9bW7NB4dT8SfakZGRyogboGA/\n5eUVRP0UFn+vz20DD99B8Fyive5UACmUq1AosEKwF+eO3WbYx87oA++A0ZWaM2LTWexYeZJhW3tw\nGnoPbl9pPwmaoSYXOK8oOZkSCPqux6tnqUqbqYUxwv7yQdOW9So8D+nupT9USgACCkSgHTt24NCh\nQ4xULwsLC7i5uWHmzJkwNzfXmKMEQm0kPSUbYx3/p0z/AgDvtaMwdubnjHE0TeO70TsYrUqbflIP\nv17xJbnjBIOjpl1wKRQKnNh7BdtXnEROpkRleYOmVlgQMBp9hlZdsH2TlI4pvQMYF1dtO9tgR6wX\nuaCqxdT2m/aK8rFCWQ+Lb8GmKneONbUwLiEQmcKymIhU+P+b1OdwmzRcGXHj5+eH1q1bIzExEf7+\n/ggNDQUFFvymb8TPwfO0vt+ImFhQrHnesK1IuMFM312wbgzGTP/so+ZKepyCKb3XMWo4DRjTGT+G\nTtaIrwSCJnhw8wVmDQyCLL8o0q1dl+bYdnoejLjlHwNvX3qMDYuOkO5eekKlBaDiZGdnIykpCTY2\nNkT0IRA0SEWifwp5kvAaU3uvg0JR9JOes2o4vp7fv1p8JRCqSk1sT/0k4TXWLTiEO1eeqixjsSiM\nmdEH05cNAd/cWGPb/OPAdfw8ez/DVh2RAQT9RiAQIDw8XJm2U5LCAqef1HXC3/+e/qgnuzWFnEwJ\nrOtaQSaXVjgCSNuCi0gci3f598vdbx4eHggLC9OqL8BHiolcHrLS08Hm1ywBCCiI6Jw+YCPeJWco\nbSwWhYCo6ejh0q6MNYugaRrzh2/DzYuJSpuFNR/7rvnBur7276dq2sMWgnaJ2n4BQUuOMWzuc/pi\n3uqRpaxR8DvZtvwEYiJVCzwDQCuHxliwbgwp8FzNVKoGUEnMzc3h4OBAxB8CQYOkp2TjSAizfsek\nBQPUij8AYNuuMUYIejFsu9fFIu1dttZ8JBA0RU3rKJMnkWLnT6cg+Hy9WvHH3rEpdp71hpf/KI2K\nPwAweHxXldbPe385o/K0mlC7qEh3GwosWOa1xSzXQDy4Wbu+L6+fp2HOkM2owyoQNMprA93U4lOt\nR9XRNI33+QWRveXVboqMjKyW2k0URcFt7FgARZ9F8cLUxe1DG3yCl7N/gvj6Xa37Vd3UbWiBtQem\nwcSUq7QpFDRWCPbiScLrCs1xYu8VhvgDAPPXjNS6+FOynpSZmRkEAkGNKtpN0DzjZn2OPl9+yrBF\nbruAi6fuqhwDZDI5orZfwNfOa9SKP6YWxpi/ZiRC/yLdvXSBRiKACASC5vmY6J9CMlJzML7Lakaa\nyVdTe2LxJjet+kogVAWhUAgnJ6cyUxw4HA7i4+MNIhLo3wuP8MuCQ0h+8l5lmYkpF9OWDsGYjxSS\nOAAAIABJREFUmX0+qgbIx5L+PgdTegUwBODmdg0QdsEHxnxuGWsSajIla8lwuVxIpVIAzFoyQMF3\nddXuqejpWrFoBkPm7vVnWPJ1KNJTcvBBnoLbOQdAQwGBQAA/Pz/Y2dlBJBLB399f2QkoPj4eHTp0\ngDg7D1npYmSmf0BW2oeCv9PEyr+z0j4gM12s/DsrXYzsDEmFxBo5LcOVrC16l2711/L1GPDTYsho\nBezs7JCcnAyJRAITExM0a9YMIpEIHIqF33qNQTuLugAA075dUXfmOLCtLLTuX3Vy8Y+7WPJ1GGN/\nNm5eBzvPepcp5Lx/nYmJ3f2RUyxdt1v/Nlh/eKZWo3HKqidV2OGqNhU5JnwcWekf4NFnPd4mpwMA\nPshTkELfQZoiERJJQeS26xdfQpHUDGnP1c8xyL0r5qwajroNa9axwJCotAAUGxuLU6dOISkpqdQx\nFEUhOjq60s4RCLUVdbV/vPxHYdysz8tYq4CobRcQtLQoRJPFohB6weejOgoRCNVJRVNTPu82GGt/\n3gB7x2ao00D/Ik7T3+dgy7LfSg117jXIAd+tG4NGzetUiz/qisNXpVApoWYgFAoRGBiIgwcPKlMt\n3dzcYJJlB+HZFMZYNpuFRRvHYdjkHjryVvvEHb6B1XMOQJonU9pSpA+RmBsDBV3Qlam4UKaJm2S5\nXIGcTMl/YtGHYmLRf68zCv7OSM3BtpPekCny9aZ2U+6Dp3i9cB1W3f0bu58XRfYUFxIAYGqLT7Hc\ngVkPh2XGR51pY2Dm2rNGpRxFbj2Pzct+Y9g+7dYSgcfnlPrQbunEMPx18o7ytTGfi18v+6JxC+2d\nH2rawxaCbrh77RnmfrkZb8QJEEliQKPgOFlacfpCSLqX/lApASgkJATr168v9+kFRVFISEiotHME\nQm1FbfTPzWXgmZT/5D5fKsPkXgFISiy6kO/8WWsEnZhToy64CDWDynTdoSgKdRtZwN6xKewcm8Gu\nQxPYOzZDk5Z1dfIdp2kap/Zdw9YfjiMrXayyvG4jC3ivHYV+X3Wsdv/Wzo/Eib1XGLaNx2bBuV+b\nUtYg1BZK1v9QKBTY+b9TiNh4VmWsh+8gCPwG1ahzCE3T2B0Qi9A1p1WWfTGyI0bM6YDtwdsYQtn4\n8ePh5eVVrTfHFRXIBQIBQkNDteoLnS/Dy/lrILxzByMuHYaMVpQuJLDZBRFAZqqChnHHNqg372sY\nNWmgVX+rC5qmsW7BIRzffZlhdx3XBct3TlT53Vw4LsSyyeEM2/zVI+E2p69W/dSn7xLBsPH33YWl\nAbNAo/RjAAUWOppNQANrG3guGVzQ3UuLkc+EilMpAcjV1RXJycnYtGkTevXqRWr/EAgapCrRP4Vc\nirmHxe7Mk/vPv3qo1AUhEHSNJrvumFoYw+7Tpmj9nyBk59gUn7RtpNU6HS9E7xDgHYVb/zxWWUZR\nFEZ69sLMH4bCzFI3RVDF2bmY8tk6vH6eprQ1aGqFPf8shrlVzSvMSqg6h3ddxKbFR1Qe8g2d2B2L\nNo6rEd3k8nLz4T/vIM4cuqGybPJCV0xbOhgsVkGZTF0Xyi0etVFeSpq2han0/b8jI+IkFgvPIfrl\nw3KFhClj3fBzo46QPlbNFqC4RrD6eigsR7uAqgE3hbJ8OXzGBiP+gohhn7Z0CKYuHqh8nZUhxqTu\n/kh9W5Se69C1BbbHzAebrZHSrGohnQAJmsTDwwO7d+8u9xjQpU1fxF44TtK9oPtzSXEqJQC1bdsW\ngwcPxqZNm7ThE4FQq6lK9E8hNE3DZ0wwrv35UGlr0rIuIq76kbbwBL2ishFAFcWIy8Yn7RrDrkPT\n/yKGmqL1p03BN+N9tJ/FT9zSPBkiNsbh1w1xyJfKVca3cmiMRZvc8Gm3lh+1HW1w+/ITfPvlFsYN\n/UA3JyzfOVGHXhH0mb9O3sHKab8yWlMDQHeXtvjf7qkf/fvRJ9JTsrF0YhjuXH3GsHOM2PANcseQ\nCc66cawMyqrdVF11W6TPX+HlvNWg82X49EwoJHJZhYSE7MxMZB37Exn7ToLOy1cZy/2kKerNnwhe\nm5Za9b86yMoQY5ZrIF6I3jHsP4ZNxhcjOyIjIwM7fjiNU/uuK5exOSyE/7UQtg6Nterbxz5sqa56\nUvqOPt20F6Jrn4iY+HHoY4fbSknNDg4OsLS01LQvOiUmJgY+Pj7w8fFBTEyMrt0h1FLUdf6a6D3g\no8QfoCDy4NufRzCeJr16loro4L804ieBoCkoioJT+z4Ayu+608XhM7TtbAMjbsWfFudL5Xh0Oxm/\nR1zFxsVHMGfwZgyyWYLxTqux3GMPft0Yh6tnHyA9RX23PHXdUkYMHYsRXb5DmH+MivjDMzHCrJXD\nEHrBRy/EHwDo2NMWE+Z/wbDFRsXjz2O3dOQRoSz04Xrk82EdEHR8DizrmDLsV+MeYN6wLQbbXfJJ\nwmvMGLBJRfyxrGOKwN9m66X4AwDu7u6Ij4+HQCAAn8+HVCoFn8+HQCBAfHy81sUfWq7A+8AIQCZH\nnkIOiVwGHo+n9sYPAOzs7MDlciEWi5H7IgGWY1zRdNsPMO7UVmWs9OlLvPIJQGpwFBSS0oUJQ8DC\nio91UdMZv5v30kcY7tYfbDYbdevWxbJt3yA+azfeSwu6u01a4KJ18QcAeCwafGMu8vLykJiYqHaM\nSCRSfreMjTXbndLQ0MdOafriU25urrJba4WOAWUIjjUdfe1wW6kIoPv378PDwwN79uxB27aqB3MC\ngVA5NBH9U5wNiw7jyK4iQYlvzsPB+GV6WUCXUDu5eOou5rn7V7jrjqOjI2T5cjx/9BaPhC8hEibj\nkfAlEu+8ZHRTqQzF6wrZd2iKhBfXMP+7OWq7pagrcNitfxv4bBiLpi3rVckPbSDNk2F6/414fO+V\n0mZhzcfey4tRr1HNeqBD0BwvEt/BZ0wwI4UQABq3qIP10TPR3M5warhcPfsAyz324EOJ40QL+wYI\niJyOpp/o3+9WHbp4+p957E+k7Tyk3H6FI4C4HGTvmAXKsgFg3wuwdUbO5ftI2xUNRdYHlfXY9eug\n3rcTwHf+VGWZIXHrn8fwHrkdjzLP4nV+kdBeslC2fYNeuPPigtYjs+nMt8DZXRBs3I/dFxNIDaBy\n0MdOafrkE4kAqhj6XHS9UgLQ+vXr8c8//yAhIQHt27dH+/bt1U9OUVi5cmVVfSQQagWaqP1TEnVt\n4YdP6QHfQNLik6B7niS8xkzXQEhy8pAifcjoJvGxKQ40TeP18zSIhC/xSJgM0Z2XEN15iZRXmZXy\nrXgr6PIKHDZr9AnmrR4J17Fd9PoiJ/HuK0z7YgNk+UVRSz1c22Fd1HS99pugW9LeZWOR2048vJXM\nsFvWMcXag9P0JtKtLI6EXESg71HI5QqG3amvHX7a40HqYZVB/ttUvJy1CnSeVGlbkX4Zv165Xa6Q\n4NHHAaGCAUULWGyguSMUTTsj9dgNfDh3XWVd4L+W8TPGgW1tuHVDlnmtweqgpQBQ6jkEAA4dOoSx\nY8dqzQ866R7w1x4gPxfCpPfo+mMkZPKKPWypjejjTbs++kQKipePPn9Gla4BVKHJSRcwAqHCaDr6\np5Co7RcQtKSoLTxFUQi74AM7R9IWnqA7stI/YHr/TXj59L3SJqFT0ewzCeLOn9JY1530lGyI7rws\niBa68xIi4UskJaaU28VSJI7Fu/z75Z64uzr0w9mLJ2FhbapmFv0jYtNZ7Fh5kmFbuHEcRnr00pFH\nBENAnJOH5R57cOUM85qOa2yElSGT8PmwDjryrGxkMjm2LP0N0Tv/Vlk2wqMnFgSMqRFFrbUFTdN4\n8/1m5N4s2u9WHXl4wX9XvpDAZuHfFe5wtCklssq8HvJNWyHlyD1Ik9NVFht6y3h7e3uIRKJyzyF2\ndnZ49OiRxrdP0zRw5wxw43cARee7yKuPMGnXGcjkah62sFn49ZeVGO/9g8b9MRQqetM+oUsvbBw1\nuVp88j66FwdvXNIrIUGfitPrI/oeJVXpFLCK4uDg8LHTEwi1Dm1E/xQiy5djcq8ARlFC0haeoEtk\nMjkWjt2Jf88zL3oXBIzGmBl9tJ7iIM7Jw+N7r5SpY4+EyXhy/7Wyng9N07iStRUKVKzIqSGFN8vl\nCswbtgXCy0+VNmM+F7svLkQz2/o69Iyg78jy5Vi34BB+j7jKsLNYFLwDRmP0tM905Jl6PmTlYoXn\nXhXRiqIofPvTV3Cb09dgfre6IjvuMt5v2Kt8bWpDoX7PgnSlMoUEDge/bl4H93ZWwPPbgEK1UH4h\nNMVCvrwO0v55i9zXCpXlxo72qDfvGxg1NZx0w7yXb2Fm0wQyWlHuOQQA5HK5suucJqDz84CL+4Dn\nauq8tXKG0NQBQVu34eDBgwUPW7gcuHe3h5drRzi2tQdGfw+KXfsahnzMTbsJm4O7rp5aP4Z8VMpl\nNV+P6ENxen1F34uuV0oAIhAImkVb0T+FkLbwBH0i0O8oDu1gFiQfPrkHFge66eyGTJYvx7OHbyES\nJuPejSdYtH6C3p64q8rLZ+8xtfc6SD4UpXR06N4SW07N02obYoLhQ9M0wtfGIMxftTj1N979MXP5\nUI3eyFaWNy/SsHh8CJ7cf82wm5hysSJkEj4bYtg1ZqoDeXoWkmf+CEWOGADAq0ehUT8OqGK7V/g2\nB4F3cxF55LdSozbp3Gwg8Trw6BKQ9U7dppTI8tjIfiRFzlMF5MUOvRTXCFYTvoTlGFe9bBmvyM1D\n7u1HkNy4D3H8PeQkvYZDbEiFzyFPVu9AoyF9YdzBHlQVj8F09nvgzxAg/RVzAcUCuo4AHPopz7M0\nTUOS+hrGvweAoouJbz3cQLXVL0G3OvjYm/b7A6fBWMtCWa5c9lHfpeq+HhEKhQgMDCwSEzUQuV0T\nkL56B6sWzSCR5eudcAcQAYhA0DnajP4phKZp+IzdiWtnHyhtpC08QRf8HnEVa749yLB16PEJgo7P\ngRFXP76L+h66qwmO77mMAK8ohm3m8qGY9J2LjjwiGBIn917BugWHVGrqDHRzwpIt43X6W757/RmW\nfB2K9JQchr1BUyusPTgNdh1I+nNFeLd6Fz5cvAEA4JgBjQcYgc0rNoDFBgZ9C6phqwpFbdI0DbxN\nLBCCnt0qOypIAYhfKZDzRAHJW1qZwaQvLeNpmkb+s1cQx9+D5MZ95N59DPwXBVG4vKJRG8UjSdh1\nLWH6eVeY9XMGt3Xzjz6v0K8eAhfCgTwxcwGPD/T1ANWkjfr1rkQDD4o9lOFbAqOXg+IYfdT2DR0S\nAVQ1P3XZml6fyHv0DG9WbMXCv08g+uVDvUrdK6TMM/Tly5crPJGNjQ2aNWtWZYcIhNrG/qBzDPGn\nbiMLfDWlh0a3QVEU5v08AlPPP1JesL96lopDOy7gG68B5axNIGiGu9ee4ZfvDjFsDZpZ4ee9Hnoj\n/gAFvxd3d3eEh4fD399f7Ym7sDX9+PHjDfJiZ/jkHrh46i4uxRSldIeuOY0eLu1IfTBCuQyb3AN1\nG1ngh6l7kCsuiiSLjYpH6tss/LzXA2aW1R8VF3f4BlbPOQBpnoxhb9elOdbsF5COdxXkw6VbSvGH\nxQUa9uEwxR8A6P01qIatABQcM8uLOqAoCmhkBzSyA91tLPD4WoEYlPlWdSwLMG3GgmkzFmQfaGQ/\nUSDnmaKgZfx3AbD4qh+sJ30FFr/6WpXLsz9AcvMBJDfuQxJ/D/LU0hsMUBSFoY1aIfrlw3LPIcMa\nt1aeQ+Spmcg6ehZZR8/CqFlDmPZzhlk/Zxg1KTv9jaZp4P554N9jQMnn+tZNgP7TQJmX0eXO0RUQ\nXQbk/12LijMB0SWgXd8yt1vTkKdnYXjztoh8cKPc/TZu8FA0XDKzWvway3qNX08dL9enEQ5dQOfL\nQHGrX7iryDGgNiC+dgfv1oSAzpPCo6Ujjr0SITQ0FDRNl1onycvLq9r9LDMCqG3bth99YdurVy+s\nWrUKTZuSC0gCoTyqI/qnOBsXHcZh0haeoAPevczAtC82IO1dttLGMzHCtj/moU0nGx16pp7aUOAw\n9W0WJvcMQGZaUTtmW4fG2PXnAvCMa9eTX0LleHDzBRa57VKJtmnVvgl+OTQd9ZtYVYsfNE1jd0As\nQtecVlnWb0RHfL/9axjzNZNSXdOR54jxctYqyNMyARbQqC8bxvVLpCV1GgKq05Aqb4umaeDdkwIh\n6OlNQCErfayChuR1gRgkeUODXc8a9eZOAL+bdgqQ03IF8kTP/xN87iPv4VNAUcGkCQ4bd02BkQe3\nQQG69HMIxcJvvcagnUXdMqfj2beEaT9nmH7uBE4dpohJy6TA5UjgsZqOai07Ab2/AWVUUr1T836v\nHSkQkQoxsQDGLAfFqR2/m/y3qXizLBB3HjzAiEuHIaP1p1Naha5H/vsuderujIbLZ4FtSa7rq5vs\n0xfxfssBQFEUGXvydSK+E56D7L+IR32pk1SmALR8+fIKT5SZmYmkpCTcv38fFEUhKCgIrq6uGnGS\nQKipbFt+HPuDtFf7pySZaR/g3vlnZlv4yT3gG1Q7i7QRqoc8iRRzhmxWaSP9Y9hkDBjdWUdelU9t\nKHB4/rfb+H7KboZtwrwvMPd/X+nGIYLB8fLZe/iM2YnkxykMe4OmVvglegZs2zXW6vbzcvOxdn4k\nYqPiVZZN8nHB9GVDqlSXqLalNrwP2ofs0wUPiup1Z8OsRYnPrpUz8NlEjX8WdN4H4PG/BWJQxusy\nx8o+0Mh+qkDOUwWMnZ1Qd6abSsv4yuw3WVqmUvCR3EiAIvtD+Sv9B6dRPZh0bQ++kwOMHe3BMjGG\nl5cXgoKClGOKn0MAYP68eVgzeSY+nL+OD5dvgZbklb0RFgXjjm1h1s8Zpr07gaJzgT9DgdQXJQZS\nQJehQAfXCr93WpIFHF4FyIr8g/NIUO37V2h9Q0b64jXeLAuCPDUDwH837bf/hIxWX+BcF+f+Mq9H\nKBY2dOyPYY0L0sM4jeqi4cq54DbX7rGXUABN08jYdxIZ+0+pLLMcNwhJXT5BUFCQXtVJ0ngNoKSk\nJHh5eSEhIQFnzpwxmLSwmJgYxMbGAgAGDhyIQYMG6dgjQk0nPSUb4zr+xAif12b0TyGkLTyhOqFp\nGqtmRODMoRsM+6TvXDBz+VAdeVVxakOBw//N3IeYyH+VrymKwuaTc9GpdysdelV7McTrkYzUHPiO\nD8G9688ZdjMLY6zZ74nOn6nWrdAE6SnZWDoxDHeuPmPYOUZs+Aa5Y8gE50rPLRQKsWnTJkRGRip/\n++7u7vD29q4xv/2SSG4/xJslmwAAVu1ZsGpfouByw9bAwNmg2NqLEKRpGkh5Cjy8BDy7WZSWpG6s\ngobkDY0Pr4xgMnwMzAb2xp07dyq83+h8GXLvP1aKPtInyaVsSRWKx4VxxzbgOznAxMmh1DSt6Oho\nLF26FCKRSGmzs7PD6tWrMXbsWKVNkSuF+KoQHy5ch/jfe4Cs9BpJAGDciIMGvY3AYpeImjIyBj6f\nAsqmfYXfSyH0v78Bd88W24gZMGZFhSKIDJW8xBd48/1mKLKYUYxPm1sjIvc1Ig9F6c25X931iNtX\nI/F1vgValyj7xDI1QYNlM2DSqa1OfK0t0DI53m/eh5wzJcrmsCjUneUOi2FFaZT69DBBK0Wgs7Ky\n4OLigi+//BIrV67U9PQEQo2guqN/ClHXFr5T71bYfHKuzg9IhJrHvsCz2L7iJMPWa5AD/A946kW3\noIqiTyduTZOTKcHk3gF4l5yhtDVuXge7Ly6CqUX11dggGDa5Yil+nPYr/j51l2E34rLx/Y5vNB7t\n9/TBGyx224XXL9IYdss6plgd4YGOvSovYJZ82s7j8ZCXVxCdUVOi/0qiyJXi5dyfIHudAtMWFOp3\nL1GXzaIBMHQBKJ5ptflE54mBJ/9FBZXsalUCmZjGvkuvMP3gb5DJC8QTdftt9Of9i6J8bj8sP+qm\nGEYtm4Lv1A4mTu1h3L4VKKOKC2EKhQIZGRmwsrIq99wnz8rBh39u4sP568i9I1JZbt6KhTqdWaBY\nzHORgmcN1qBZoOpULvKDzs0Bon8EZMU+E6fhoDrUzIwOyR0R3v64DbSY2V3L9HMn1PeZCsqIo5fn\n/pI+yXPEeLd6J3JvPWQOZLNQd+4EWAyufR3dqgOFOBfv1uyCJP4+w05xjVDf1xOmPTvqyLPyYa/U\ngkLD4/GQmZmJ8+fPY9KkSZqenkAweNJTsrFqxj7I8oue8Mz4/ks49rTV+rZZbBaatKzLiMh4k5SO\n1u2boGWbhlrfPqH2cDn2PtZ8G8mwtWzTEL8cmmlwNWYoioKRkZHeXABqEq6xEVq3b4rTB4tqSORk\nSpCekoM+X5J22YSKwTFi44uRnZCR+gEPbiYp7Qo5jfO/3QbfzBifdmupkW1dPfsAPmODGTXFAKC5\nXQMEnZgDe8fKR58LhUIMHjwYMpkMnp6eiIqKwoYNGzBx4kSIxWLEx8fj2LFjGDlyJBo2rDnnzPQ9\nxyC5dhfG9Sk06Mlmigs8U2DwPFCm1VPTqRCKYwSqfgugTW+gmQMAuqCVvJoOYnffpGL41sOQyRWl\n7rejhw+j+5VnMBU+QX7y23KjbFhmJuB3c4TlaBfUnTMeVuMGwaSLA4wa1QPF/rh29IVFcityDmHx\nuODZtYC5a0+YD+wFdh1LKDJzIM/MQt0uBZFZJecRv1TgdUwOss/dhiwtE2wLM7CtLcrcXqGQwOFw\nQFFUQb0fmRR4+7hoUFoy0Ka3VqO+dIH4+l28+3E76Fwpw24+5DPU854MilOwf/Xx3F/SJxbXCGZ9\nnSFLy4T0cdGxFzQNydU7oHOlMO7URq/eg6EjS8vEm++DkHfvMcPOsjBFo//NA79zOx15VjG01gY+\nJCQE69evR0JCQoXGBwQEIDU1FTdu3ICVlRUOHTqkdlxcXFyptYVsbW3x+PHjj5qPQNAFKtE/Dc0R\ndet7rUf/FMdnbDCuxhW1hW/cog72XVtC2sITNMLzR28xw2UTPmQVPVkzszTBrj8XwKZVfR16RiiN\nQL+jOLTjL4bNf78nPiMiEOEjoGkaEZvOIvjH31WWuc3+HN/+PKJK0X9HQi4i0PeoSgt6p752+N+e\nqbCw4ld6bgAQCAQIDw/Xy9a92iLv0XO8+m4tjExpNBrAAZtb7EaRxQEGfwuqgfYfUFUEWiopiAp6\neAlIf6m0C0LjsPtiQrn7zbVBSwQ7DVY/OUWBZ9cCJl0dYOLUHjz7Fh8t9GgLWpwFxentYGW9VFmW\ncV+OjLsKFbuRTSOY9nWG2RfOMGpcdN4tK72xQ5tWBVFA+cWiYjoPBdVR/1NRK0rOhX+R8ks4UOIY\nYjl2IKw9RhqsUELTNLKOxCEt7KhKNzh+r06ov3AqWMY1N52vupAmv8HbH7ZA9jaVYec0qotGq+bB\nqJn+PxjQmgAkEAiQmZmJw4cPlzs2ICAAALB48WIAgKurK2xtbREcHKwyNi4uDr6+vpg5k9l6Lzg4\nGEuWLMHYsWM/aj4CobpRV/tn/pqRcJtdve02nz54g6m91zEuometHIaJ3qQtPKFqZGdIMMNlI5IS\ni4rCslgUfomegW79ST66vpInkcKz3wY8e1jUltm6vhn2XvaFdT0zHXpGMEROH7yONd8ehFzGvMnq\nN6Ijfgj+5qOjAOVyBTYvPYbo4L9Vln01tSe+WzcGHKOq3azTNA0zMzOIxWKIRCK0bq1au0gkEsHe\n3h58Ph85OTkGe7NYCC2T45XXGshevUTjARwYmZV4P32ngvqki26cKwOapoHUJChu/Qn6+Q1YztkO\nsVRW7n7jUBQeDpqh3G9sawuY/FfHx6RTO7At9e9YR79/DvwZUtCevbidZuH9LRY+iCSlrFkEr01B\nJ7FT759j8qwZZaY3urWxAG79UbQy16SgFhCvauKqPpD1x99I3XJARSCxnjoSVm41Q+T6cOkWUtaF\ngc5j1s/itm6Ohitmg1O3eiP5ahK59x7j7artKgXiua2bo9GPc1WK0esrWhGAYmJi4OXlhUWLFsHT\n07Pc8dbW1nj69CmsrAq+kNHR0Rg3bhzUuRYXF4eMjAxG4bSMjAwMGDAA8fHxHz0fgVDd6EP0TyHq\n2sIf+Hcp6jY0jAMYQf+QyxVY7L6LEV0GAPN+HgH3uf104xShwjy4lYSZLpsYN+19hnbA6ggPg7/R\nJVQ/188/xLJJ4RBnM+usdOxpizX7BbCwrlg9mQ9ZuVg5bS8uxzKjyimKwtz/fQX3uX018v2USCTg\n8/ng8XjIzc0tdRyPx4NUKoVYLIaJiUmVt6tLMg7+gYyI42jYjw3jeiUis7oMA+U4UDeOfQQfMlJh\nZl2vwvstZa0PeM27gOvcB1zbZnp9bKMTrwKXIgFFiWLP5nWB/tMB84aQ3HqAnHPXIL58G3Ru6TWN\nErJSlS3OPT094efnh9atWyMxMRH+/v4IDQ0Fh8PBzWuX0T4hGpAWqyzccTCozl9q6V1WDxmHYpEe\nfpRppCjUneMOi6HV+xBW2+Q9eo63q7ZDnsYUDdn1rNFw5RzwbA2jSZM+8eHSLaQEhIGWMoU1k67t\n0WDJNLBMDKdmYpkxuDk5ORX+l5ycjNjYWHh7e8Pb2xvt27evkPgTFxcHAEqxBgC6dCl40nDjxg2V\n8ba2tsrlhaxZswZLliyp1HwEQnWSnpKNIyH/MGzfeA/QifgDAIIlg2FeLFxenJ2HXT+ptjEkECrK\njpUnVcSfIROc4TanZl1c1VTadrLB1EXMG76/f7+D0weul7IGgVA6zv3aYOupeajX2JJhv335CeYM\n3ow3JQo4q+PNizTMHhykIv6YmHKxZr8A47/tp7EbeNllIUzYHOTl5SExMVHtGJFIBKlUCj6fD2Nj\nw7ngV4f0xWuk7z+Fet3UiD92PQADKf5LcQtEuArtNy4HdernwSz3Crg3wwBhDOic8r+H1Q2tkIO+\nehi4uE9V/GnSBhi2EJR1E1AcNvhd26PBIg803x+A+r4C8Lt3ANiqt3jhz4RK8SckJER6oBaYAAAg\nAElEQVQZKdW6dWuEhIRAIBBAJpNh45btwKcl2r/fPwc674PKnIYATdNI231MVfxhsVB/4dQaJ/4A\nAM++BZpsXAzuJ8wOv/L36Xi96BeIr93RkWeGSdaJ83j3804V8cdsYC80XD67QuIPTdOQSCR6EZBS\npgDk7Oxc4X+urq7w8vLC6dOn0bNnT+zevbtCDjx58gR16tRh2GxtbZXLSmJra6tcDhRE/8TFxSkj\ngj52PgKhOjmw+Rwj9atuQ3OMmNpTZ/5Y1jGFwI8Z8vp7xDU8ul3xVqgEQiGnD17Hgc3nGDaHri2w\ncOM4vX7CSmAyyccF7ZyaM2wbfY9U6GadQCiJXYem2BHrhZZtmXURnj18i5kDAyESqtY0KeTev88x\nw2UTntx/zbA3aGqFbX/Mx2dDNFefKjv2Et6v34OhjQq6h/n7+6sdV2gf2bGbShqJIUErFHgfGAGr\ntgqYNi9xO9DYHujpbjDHbRMTE7D/q9VT3n5z725f9L5yUoGbp4DoH0HHbgX9JB60rPS289UFnZsD\nxG4DEi6oLmzfH3CZpbYbG8uYC7O+zmi4Yg6a71uLut9+DeNP7QrmpGn8/qagTqqfn5/a7RbaDx48\nCLTtU1D8u5D8PODun1V8Z9UPrVAgddtBZEbFMOyUEQcNf5gJsy+66cgz7cOpXweN1y2EiTPzOElL\n8vB21XZkHj9XypqEQmiFAmlhR5G6PVLleG/1zVDU85qoLBheGkKhEAKBAGZmZuDz+TAzM4NAIIBQ\nKNSm62VSpgBkZmYGc3PzCv1r164dxo0bh8DAQISFhcHc3LxCDmRkZJQ/qAyKR/9oYj4CQVvoW/RP\nIaM8e6OFfQPla5qmEbT0mF4o1ATD4X78cwR4RTFs9RpbYnWEh8F1/KrtcDjsghotJkX7TZydh5/n\nHIBCoVpolEAoj0Y21th2ej46lWjNnvomC3OHbsb1cwXti4s/IT175CbmDd2i0umrbWcb7DzrDTtH\n5pPtqpB14jzeb/oVoGl4tHQEh2IhNDQUnp6eEIkK2nCLRCJlIWEOxcI3rPpIWb8HdDmdpPSV7N//\nglHuU1g5lLh5sWwI9BOAYulH8eOKQFEUhg0bBgBl7zcWC16u6loz08Crh8Bfe4Co70FfiQL9/oVO\nroPotJfAyV+ANyXav7ONgD6TQDmPrNC+YVuYweLLPmgc8B1sdv8Mk4lDIZHLwOPx1NZIAgA7Oztw\nuVyIxWLkygF0cGEOSLgAOjdb7br6CC2TI2X9HmT/zmxuQJnw0PB/88Dv7qgjz6oPFt8YDZfPhsVX\nXzAXKGik7YhC6vZI0HLDPIZpGzo/Hym/7EZmdCxzAYuFet6TYP3NsHJF8sjISDg5OSE8PBxisRg8\nHg9isRjh4eFwcnJCZGRkmetrC60Vga4ovr6+iI6OVnbvKoSiKJw5cwYuLi6lrFkQ0ePq6spYtyrz\nFR+rDnJDTKgK+lT7pySXzyRg0bidDNtPe6ai3wh1F0oEApP3bzIx7YuNeP+6KNecy+Ng6x/z0K5L\n8zLWJOgzh3ddxMZFzEYOpJZT9VLTrkfycvPx8+z9+PPoLYZdglTU7ZSBf66fhVgsBteIByu0QhNe\nZ5iyi7oX9fvKEd/v+AbGfM2dNzOPxCEthPk9P/nmMb4T/gnZfzdGXC4XUmlB9C6HYmFDx/4Y1rjg\nJprfoyPq+3mCxTUcoTv/bSpSl69Cg+4KZrt3YzNgqA8o87q6c66SCIVCdO7cmSFSF99vAMBms/Ho\n/HF8Ik8Bnt9WTa0qiXUToHV3oFVXUMYVe7BdFeinNwpSvuQlopBMrYEvPEHVq/z59GMKnJtwjPA+\n/i5M2rUADq8Cios+7fuDch5ZaT+qC4U0HylrdkF8lZnqxDI3RaP/fQuefUvdOKZDsk6cR2pwFKBg\nnj9MurZHAz9PsPiGXc9Mkyg+SPD2fzuQK3zEsFPGPDRYMg185/KjT4VCIZycnCCTycqsuRUfHw9H\nx+oVIyvfh1NDtGrVCmlp6sPKS6ZylURdN7DKzhcTEwMfHx/4+PjAzEz/OgAQDBt9jf4ppKdrO3R3\nYXZn2rr8OPJydR8KTdBv8nLzsXRiOEP8AQDfIHci/hg4ozx7wfkLe4YteNXveJLwupQ1CJqgJl+P\n8IyNsDJ0EtyL1QRLkT7Ezcx9OHPhhPIJqTQ/D+/y7+N2zgGkSAuigyZ954JVu6doVPxJP3BKRfwB\nhw3BlgDE37gBgUAAPp+vrPkz1W08Tg6ZohR/AEB85TbertgKhaT04sP6BE3TyAgOR30npvhDszjA\ngP+zd97hTZVtHL5PRhdtoZQuoIDIaAHZMj5A2VNlyRRUyhQHCIIDQRBEQEaRoYwCCgJlIyJThixB\nWWVTlFE6aAvd6cg43x+haU/T3bRJIfd1eWHeM/IkOT3j9z7P7xldKsUfgPr167Nx40ZDKRhgJP78\n8ssvVG/dHeHVd2DALGjRD1xzuU7FhMHfOyFwKuLRAMSQq4g602dLiDod4vlf4fg6Y/HH40W9308R\nxB/Qi8kDBgwA8i6Te83zRR59toioBevRVf+fdKWbJxBV8UWKpbjRqVJ4NG2pkfgjdy2L17wJz6X4\nA+D8els8vhqLYC9tBZ/8zzXCPlmAJtJa5g2giY4hbNICI/FHVs4Jrzkf50v8AfD39zeIP7l5bi1e\nvNjknyEvzJ4BlF2HrtjYWFxcXIiJiZGYOWfmwoULNGnSxGidwu7PipXixJKzf9K5d+sR7/xvnrUt\nvJV8I4ois8duYl8Wg+BBH7bj/ZlvmCkqK6YkKiyWoS3nkRiX0Wa4Vv1KrDg8HqWNwoyRWSntBC47\nxtzPA7iUsBGRnLsSCchY+u3PjP3sLZO9tyiKxPz8K3GB+yXjgo0S9ymjJDf4oiiSkpKCnZ0dgiCg\nDo8iYspiNBGPJdva1q6Gx9cfIHfKX2czc5F46Bg2t7ZL2r2LgNDWD6FaQ7PFZSq2bdvGF198YSgB\nA31p0+zZsyUdhDMjxoRB8F/w79+Ql9GxvTO8+DLUaIFQziP3dfOBmKqCP3+G0OvGC33awMu9EeSm\nOddmzkjw8/Pjs88+o2bNmgQHBzNnzhxDeePu//XF11kvBMrslVR+3RYZmbqL+b6K0LyvSWIyNdr4\nRCKmLSXt9n3JuMKzAp6zx6H0rGCmyCyHtLsPiZi+HG1UjGRc7uKMx1fvPbcCGUDavVAipi1DGy39\nbhQV3fGc+QFKL7cctpRSkIw7BwcHEhMTS9RzzewZQOklWZk7dP3zzz80btw4V7Fm5MiRjBo1ymid\nwu7PipXiwtKzf9KpVtuD3sNbScZ+mn+Ix48se6bHivnYsvy4kfjTvKMPY6a/ZqaIrJgat4rlmLhA\n+tB0OyiUtfMO5rCFFSv5Y8D7bfF4OcEg/uQ0Qyqi43yw6cxnRVHkyartxuKPrQ0e08caze4KgoC9\nvb3h5lzp5YbXd5+grOIlWS/11j3CP12EJkvbZUtCGx2N4tpOifgDIDR5g2dB/AkMDGTQoEEG8cfG\nRn+fFRwczKBBg3L02xBcKiI06wP9Z0K74VC5Lgg5PCIlx8PVP2DXN4h7FyLePo2Ylpz9unkgxobD\n3gXG4o9MDv8biNCin8nEH9BnSW3YsAGFQsGaNWuoVasWtra21KpV66lHkpyFDdobxB8AXbKamAsq\n6Y5unUJMsjzPVU10LOGTFxqJP8qqFfGa/4lV/HmKzQuVqbjoU2xqVZWMa2PiCf90IUknn8+u2cmX\nbxE+aYGR+GPrW52KCyblW/wBSElJMWS05stzK6VkM0jNLgCVK1eOjh07smLFCsPYihUrJMbO/fr1\nk5R6bdu2jQsXLvDpp58Wan9WrJQkltb5KzeGfdZF0hY+OdHaFt5K9pw7cpNlU3+VjFWp6c701W8j\nz6b9rJXSS8e+jWjfW/pwuGHhYa7+fc88AVl5JhBFkT//OgTkryuRKRLWRZ2Ox8s2Eb/rD8m4YG+H\n56yPsG/ok8OWUhSu5fCaNwGbmtIHKPW9UMInLUD96HEOW5oPUdSh3rYY23LS71FXqRHUK/2ZvkFB\nQQwZMsRQchEcHExqaqrBBFqj0TBkyJBcO+8IcgVC1QYIHUdDvxnQ5A1wds9xfaLuwenNsGUq4okN\niBHBOR6nWVtAiw+CYO9CiI+SrmjvDF0/Qqj1v2z2UnQGDBjA+fPnjcob/fz8OH/xAiM3/IhNDW/J\nNgn/6dAkZfpcOg1csaxJAHV4FOGT56N+IC1Rtq1VDa95E1CUL2umyCwTRfmyeM2ZgEOrRpJxMVVN\n5OxVxG49UGq95gpD4vG/iZi6FF2SVMx1aNkAz2/GIS9bsHJsdWwaNnIbUlNTuXPnTrbrBAcHG/7+\n7OzybiNvSsxeApZOv379AL1PT5MmTRg1apTRsq1btwLg4uJC06ZNOXToUKH2Z8VKSRETlUC/BrMk\nAtBH3/ai/3uv5rKVedm24k/8P91peC0IAgHHJlCrQWUzRmXFkgj5N4qR7RdJyoIcne1Y+cfHVKmZ\ny82yFZOStTSlOImPSWJoy3k8jsjICKxcvQJrT3yCfRnbXLa0YiV7kpOTcXBwwNbWNtfZT1tbW9LS\n0lCpVNjbF96kVNTq254nHj4jGZc5OuA568NClT3oVMk8mvEDKVekHZvkFVzw/OYjbLw9Cx2vqUn7\ndRXKJ1JPFLXcDeVbX5Sqjl854efnx9q1aw3ZZFlJ7wTm5+dHQEBAvvcriqJe6An+C+5d0LdDzw0n\nV6jRAmo0QyjjQlBQEP7+/gQGBqJSqXBwcKB/p1aMb1KB+t5ZMlIqVNWbPZcpmYqFnK4holZHwqHT\nxKzbjS4+EQDH6gIVmioybSsgdp+M3MN03fgKS9q9UCK+XII2S/adXYPaeEwdg8yh8A/XJXmdzS+m\njEnU6Yj5aTdxW40FPcfO/6PC+4MQlKWv3Du/35EoisTvOMyTgB1Gy5x6vILrmAEIBZzUjLwZwc73\nNhFwcT1/x100+TnJFFiMAGTFyrNIafD+yYpGreXd1t9x79Yjw1jD/73Ikr3vW8zFz4r5SIpPYXQn\nf8nxIQgC87aMpGUnXzNG9vyQ3QPFgAEDGD9+fLF2kvjr8A0+eVPaLbDX8FZ8siB7Xw0rVnKjJD0S\nRI2WqPlrSfrzvGRc5uyI5+xx2FYv/ASHLjWNyNmrSP77qvG+Z32IbQ3zm+Hrgo4iXNgpGVOrFCiH\nzUSwt2zPovyg0+lwdHQkOTk5z2PJTmnH+R3n8PD1xKWaK7ICPNyJ6lR997A7f0FE9rP6GQgE3k5k\n6Hc/o9Hou43Z2tqSmqoXkBRyGetHdmJA86dG+zWaQ4v+CArL6SanTVQRu3Ev8XuOgaijUleFpHww\n8YEMsUlvnLq2KfBDsqlIvXWPiKlL0CVKy9SK2p3PXNdZc8WUcOAU0Us3QiYfUAC7+rVwnzLK4r3N\n0inIdyRqdTxZtY34X48a7cdlWC/Kvtm5wNece6f+Zc/4raQlpRGWEoH/vRXoRF3Onltm6gJmFYCs\nWCSWqLgXlNKY/ZNOdg961rbwVrRaHZ8PDuD0AalfwdivX2fwR+3NFNXzRWBgoKHMAbI8UCgUbNiw\nwdDppTiYP2Eru9aclowt2D6a5h3yVzpjxUpmiitrIzOiWk3knABUZy5LxuUuznh+Ox6bLF4+hXoP\njZaoBetIOv6PZFxwsMNzxvvY1c3eA6IkEENvIB78gcy3UppkEd0rY7CtW9dscZmCpKhEbvx2hYvb\n/2bU3nH5zib7tvaXKGVKFHYKKtR0x93XC3cfD9x8PXGr6Y4yH53mxPgouHMO/j0HSTFGy4NComk6\nIxCNNmeDc4Vcxj/TB1K/7yjwecVi73fTHoTzZOVW5E9uUqFZpiwgnUjoPg0y90qUH9Mf+5dq5bIX\n05N86SaPZv6ImCzNynJs35wKHw9FkBcus83c11lzxZR86SaRs1eiS5SWQSkre+AxfSzKipad4V2Q\n70iXmkbU/HWoTl2U7kQhx238UBzbNy/w+1/dcYlD039Dp8kQ0S7FX2VT+A60T7sH2tjYGLoTmutY\nAgvwALJiJTNBQUH4+fnh6OiIg4MDjo6O+Pn55VqzbalsWnqs1Hj/ZKVFR19aZMnmWDbV2hb+eWf1\nN/uMxJ8u/Zsw6MN2Zoro+SI7j4uUlJQCeVwUlfdnvkHl6tKyhdnvbyI+Jo/OOVasZMP48eNRKBQE\nBAQYjmnAcEynz5COGzeuUPvXpabxaOYKY/HHzQWveRNNIv4ACAo5bp8Mw6lba8m4qEoh4svvUf1z\nzSTvU1DEmDDEP1ZLxB+dRkRl93KpFX80aRpuH7zBzrGbWNF+Ece/O0TcvzEoBWW+/DaUghKFoBcx\nNCkaIq6EEbTlPIe//p1Ng9bw/ctzWNNjGb9N3M7ZVSe5e+IOSVGJRvsTnN0QGveAvl9Bp/fghcYg\nyxBH/A9eMog/ObaA1upYfC0VwfdVixV/AGyqeOEx80MchoxEnZzx6CjIBMrWkZN2N5SITxcR+e3q\nEmslnnTmMo++WmYk/ji/3pYKE94utPhjCddZc8Vk39AHrwWTUWQxy1Y/fETYhHmkXMsr6818FOQ7\n0iYkETHleyPxR7C3w/PrDwos/oiiyOmlxzjw5a8S8Qdg2Ht+/PPPP9l7bp0/bxbxB6wZQFYsCEtU\n3AtLTHQi/erPLJXZP+lk1xZ+9Fc9GPpxRzNGZcVcHN5+genD10vGfBp5s+z3Dyy6pPFZoiSyJfLD\n1XP3GNv1e3S6jNuHDn0aMWPN28X2nlaeXbJe+001Q6pLSdX781y+JRlXeFbA89vxKD1cc9iy8Iii\nSMyancRtz+JRqZDjPmkYZdo0Mfl75hiLKg7xtwUIqoxuTaIo8uSmI+W/noHMtvSct0VRJPJGBNd2\nXubGb1dIiTPuuhUYtitffhvNyjaif8VeBY7BwbUM7r6euPl44O7jibuvJ+WqlJeUkImpKrh7HvH2\nGZz6TUGVprHIFtBFQXfrL4QzGw2vRZ1I6H4NmqcamWCrpOybnSnbtzMyu+I5xhKPnCVq4c+gkz5s\nlxvYjXJDXy/Sd5nf6+ywtg0IGFMyHU/9ftzDumNBJXbt18Yl8mjmj6Re/1e6QKHAbfyQQmXHFDf5\n/d3eHfQWM51qog6JkCyXu5bFY8YHBS4H1qZpOTT9N67tkk4yIEDbyZ1p/HZzw/FoSdUtVgHIikUQ\nFBREkyZNDMpttqmyZqqTLAzLv9rDxsUZbWtLg/dPdvh/uoNtK04YXts72rLpn8+p4GntpvA8cetS\nCGO7LSE1OSMDzNXDidVHJ+BWsWTMKp93StIvJT+smLmX9QsOS8amBwylQ59GFnODY6X0EBQUxOLF\ni9m8ebPBt2HgwIGMGzeuUNd8nSqZiGnLjB5glJU98Jw9HkWF4jtviaJI3JYDxPy0W7pAJlDhoyE4\ndS6e7k6SGNSpsP97eBwiGX98UUuZEeOxf6lmscdgCpKi9SVe13ZdJvp2ZK7rhqsf4f/fCrQ6bc5+\nG3IFK8ctwynegcgbESQ/UeW6z7xQ2Ctxq+WOu48nbj6euPt4UKGWBxo0JWpwXpKIOh3s/hbiMnwA\nE+/riD6rlawndyuP64g+OLRubNJrQfyeYzz+IdBovPyIvpTtU7QJygJdZ20UJPw4ptivc6Io4jTm\nxxIXE0W1mij/DSQdPWe0rNzg7pR76zWLucYX9HeLmDKKtBhIfSKSFiOiqOiF59cfoHAvX6D3TU1I\n4ddxW3nw113JuNxGTve5vanVpU6RPldxUmgB6OHDh3z11VdcvXqV+Pj4bNcRBIHr169nu8yKlcxY\nysy2Kcg2+2d2L/qPLT3ZP+nExyQxsPFs4mMybpJ6DGnO50sHmjEqKyXJk8gERrRbSGRoxiyy0kbO\nkr0fUO/lauYL7DmjpDsm5YU6TcPojv7cDgoFIEkbRZR4hRjdHVTJlmGYaaX0YYoZUm1CEhFTl5B2\n+75kXFm1Il6zxyF3cTZFqHkS/9txHi/fbDRefuSblO1dfG3XRZ0Ojq6GEKkpdXywFnXFVlR4f3Cx\nvbcp0KZp+e/4ba7uuszdP4MRtbk/prjWcKNe74b4vvYSvx3Zm+9sMlEUSYpOJPJ6BFE3I4i8+Yio\nmxHE3C9aCZMgEyhXtTzvHfyYNI06b1NqOztUKpXFPEznB/HuBTi+LuO1CGH71agTjNe1q18L19H9\nsHmhaJ1kRVEkLnA/MT//Kl0gE6jw4Vs4dWlVpP1Dwa+zSSvew96meDtkJadpKDP6B7Nc+0VRJHbT\n78Ru+M1oWZlXm1Lh47cLbbJtSoryu4kiUNYDwb2avgufW1VwqZhnZ8T48Dh2jtlEdLBUmLYrZ0+v\nZQOp1Mi7qB+rWCmUAHT9+nX69u2LKIo4OztTtmxZQkJC8PbWf9iQEP2MQ506ddixw7itmiVy4MAB\nDh7Ut8Dr3LkzXbp0MXNEzw+WNrNdVJ6V7J90tq88waLJGX/HgiCw+ujH1G5o2Sc3K0UnLVXDuJ7L\nuZJlduOLZYPo/lYzM0X1fGKJ58n/boQzou1CQhOuEZx8ABF9On5pLt+1BKz3I4VHG5dAxJTvSfvv\noWTcpoY3njM/Ql7WsUTjybFUZXAPyr3Vo1j+RsVzO+D6McmYKkzH41tOVP5hGjIHy8s0MZR47Xpa\n4hVrXOKVGbuy9vj0qEe93g1wr+Ml+R6Lmk2WlpRK1O1IiSgUfTsSTaqmQJ9pzp3FRKuf5DmxWbNm\nTW7fvl2gfZsbUdTB7rkQG24YU9t5E747El2csV8SMgGnbm1wGfo6cueC/w3qSyt3ELddmnVq6tLK\n0p4BpFAoSEtLM3lMiUfPEbVoPWikfwO2vtXxmDYGeVkns5Y3mfx3kyuhfCW9IFShil4UcnIzbBN5\nM4KdYzaRGClVPMt5u9BnxWBcqpm+vNjUFEoA8vPz4+rVq6xbt446dfTpTT4+Pqxdu5aWLVsSEhJC\n3759mTVrFp07dzZ50FaeLSxtZrsoPEvZP+lk1xa+QcvqLP39A4sW4qwUDVEUmTduC3t+/ksy3v+9\nV/jo295miur5xhIzJed+HsDnc0Yhkkunm1JUvmul9KJ5EkfE5/5G3g62Pi/g8fUHyB0dzBJX0ulL\nRM4JMHp4cu7ZjvIj30SQFawfS24PWuKNP+HsNslYaoxIxFEN7l+OxaHZS4X7EMWE6nGSocQrKtM9\nRnYIcoEXWtegbq8GVG9XC0UemRemfCDVaXTE3HtM5M0IIm9GEHXzkb6ELCb7EjJRFPn85iw06H/z\nnErSAJQKJWfWnKBig8q4+3gitymceXFJI96/DEel1xldp/HE7r1A/J6jRu3EAWROZXAZ+jpO3Vrn\n26RZ1OqIXrqRxAOnJOOCrRL3KaNxaGpaM/NhvbqwbvfBvD2A3h5CwA9LTfre2SKKOLt5kpicmmdM\ndjZKVCmpxXJvnnLtXx7N/BFdvFTgC7bRsNEmga1795i8NX1BGNanO+t27sv7d2tThwC/QmRg2jhA\nhSrEJTtxYsO/PLwHqqSMc7dX/Ur0Wj4Qh/JlctxFqfcA8vHxYeTIkUycONEw1qxZM4ngM23aNEJD\nQy2+XMeK+dHpdNjZOqDWpOap3MplSoLOBVOnSVUzRJo3z1r2TzrZtYWf+dM7tOvZ0EwR5Q9LOtmW\nNrJmfgG83K4W320dhUJROm5QnzXObd9Dq3690Ii6nD0uSlhsGTZsGOvWrbMoUcrK84cm8gnhX/ij\nCYuSjNvVq4nH9LHIHOzMFJme5Es3efT1j4gpWdpVd2xJhXFv5ethOCgoCH9/fwIDA7N90BJDrsGR\nlU9rGvRoVCLhf2iwa9YU90+Hm/xzFQZtmpb//gzm2s5L3D1xx6hrTlZcX3Sjbu8G+L7+Eo5uTiUU\nZd6IokhiZII+U+jGI0PGUOyDJ6h1aj6/NQuF4mm3sRxK0kRRRKvVGtrSy23kuPt64lW/Mp71K1Gx\nQSWcK5WzyPsXUdTBnu/gSWjGYJX6CO1H6NvGr9pG8vnsbUCU1SrhOqY/9vWN28Znvm9DoyVq/jqS\nTpyXrCM42OE5433s6ho/LxTpMwWfJWjzYprOCESjtYzrbPokeTo5+1vJWDLkFd5Z+iv2jsXzd6IO\nj+LR9OUGkf238DtMuHwEjWje7F/x3iUur5/Hy3n8bgDr2nWj36je2Feyh+j7Ei+rghIfLyMiXIHG\nsSK13+qGvGI1BBvjBIW8zt3moFACULNmzejWrRszZswwjPXp04dWrVoZRKH58+ezdetWzp49a7po\nrTyTbFxylI8nfkCk+nqeDxHuyrr4OHVh8Pj2DJvcBRvb4q29LQjPYvZPZib1X8mZgzcMr72qlGfD\nuc+wtTN//W9WLPFkW5o4fzyYCX1+lHSAq/RCBVYdGY+zS86zG1aKD1GrI2z8HHacPCq54ZI8UAgy\n1q//mYFvvVUyMVlgWZqV5w91eBQRn/sbtZ+2a+SLx9QxxdaJqKCk3PyPR9OWokuUljc5tGqE++Rh\nCMqcr6V5dUn97ecf6ay9AZqM+w+dWp/5o9GVofKKr5CXLT7xJD+TLZlLvHLKnEnHztmO2j3qUa93\nQzzqepWq80ZaUiqRNyOo2cqHlNQU9uzZw86dO41K0nr16sUbb7yBUlAyu/aUHD+jfXkHvOpXwqt+\nZbzqV8LzpYrYOplX0ExHDLkCf6ySDr4+CcHVG1EUST53hccrt6EJj8p2e4fWjSk/vA9KD1fDfdvm\nzZtJTk7GpYwjgR0HUyNNmiEnK+uI56yPsH3RtDYE4sPr8MdKEHUEnr3N0FWH0Gizuc6WcFlz5K0I\nvOtWJU2bhkKhyF5MlMtYP7ITA5rXgupNoM1QBKFgmYX5RZuQROTsVVw8cZqep7ejEXPJ/pXLOTrL\nn7qVqyJqdaATQafT+5Tp9K9Fyb+6p8vFLMul4/p96UAUUdipcK0aiSAj199NJpOh0+l4u/sb/LQ3\nw6BfTEuG6Ad6MSj9X1VcIb8dAcp5ZJSOVahK4KGTDH37HYvrcF3oErC4uDi2bxScW2cAACAASURB\nVN9uGFu1ahVbt2411K136tSJhw8fcuPGjZx2Y8UKx3Zf5st31pGkjeJy4iZEclZuBWQ0cBxEGbkb\nANXrePHF8kH4WIgXzbOa/ZPO/duPePt/89Bmmq0bPa0HQydYVlv4vG6UrX4kuRN6L5qR7RZJjL8d\nnGxZcWg8L/h4mjGy55uEg6eJ9l8PwI34x6y7f4W90fdQpaRgL1fwmlcN3q36Em2mjS+RLkPwbJXv\nWimdpD2MIOJzf7SPpTfsDs1fwu3zkRZhUJqZtLsPifhyCdoYafMU+8a+uH85GpmdrdE2eXVJ3b9j\nM39N7U8llwxvFVEnEnlKS3K4iNukYTi2Kx7PtrwmW1RPnpZ47cxHiZdMoFrrF6nbqyEvtquFwoIm\n+ApD1pLdrCJZodvSC1D+hQp4Naj8VBiqRIWa7sgUBX/gL2qWtCiKsHeB/sE5ncp1ETqOzlhHrSZu\n1xFiN+0zyoADEGyUPPStSOf500jWZHQatZXJed2rBsOq1cfXWe+pIndzwfObj7CpbNp7ETH6gb5r\nXiYBNehhDIuvpxC4+3eTdCYscEyiSNCWCxybc4Bf7m7j77iL9O7dGxcXF4mYOKBVPca1eZH63hUy\nNq7XAaFpz+KLTaPlrVbt2HTuRJ4T9/0q+zD3pbbFEofSGTzbK5DbZBy7l0Me8/21FAL37M9WcM3P\nZJSYFGsQg8TIe2jC/kMp1+a4fk4EhUQbssksrUS+UALQ/v37GT9+PDt37sTX1xfQGz936tSJKlWq\nAPDgwQNatWplTfm2kiNX/77HR68vJy1Ff8KPSrslMRKVKrdyath2xs2mtmQfcrmMIR934N3JnVEW\nsxN/bjzr2T/pLP5sJ1t//NPw2tLawud1o2z1I8kdVUIKozsv5u6NDA8NQRD4dqMfrbvVM2Nkzzc6\nVQoPR34leWgs80oT3D4dTuiSX0jbd9JwM6Os4kWl5V8W2FekMFgzgKyYk7S7oYRPWYwuVmrE6dC6\nMe6ThiEoLVNAUIdGEv7FYrRR0owlW9/qeMx438irKDfvL1GdwoMVE6niKC0he3xBS8IdHbpqVVEM\n7Y+dsx02ZWyxcbTF1skOuY28yH+LuU62yBWM7ziWimFueZZ4la9eQd/F6w3LKvEqKpnvR3IrJfrp\nywAcY+wJDwolMSL7rsp5obBX4lnXC89MmUJOnjl3uzNllrT48Doc/lE62GMigpvUqkHzOJaYtbtI\nPGJcGfJb+B0+vvwH2qePpJJjSZCxsEF7ur/UhKrzJxe4VXee8cdHwe/+kJL5PCJA23cRqjUyi5VA\nSnwKh6bt4fbTrPuwlAj8761A97T8+9NPP8Xb25uQkBCWLZzL+y+oqelRTrqTZn0R6hTPM0hBrv32\ncgVXOw03+Xcntwev9goUZbLst9VghJotsv3dCjoZlZqQwq8fbeHB2bu4lNfi6anB00uDVyUtHp5a\nBHI/t/kFHGbdyRsWWSJf6Dbw169fx9vbGyenjJP1/v37mTp1KgkJCXTp0oVZs2ZJlluxkk7ovWhG\nd1xMbHSGmZhcIWP03Ff54/TubLs3JEUomDtuC9Hhxql5Lz7NBjJXZ6pnPfsnnezawnd/qxlfLBtk\nxqgysEST3NKAKIqoVCpmjtjEyX3XJMtGTe3O2xM7mSkyKwBP1u0ibssBw2tBqaDSyukoPVxRP3rM\nw+HTJF2GPL4ai0PzkjF7ze/f3NAhb/Pz+p9KJCYrzz6pdx4QMeV7dAlJkvEy7ZrhNuHtfBvMmgtN\n1BMipnyP+qE0K8amemU8Z32IvJz+4T27B630BxtbGyXC0dXwUOqzEndLS8xlHWqdwOFQN5K1xt+F\nTCEziEE2ZWyxdbTBxskO23SRyFH/b+b/z/zvrfvBtG7fOtfJFpkgY3y10VS0M87WsHW2w6d7Per2\naoDnSxWfWWE4q0iWVylRYmQC4UGhhF9+SHhQKI+uhqFOVme777xwdHfCq0Glp6JQJTzrVkTpYGPy\nLGlRFOH3RRB1L2Owog9C57GGl1q1FrUqjTRVGsnX7pC8ZS/iQ30HsRvxj/MsJZILAv1f68nGX3cW\n6rvIMfbkBH3sCdHSBc37IviaZwI37PJD9k7cTnyY9FnnUvxVNoXvQKvTZ6JkPpZquJfj76mDKSsR\ngjNELFNT0Ozf651HYCc3nSAvU4JnOwU25aTnjak7zvDuwk0mmYzKqc27vYsDvZYNwOslT4gJ15eM\nRd1/6icUCehllYJ0bzPHBFmhBSArVgpLfKyK9zov5v5t6R/VZ0sG8trQ5kDOaanxsSqWfL6LfZv+\nNtqvXCHj7QkdefuTTiWaDfS8ZP+kk11b+FVHPzZbKV5iXDI3L4Vw/fx9Rkx+DbU2zSJPtpZI1llA\nGQoqKGtR0bYRZeRudOjTiOkBQ5/778mcqCOiCR09A1Gd0UGo7ICulH8nI707cm4AScf/Mby2q1cT\nr3kTSiS+/MxyC8h4s+Un/HToa+zLGJe4WLFSEFJu/sejqUvRJUm9dBy7tKLCB4MR5MWf/WYKtLHx\nRHy5xKhlvbKSO56zx6FwKy950Dp37pw0a8POlv5NqzO+c0ND+YcqVEfkaS2IcOmxM/8lFI9nW2DY\nLv6Ou5in8Ju5vEmQCVRr9SJ1ezXgxfa1S32JV34pSlt6nUbH43+jDIJQeFAoj/+NSn/GLBCCTEDl\nnsb049+i1WlzzZI+fewUtavXRq1K0ws3SXrxxvD66Vj6ayciaFb1suT99hyoSMh9OWpVGtq0rOUz\nIlUdk6nrksC0a3+wLfRWnseSXC5HrVab7H5EVKfCgSXS8jUo9vKpHOPRify95jQnFx9B1Ep/YKW9\nko5f9UBTDaNj6ZXaragTW4NG1VzpNzAOm8zzzjIFdB6L4Glis+wCtV23JWT1VgS5HEEugEymz1CW\nyUAmPP3/rOMyBJmQabksYzk6bB7sQ54UJnm/I/eS6DhjjUkmgCNvRLDzvWzavFcpr2/zXjX7LDQx\nLRkeh0D0fZJD71Cm21iLLZEvsgD08OFDQkJCeOmll3B01NcfJyYmEhsbS+XKlU0SpJVnh7RUDRP7\nruDiyTuS8aETOzJ6ao987+fU/mvMG7+Fx9mky9aoV5EpPwym5kuVihxvfnhesn/S0WietoW/WfJt\n4VOT0wi+EsaNCw8M/4Xc0ZsLakUNf8UvtdiTraWR2yyggIxXfAax//wa7ByezeO4tPBo9ipUJy8Y\nXsvLl6XyqunI7DNMQFP/DSHsw9mS7bwWTsLOp3qJxJjbLLeAjJr2XXCzqc3L7Woxd/NIizLvt1K6\nSL4SzKPpyxCTpV4izm+0pfyofiVS+mhKtIkqHk1fTur1fyXjcrfyeH3zEYpK7pSxdyA5NUViACst\nt9IbwPaqWYOIo1pELUSnKPkzwhUw/TVZFEW+uPUNalGd58OfUlDyY7dF1OvTkDqv18fR/fmtCjBV\nKVFqYioRV0KJeCoIhQeFonqclPeGFE64yx8i/QfFUdk7Y6LiwX0l2wJztwcQdSl8cXsualGX57EE\nkJSUJOmIVVhEnRaOrDLKnqN6U2gzpNgMlHMiKTqRfZ/t4v7p/4yWuft60mNBX8pXczWMSTqliXD4\n698J2nKeai+k0bNPPJIESKU9dB+H4FLRpDGbI+NeFHVw/Ce4d1G6wPslrlR4mSZNX86z5DIvC4i7\nJ+6w5+NtqDNN6gN4NahEr2W5t3mXxmrZJfKFPsIPHjxI37596dSpE35+fly5csWwbPPmzXTq1InQ\n0NBc9mDleUMUReZ+FGgk/nR8szEjp3Qr0L5ada3L+jOT6TKgqdGyO1fDGNFuIWvm7EejLrhpV0GI\niU5kx6qTkrG3xnV4ZsUfAIVCzoffSG8MLp/5j6O7L+ewReHQqLUEB4Xy609nmDsukGFt5tPZ+3PG\ndF7M4s92cnDLeYP4AyBDjgwFqamp3LlzJ9t9BgcHk5aWhoODg/7C+ZwSFBRkeGAfPnw4wcHBpKSk\nEBwczPDhwxHRcepOILfv3DR3qM81yVduS8QfAJd3e0rEHwDbF72xa+gjGYvbdqjY40tnwIABnD9/\nHj8/PxwcHAx/Yz6VmtPAcZDBu+3vo7eZMWI9Gk3xnpetPJskX7jBo2lLjMSfsm92pvzo/qVO/AGQ\nOzrgOesj7JvUkYxro54QNnkB/8z9lerKagA5nq81Wh1DVx3i+N5IRC2IggxVi1b4vlaf6u1qUfnl\nqrj5eFLW2wV7F4dCmQVnRiNqUItqbG1ts32oAahZsyY2NjaoRTUDtw6j2fBWz7X4A/psaXt7+yI/\n5Nk62lK1ZXWaj25Dr2UDGfPnBEYe+ogeC/rS5J3mVGxUOdvsKlEUuRR/FYDPPvss232nj1+Mv0rB\n8gMETp+UPhhXqaqmsndaDuvrUYsy1KIuX8cS6D1ZioooinAm0Fj88aqt948pYfHn3ul/+bn3imzF\nn8ZvN2fQJj+J+APSY0mQCXSc1p36/Rpz764Nh/Y7SneiToZDPyImxZg07vHjx6NQKAgICDCclwDD\neSldcBk3bpzp3vTvXcbij1s1ePUd6jdoyIYNG1AoFKxZs4ZatWpha2tLrVq1DLFs2LAhV/EnaNsF\ndo7dZCT+1OzkQ7+1b+db/AH9b5ReSjlnzpxs10kfHzhwYIln2hcqA+jMmTMMGzYMb29vBgwYwPz5\n81m7di0tW7Y0rNOsWTNatWrFokWLTBpwcXHgwAFDB7POnTvTpUsXM0f07BHw7X7Wzj0gGavf8gX8\nd40t0ozwyd+v8t3HW3j8KMFoWa36lfhi+WBq1DOt8p3O85b9k5nJA1Zx+kDGBdTT24UN5z5DRFvg\nGS6dTsfD/6K5cV6f1XPzYgi3g0INBuH5JVh1kEj1dasHUB5YvZIsn/S272n/hhjGbGpWpeKiydk+\n6CZfuEHEl99nDAgClVdOR1nJvSTCNZB5ZjIpPoWPXl/G7SDpZFC3QS/z+bKByErhA3tJYL0fMUZ1\nNohH36wCjUYyXm5wD8q91aPUl6mKajWR89aiOiV9uEnTCgw5e4R/4vIukUnvtuPyzhuUG5DzpJoo\nimjTtKQlppKakEJaUiqpCamkJqYa/j8t8/8npWZaN42UhBQ+PDqJNF3eGUDWcmvzoE3TEnX7EeFB\nGZlCkf9F8PmtWfnOkv629pcoZQXrote3fxxVq2Xctz0MUbBlU1kEmQylgw02ZWz0/zro/1XaK+m3\ncii6fGQAyZDxfcs5tPqoHfXfbFxoIVO8uBcuS59FKF8Jun6EYFNyWeFatZbTS45xLuCUUUmfXVl7\nus5+gxfb1c5+42wQdSKHZuzlytYLNGuhovUrKukK5byg2zgE26JnUKVTUI+roiBePQL/7JIOOrtD\n948R7DKEmcKUXIqiyOklx/jrxxNGy5q805xXPumErBClxfk1gi81XcD8/Py4du0aZ8+eJT4+nmbN\nmhkJQOPGjePGjRuGmxgrzzf7Nv3NN+9tlIxVftGNFYfGUbYAimpOxD1Jwv/THRzaesFomUIp593J\nnRkyvgMKpemMIZ8375+sZG4Ln6SNIiz1IrH8S5o6NdeOEqIoEhkay80LIdy4qBd8bl0MITG+cDM7\nMplA1doe+Daugr1bGpO/GZGnH8ne3Yfp9kY7U3wNpQ5LT0u1oidz2/d0vL77BLu6L2a7viiKhH04\nW+In4tStDRU+HFysceZFTHQiH3RfYuT59uaoNoyb29t6bFnJk6STF4icGwBaaccVl2G9KNfv2RHH\nRK2W6O9/IfHQmYwxUaTeoQCStXkbidrLFdwe/RWVFn+OoCheE2zrJELpQxWjokLFCiSnJOd5LNnI\nlCxuM0ffOc4hk2hTxkb6Oouo4yhE4/lwq2Sf2rajkVetk+O5vlevXuzevTvPY6muow/DvPUNR1xr\nuNF2cieqtS6Yt41465Q++yczjuWh+wQEh5y7ppmauNBY9n6ynfDLxpUylZtWofu8Prl2ccuJDBHo\nPO07JtGwcZb7ao8a0Ok9BEXBhL3cKIrHVX4R/zsPf2ZpImHvrBd/nFyz3yafJZfaNC0Hp+3h+q9B\n0gUCtPusC42fetMWlpIUyQpCoQQgHx8fBgwYwIwZM0hISODll182EoCmTZvG1q1buXHjhkkDtlL6\nuHDiDhP6/CgpxypbvgwrDo+jcnU3k77X8T1BzJ+wlZioRKNltRtWZsrywVSv42WS93qes3/SWfzZ\nTpZ/v4rg5AOIT9shZu0oseKH1fhWbcbNCxnZPU8ijbO18kvFaq74Nq6CTyNvfBtXoVaDyjg4ZhjL\n5sePpGXjdqz84+Pn0oukoN0bnnevJHOgUyXzcOR0o7bv7p+NyHW7xKPniPpureG1oFTgve4b5C4l\nd2ObHZGhsYzt+j0RIdIU9GGTOzP8i4KV/1p5vkg8cpaohT+BTnqrWn50P8r2bG+mqIqPxEfxXBq5\ngEoavWCaotVQ5+DqfJ+vY4JuUu6l/GcNFBZLntm2kjMlIdyJh36A0EzPfm7V9A/qOTyEBwUF0bhx\nY7RabS4TdwIfvzDGqKPcC21q8OrkTri+mPezhPjgChxdDZkfe23LQPfxCGU9CvNRC8Xtgzc4OPVX\nUhOkpayCTKDFe6/QYkybQmWbpCPqRA5N/42r2y/wes8EatTKUoZXrSG8+q7JS91M5XFltN/w23Do\nB9BlKh1X2kLXcQiuRfMaTolP4ddxWwg5e08yrrBV0P27PtTs6JP9hgWkJESyglIoAahPnz4IgsD2\n7dtzFIA6deqEs7Mz27dvN2nAVkoX9249YkznxSTGZXTrsLFV4L/7Peq3KB6D0tjHiSyavIM/tl80\nWqa0kTPs0y4MHtceRRFmyJ737J90Tp88S+s2/0Mk5/adAjIaOA6ijLzgYp+rhxO+javi09jbIPrk\nJ2Ms68nW1taOsroXqWjb0BDHgPfb8uE3Jd/pwdyIooiDQxlS8jELaM0AMg9P1u4ibmumtu82Siqt\n+AqlR/YzXemIGi0hw6ehjXpiGCs3sBsub79RbLHml4f/RTG26xIj8feDWT0Z+EFb8wRlxeLI/BCR\neOAU0Us2Sh/YBAHXDwbh3K2N+YIsJp7cjWb7qI3Eh8bgUzaROi6JBcoAcrCxJTElucTO15Y6s20l\nZ0pCuBOj78NvC6SDHccgVK6T/QbkcSzJFUx75wucL9mhSTa2BRDkAg0GNKXl+6/i4JJ9eZMYeRcO\nLAVtpu3lSujyAYL7CwX8hIVDnaLm+NyDXA48b7TM0d2J7t/1xvvlaiZ5r3QR6MauC/TtH0elytLS\nWXxfhWZ9LP7eTnwSCvv8QZ1JLJPJ9cdTxaIJ3fFhcewYs5HHmbxE4Wmb9+UDqdjA9I2sikskKwyF\nkv+6devG9evX2bp1a7bLp02bxsOHDxk4cGCRgrNSunkSmcCkfisl4g/AlB8GF5v4A1DO1ZEZAW8z\n66d3KVdBaoamTtOycubvjOm0mLs3Iwr9HpuXHpWIP64eTvQc1jKXLZ5NVq9ZYRB/Vq9ebbg5rVGj\nBqtXr8bPzw8RHWGpl/Lcl2NZe5q2rcXQCR35Zv0wdlz7il03ZzBn03DendSZ5h188l0uWL9+fQIC\nAkhMTESlUqFSJTFmyGSJCBW47Bjnjjx/JsdPIhNws9F31LBEY7rnHXVENHE7/5CMle3TMU/xB0BQ\nyCnbu4NkLP634+iSi26cWVQqV3dj0c4xOJWT3qAv/XI3e37+y0xRWbEUgoKC8PPzw9HREQcHBxzt\nHfAbMYIbcdEZK8kEKkx4+5kUf0IvPGDT4LXEh8YCAjfjnLj8xBmZXODNRvrral7n6wGDBpXo+Ton\n83c/Pz/Onz9vFX8skPr16xfZKDcvhApVwbuedPDi77maSud6LF04z9SAGfj9/j51ezUw2lbUilza\n+Ddrui7hn3VnjFrOi3GP4I8VUvFHEPRZMCUk/jy+E8XGAQHZij/V29Zk6M7RJhN/QJ9N1Gn6a/j0\nbMzuHc48fpxlwvvGcbh2JPuNLQQx8Yk+80ctzZSi9VtFFn8eXQ9n46AAI/HHpWp5Bm30KxbxB0xn\nBG+SWArbBn7YsGH89ddfeHt7ExISQv/+/QHYv38/cXFxdO3aFX9/f5MGa6X0kKJK48PXl3Hj/APJ\n+OhpPRg6oWOJxRETncjCT7ZxdJdxhyqljZzhX3Rj4AdtC5QNFBOdSP8GM0lOMm/2j7mV5IJ4ychQ\n0ML5fUOctvZKajWojG8jb3waV8G3cRUqV69QrJ8jITaZd1t/x6OHGWUorh5OrDs1GZcsQuGzikaj\n5eNeP3Ly+BkuJ25CRGdN37cwHn2zUmIEK3ctS+WV0406f+WELjmFkHemoEvMMIC0pHKZa//cZ3zP\n5ZLzpyAITF8zlA69G5kxMivmIuvsv6SMWJCxsEF7XqtcC/fJfpRp08ScoRYLtw/e4PfJO4weXKu1\nrs5rbR9y898gms4IRKPN+XwNsHXrVt58801zfASz349YKRjFXZIiPg6BPd9JB9uPRKjyUt7b5nEs\nPboWxrG5B3n4z4NstoZy3i68MqkTNTrUhuR4+H0RJD6RrtRyAELtVvn+PIVFFEWu7rjEkW/2oUmR\nZuHIFDJendSJRkOaFdvfjKgTOThtD/cPn2fQkDgcHaU+arQZivDiy8Xy3kVBTE2C3/0h7pF0QdOe\nCPU6ZL9RPrn7Z7C+zXuWbLKKjSrTc+nAHLPInjUKLQABrFq1ilWrVhEfn+FT4OzszCeffGIQhKw8\nf+h0Oqa+8xPH90gNtV5/uwWTF/c3y83BkV2XWDhxG7GPk4yW+TapwpTlg6lWO381wD9M38Mv/ubz\n/gkKCsLf35/AwEDDhTsnw+XipKBeMrPeX0/9ZjXwbVyFaj4eRSrBKyyXT//Lh68tQ5fJT6JV17rM\n2TT8ubhpXTFzL+sXHAYgKu2WxLvJmr5vfpKv3CbiU2nnzAoT38GpQ4sC7efJT7uJC9xveK1wL0/l\ngK8R5CX/N5cd548HM6n/StJSM26I5QoZczYOp2XnnMsErDx7ZC5JyamMWCHIOPnzZpoP6WfucE3O\nhfVnOTrngFEXoHp9GtCpqwrhjt4QOvDsbYauOoRGa3y+lslk6HQ6q+GylQJTnMKdeDQA7meafHWp\nBG9MMon3jCiK3Dl8k+PzDxMXkn178xdaVua1LuEoVVlEhAZdERp1L3IMeZGakMKhGXu59fs1o2Xl\nqpTntQV98KhbPB2KMyPqRA5M3cOjk/8wYHActrYZJxtRkCF0eq/IGTWmRNSkwcFlEHlXusAEZWtB\nWy9w+Ou9iFrpCbdmZ1+6zemF0s505tiWTpEEoHQSEhIICQnB29sbJycnU8RlpRSz9MvdbF56TDLW\nrH1t5gWONGkXroISE5XAgonbOJbV6R29L9GIKd0Y8H5b5LmYr2WX/fPhNz0Z8H7b4gjZiFxnSkv4\nob20dpNaNet3fpp/SDI2ccGb9B5e/LNB5uTMwetM6r9KMla1oQO21cMlYqK5jemeV0StjrBx30q6\neNnUqkrFhdm3fc8NbUw8Ie9OQVRnCCxuk/1wbGs5M30nf7/KlKFr0Wbq7GRjp2Th9tE0bJV9pzMr\nzx7PazcpUSdyfP4hzq8zLn9s+f6rtGyZCEHSVtXno9Qsv6YicOs2yfm6V69evPHGGxZ1nbViRYwJ\ng91zkaibbf0QqjU02Xto0jRc3HCOv348QVpiRqmQTCbS+814SUt6AGq2gP8Vf6lkxJVQfvtkR7bi\nlO9rL9Hxq+7YlLHNZsviQdSJHPjyV+Iv/E2ffvFkngsS5TYI3ccX2VDZFIg6HRxbAw+yPKcVwrg6\ns7gJcGrxUc6uPGm0XpN3W/DqJ50QZM/XebNQAtCZM2coV64cvr6+xRGTlVLMzoBTLJi4TTJWvY4X\ny/d9iGNZ83cSEkWRP3ZcZOEn24mPURktr/tyVaYsH0yVmu7Zbp81+6e8uz77x86h+LN/8jVTWsJl\nO6Xx5l2j1jK22xKu/3PfMGZjpyTg2ARe8PHMZcvSS8SDJ/i9ukByzLt6OrP2z08o7+5kTd+3ABIO\nnCJ68QbJmNf8T7CrUzgxJHrJLyTsy7jZsalemYpLvrCo3/fglvPMHP2LxBvCwcmW7/e8j09DbzNG\nZqUkEEURxzJlUCU/X4b0mlQN+z7fxe391yXjglzv21GvTgKcld5HhTxJxHv0AoQyLtmer61dG61Y\nIuKxdXDvQsZAOS/o+anJO1CpniRxeulxgracR9Tp6NYjEd+6Uu+YGK0nToMmoHTIXzl1YRB1Iud/\n+osTi/5Ap5GWWynslXSc2p06Peub5Tym0+o4OHUPmlvn6PG6tBmDzsYR2esTc2ypXhKIoghnt8LN\nLCJNAVvXZ1cl0ap6C15Kqi3tIidAu8+70nhIMxN+itJDof4Cx40bx9SpU00di5VSzpmD11k0Sdr1\nzdXDiXmBIy1C/AG910THvo1Z/9entOlhXIt87e/7vNtmPpuWHJXMTIuiSFhIFNtXnpCs/9a49iUi\n/gD4+/sbxJ+cDJc1Gg2LFy8ukXgAxo8fj0KhICAggOHDhxMcHAzob9rTxR+FQsG4ceNKLKa8UCjl\nfLVqCPaZWsenpaiZMWK9pCTlWUGdpmHqsJ8k4o9cLmNGwNuUd9dnbFqSMd3ziE6VTMzPv0rGyrza\ntNDiD0DZ3h31RpdPSfvvISmXit/0XBRFkpOTczX8TKdz/yZ8/F0fyZgqIZWJfVYUyaTfimUjiiLJ\nV25z77MFqJKTsbW1zVb8AahZsyY2NjaoVKpcS41LCylxyWwfucFI/FHaK+m9fBD1GotwVnof9Tgx\nhc7f7eLf8MeA8fk6ODjYYJqbPtttxYpF0LCb5DpEbDjcNe7QW1Qcypeh47TuvL1zND3esjESfyLC\nFaz/Xs3a137kxm9X8nV9Kiiqx0nsfG8Tx787ZCT+uNX2YMjWkdTt1cBs91kyuYzOM19HUbsZx49K\nfW5kaYlo9y1DTDG2ySgxrhwyFn/KeUH7EfkWfwIDA2nSpAlr16592gHYBiBZ3QAAIABJREFUFpVK\nxaGrR/C/t4JL8VcBUNgpeGNx/+dW/IFCCkBdu3bl2rVrhIaGmjoes3HgwAEmTpzIxIkTOXDgQN4b\nWJEQHBTKNL+fJd4qdg42zA0ciae3ixkjyx5XD2dmbxjGtFVDjLrSpKWoWTb1Vz7ovoQDvx01dCap\nVMWdo+GLCFYdJEkbRXl3J3oO+1+JxCuKIoGBgQB89tln2a6TPr558+ZiubhlR0l0lCgOKr1QgQnf\n9ZWM3bkaxooZv5kpouJj2Ze/Gpmxj5za3VpmY0HEBu5HG5PhpSfYKCk/rHeR9qms7IFDS2nHlNht\nh3JYu+gYdXFydMTPz4+gIOOS28z0GdGa0V/1kIzFPUni494/EnbvcbHFa8k8q/cjoiiiOneF8E/m\nE/HpIsSgO9jLFaSmpnLnzp1st3mWxI340Fg2vbXWyLzWwbUMA9a/S7UXtXBiPZKSGYUNPwTruBUR\nY+3aaKXUIZTzgBeyGLdf2qcv9SkGXNU3qF0pXDIWEyNj5zZnNGqBhIh4fp+8k02D1hB2KcRk7/vg\nr7v83GcFd08Yn8caDn6ZwZuH41q9gsner7Cki0DJFVtw/m/p+VSuikazb7neg6eEEYPPwoUs998O\n5aDTGATb/JkyBwUFGSwy0iekU1JSDBPSOlHHxrDtPLGNpf/at6nZ0acYPknpoVAlYAkJCXTo0AEX\nFxfWrFlDpUqViiM2K6WEyNBYRnX0Jzo8zjAmkwnM/sWP1t3q5bKlZRAdEcd347dyar/UqC2rSW5m\nvx0BGR8Om8LiNV+XSIwFNVwu6TTw4u4oURyIosj0Eev5Y7t0NmrhjtE0a/9sXBiO7LrEtHd/koy1\n6lqXbzf6ISugr4yV4kEdHsXD0V+DJiP7rNyg7rgMfb3I+065+R/hE6SdWCou+QLbF01bXmUKb7Ks\n5bUAFau5snz/h1TwLGvSeK2ULKJWR9LJC8Rt2U/aXenE4eSgo2wLvVWqyogLQ+SNCHaM2UhSVKJk\n3OUFV/qufAtnuwTY/7205bEggw6juPJEYyj/tnZttFLaEOMjYedsEDOJPm2GILxo2uwL8d5FOLaO\nzAKqGjsCN7kQGaLOdpva3eryyoQOOFcqV6j31Gl0nFl+nL9WnDAycrdztqPzrDcsUmjQaXUcmLKb\nFzhFbR+p4KOuUBtl9zEIspLxbBUfXoc/VkqPDxt76DYewcUr3/vJryXFkP5vsT5wQzZ7eL4olAAU\nEBDA/fv32bJlC4IgUKdOHerVM37QFwSB6dOnmyJOKxZKUnwKY7st4d9rYZLxj+f1oe+oNmaKquCI\nosiBwH/w/3QniXHJJGmjDG2yLcFvp7QYLpc2L5mE2GSGtfmOiExGfeXdnfjp1CRc3Eq3of2DO5GM\naLcQVULGA4VXlfIE/DkR53LPR5vL0sCjWStQnb5keF3Qtu95ETZpPqnX/jW8LtP2Zdwn+5lk32A6\nbzJRFFkwcRu71pyWjL/g68nSvR9QtnwZk8VspWQQ1RoSj5wldusBNGFR2a5zI/4xPc9sR6PLucV5\naRc37p36l1/HbUWtkj5oVWzsTa+lA7GTJepbHqdIfTkyPyRnFVmtXRutlCbEk7/AnbMZA04VoPcU\nk4kMYsQdOLgcdJnK+BU20PUjUm3c+evHP7m44ZxRaRaA3EZOk3da0HxU6wIZM8eHxbF38g7CLhhn\nElVs7E2PeX1wrmi5kxc6rY6DX+6ijv0pvKtIBbK0Sk2x6Ti02O/jxegHeuE7c9aRTA6d30fwzL4s\nONv9PKd+ckWhUAKQj0/+1ExBELhx40aBg7JSOtBotHw6cDVnD0t9Jfq/9woffVu08gVzER0ex7zx\nW/hppz+R6usWNSuZX3V7cPNX2HDiDwSlokTiKu1cPvMfH/ZYKilf/F+XOszdPKLUXiBSVGmM7ujP\nv9czUqGVNnJ+OPARPo2qmDEyK5lJDrpNxGdZ276/i1OH5iZ7D9XZIB7N+CFjQCajcsDXKD1MY/Zo\nSiN4nU7HzNG/cGjrBcm4b+MqLN79Hg5OpbsE6HlBl5JKwv5TxO04jDY6+xbNAPZN61Kufxd2X7vw\nzIob13Zd5uC0PUYPnjU7+9J9bm/kWhXsWwQJWcodm/ZCqNdeMlQaM22tWAEQEx7DjpnSLI9WgxBq\ntiz6vmPC4PfFoE7OGHyaPSdUrmMYirn/hD8XHObO4ey98Bxcy9BqXDvq9W6ILFM34OwmNoMP3+Tg\nl7+SEp8lI1+AFqPb0HLsq8gUlp9lrdPqOPzlNhq6nMHNXStZllK9Pfav9Cq29xbjo7IRvgVo+y5C\ntUb524dO5N7JO5wO+JMhP4+w2CoJS6RQAtD169fzXukpderUyXslK6UOURSZP2Eru9eekYy36V6P\nWeuH5dpK3dLR6XQ4OJQhNTXFopTkC0dP0LxDWzRiLjOlgozd/+tLo1YtcJ8yCrmzY7HH9Syw+pt9\nrPvuoGTs4+/60ndkazNFVDRmj93E7xvPScYmzO9LnxGl8/M8i2TX9t22VjW8Fk4qcNv3XN9HpyP0\nvZmoQzJMlZ17tsN1dP+i77sYMhM1ai1Thq41Kslt1LoG87eOxNa+ZEz3rRQcbaKKhN+OE7frCLr4\nxOxXEgTKtG5M2f5dJKWIz5q4IYoiZ1ec4NT3x4yWNX67OW0ndwZNin72+0kWP816HRCa9sx136Up\n09aKFQDx9Ga4nSnD07E89P4SQV74yUoxKQb2LgJVrHRB67cQamQ/kRJy7h7H5h4k8kb2jQbcanvQ\n9tPOxDokGHWT6vdmP1o5NSP+SLTRdmUqONJ9Xm+qtHih0J/HHOi0Oo5O3UJTz79wdpYK1cl1euHQ\nrH0OWxYeMSUB9vpDQpbM0OZ9EXxfzXN7dbKa678GcWH9WZ78F40oinxx6xvUotqintssmUIJQFas\nbPz+CMun7ZGM+TTyZslv72NfgBRKS8RS/XYi56wmMDCQCZePoHk6iyKZKRVkLGzQnte89Cc+hZcb\nHtPHYuP9bLY2NyUajZYPui/l6rl7hjEbOyWrj35Mdd/81yBbAr+tP8ucDzdLxjr0bcT01cWfzmsl\n/yTsP0n0979IxrwWTMLOt7rp3+vgaaL91xteC3a2eP/0DXKnopVVFde5MjVFzaR+K7mQxVCzVde6\nfLN+GAplyXgTWMkf2ph44nYdIf6344jJORwHchmOHVpQ9s1O2FTO+Zr0LIgbOo2OwzN/50qWTDYE\naDu5M03eaYGoUcPhHyAii2nsi82g9WCTt8m2YsXciIlP9FlAukyZJi0HINRuVbj9papg32J9Z7HM\nNH4NoX7nXLfVaXVc3x3ESf8jJEUbi9WX4q+yKXwH2qexZva1kwkyBlfsS0PnDOuTF9rUoOvsnji4\nls5SZZ1Wx8npG3m50t/Y2WXIAjodpDQZQpkGpvNrEtWpcGAJREvN8PMSvgESoxK4tPFvLgeeJyU2\nWbIsMGwXf8ddtKjKDUumWK8wiYk5zABZKdUc3X3JSPzx9HZh7uYRpV78AbCzs8PBwcGiOpMkXwkm\n6c/zvOZVg93/60u/yj442NoZYnh3wCD29hxhEH8ANOFRhE+YR/JFaxlmXigUcqatHIKDU5bW8MPX\nk5qSvXmgJRJ8JZSFk6QthKvUdOdT//6l9mHqWUSnSuZJdm3fi0H8AXBs9zLy8hleBGJKKgl7/yzy\nfovrXGlrp2TOxuH4NpaWK57af41Z721Eqy2eDjJWCob60WMe/xBIyLAvidt6IFvxR7BV4vxGO7wD\nZuI2fmiu4g8YtzgvbaQlpbHrg81G4o/cRs5rC97Uiz86HZz42Vj8qVxHXxZjFX+sPIMIjuWhVpbO\nuZcPIGoLfo8latRwZLWx+OPTGl7qlOf2MrmMen0a4rfvA1qMaYPCNiMLKSwlgo1h29HqtLl2kwpL\niUCmkPHqpE70/mFQqRV/QP99tJ4+mIvhDTL3o0AmA+Xfv5Bw/VrOGxcAUaeF42uNxZ/qTaFJzo0v\nIm9EsO/zXazqsJizK04aiT8Abcq3QC7ICQgIMPxugOF3S/eTGzdunEk+S2nH5FeZxMREtm7dSt++\nfWnWzLQO71bMz9Vz95g5eqNkzNHZjnlbRuLq4WymqEyLIAgGvwFLaLsqanU8WbHF8NrX2ZVFvYaS\nkJiISqUiMTGRtZs30uGnBdi9VFOyrS4pmYipS4nfe7xYY3wWqFjNlYnz35SM/Xs9nB+nl47W8Enx\nKUx99yfSMglWdg42zPr5Xat3igkQRZHk5GRMkTQbG7gfXWxG3btgW/S277khKJU492wnGYv79Si6\ntKKJm4Ig0L/Xa4Dpz5UOTnbM3zaK6nWkGXiHt11g0aTtJvkdrBSOtJAIohb+zMMR04jfcwwxm+NI\ncLCj7ICueK+dheuY/ijcy5sh0pIlKTqRLcN+5u6fUmHHztmON1cPoXbXOvrj9uxWuH9ZurFbNXh1\nWIl13rFixSzU7wyyTCVfqli4fSbn9bNBFHVwcj08yiKgVqkPzd4s0HXGpowNrT5qx7C97+PTQ5/R\nc+LJX+hEnSGTJL2cqEaNGqxevRo/Pz90oo6zaRcZ9Mswmg5riSArnYJ1ZmRyGS2mvktQWF0yX16V\nChH5n6tJCP43543zgSiKcCYQHmaxkfGqDa2Msx5Fnci/R2+xZdjPrO+7kuu7g7I18RbkAj496jFp\n9xR+2fQLCoWCNWvWUKtWLWxtbalVq5ZB/NmwYUOpLCkuDkxSApaYmMi+ffvYv38/p0/r6zvTd3vz\nZvZmW1ZKH6F3oxnd0Z/Yx0mGMblCxoLto2n6ai0zRmZ6Mne2MXdnkvjfT/B4qVR08/puInZ1jWtc\nRbWG6GWbSDx42miZ8xttKT/yTQS59QYzN2aMXG9kQjt/2yhadPQ1U0R5I4oiU9/9iWO7pQ8VX/44\nmK4DXzZTVM8GQUFBRj4AAwYMYPz48YX628+27fvg7rgMKXrb99zQJqoIeWeKJEvD9cPBOHcrfLdG\nURQJ+uEzmn40H422eLo4RUfEMbbrEsLuSU1y3xrfnvemF+93ZkVK6p0HxG45gOrURcjh1lFW1pGy\nvTrg/NqryMo8PyabT+49ZseoX4h7KPUica5Ylj4rBuP6ohsA4qV9cGmfdOOyHvqWx3alN4PAipX8\nIp7bAdf/z955hzV1vXH8c5NAQtgouPfeA3dt69a6rSLW0VZc3dran9ptt9qlnQ5wtNqK22qrqG21\nVevCgVucRVERZCeMJPf3RzThkrADiNzP8/Bozr3n3ENC7vie9/2+u60NLh4w/F0EVd7+bqIowqEN\ncDbboqZfHXPlqHyMkRvRx6Oo264+6caMcuslYzKYOD3vW5pXlQpsiclOKAe+inud6oUaVzz2O5zY\nLm30qQb9XkFwtl4rMnUZnN58gqM/HiT+2t0cx1N7aGgZ0JbWo9vjUcUa4fyw+ckVF4UWgHITfbp0\n6UJgYCB9+/Z13ExlSpWk+FSe6/M1/0XGSNrf+HYUA8Y6rmLNg8SDUHbVmJzK9UnvYUqyim6uj7fD\nb+aEHPuIokjShl3cXbrR5ibdxb8pfrMmlqsb84KSkqhn/KOfc/M/64XnQS8Nv+aHPXz9xiZJ26Bn\nOjFzQdmsnPOgkP0ckNUHoLDnANuy715UXzIbhab402fjgteTtGGX5bWqqh/VF72HUEjTfvHaCfgr\nhNCDFxi3ZCcGox1vMqWSlatWFelcGX01jhf7f8Od6ERJ+5T3BjDu1V6FHlcmf+hPRpK4Zjv68JwL\ngCh9vfEc3hv3Po+g0JQvo+4bx6LY9OJqm7QEvyaVGbbwKdzuXTfEc3vhwBppZ60XDHgVwdW7pKYr\nI1OqiPokWPc+ZE39aj8MoVn3nDvd73vqDziyWdroWQn6T0NQF11AfVA9QEsak8HEpa++oL6vtMT9\nnTg1moD/4VHTr0Djief3maN/suLmA/1fQ9Cas0eSbydxfNVhItaE21ZXy4JXTR/aPt2RZkNa4eya\n87XmYfCTK04KLADt2LGD0NBQG9FHEAQmTpzI5MmTcXd/MB+SZApHRrqB14Yt5Ph+afjfM6/3ZtLb\n/UtpViVDaSvJcYvWkLT5L8trQe1E9cWzUfnmHU6feuAEd+YtQ0xLl7Q71axCpdkv4FS5osPn+7AQ\nceAyL/WXlobv3KcJ80InPXAXklOHr/LiE99gzBIa26BFNRbunIpa41SKMyvbZI0CnDBhArNmzaJ+\n/fpcvHiROXPmEBISUuDIFntl331ffxa3HiUjohti44ka/zZk8dDxe3sKrl1aF3gs0ZgJmz6FZHM1\nlIioWBbsu0bo30fR6dPQOqsI7NiQqf3a0fL1hZIVvsJw9fxtXnziGxLvpkra5ep2hSe3G2RRFNEf\nOU3Cmu2kn8459N+pmh+eAX1x694Bwanw1XzKKpG7zvH7/zZgSDdI2mt3rcegr0bgfM8XUbx6HHYv\nA7Lccjtrof9UBK+yVWhARqaoiEc2w6k/rA0ad3MUkFPOCyHi5SPw94/SRhcPGPCa2V/IEfMqhsqW\nZRVTppEb386huvdtSXtUtBavp2fgUT1/77kYddLs15RVblBrof+rCJ6VuHUqmvAVB7gQdsZuitd9\nqrevhf8znaj7eAMUZbjS9INCvgSgHTt28PvvvxMWFgZII3369etH586d6d27N8uWLaNz587FO+Ni\nIiwsjB07zGWg+/TpI0cv3UMURT6asoqwNeGS9t4BbXl38diH9sSXndJQkjP+u8mNFz4y2/Dfw2vs\nILxH5190S798ndvvf4/xTrykXeHhRqV3pthNI5MxE/LpdpbNDZO0vTrvSYZPLnzKjKNJvJvK+Mc+\nJyZL2oGrh4ale6ZTrY4s8BWFoKAgli1b5rCKEiVV9j0v7ny5gpRdB6xzaFyHKl/8r8DnNfHUn3Ak\nS9SZoIAhMxHdKpL2y9toDDrrmPks7ZoX545H8cqg79AlS0XtdxaNoW9guyKP/6BQ3PcjuaU1tmjW\nHN3+YySEbpf8rWbHuW51vAL7oe3SptARZGWdY6sO8ecn2yWaDkCzYa3pPXsAynvV6sSbkbDze2n1\nI6UT9H0Jwa9slYyWkXEEYlqKOQrIkOVc7j8YoYX9iE4x+jzsWij9Djlp4ImpCD7VHDo3R1/7yzKm\n9AxiF3+Mr7v0GeLCZXeqPPc/PKp65dpfjLkCYd9Ko72UToi9X+DSqUzCVxzgRvh/OfZXqBQ07t+c\ntk93pFJTWSh3JLkKQNOmTbMRffr27Uv//v3p0qWLJdInOTmZ9u3bl2kBSMY+IZ9sY9m8HZK2Vp3r\n8tWm53FWl7/VvpJCFEVuvf0NaVkqeKkqVaDawndRqAsWXm+4m0jMBwtJv3BVukGlouLUMbj37OSA\nGT98GAxGXh7wLScPXrW0OatVBP/1mo0xbWlgMpmYERjMgZ3SKm8f/ziexwfLec5FoSCrgC4aF+7e\njkPjkXuES0mWfc+NjKs3zMJy1nnk4CmWE2JaMqz/CDKzpLw07orQaaR5e3afEw8/GPaWQ8Tz4/su\n8drwRRKzc6VSwUc/PsujA1oUefyHnVzTGpVKFjw2lCc0vjn2Vzerh9fIfri0a1ZuFoCyI5pE/v5y\nF0eW2prXdn7hMTq/+LjlvRHjrsP2ryEzS0qDoIAeExFqNLfpLyNTXhCPboWILM8XalcY8R6Ck7Ro\nhfk7tAAys4hFCiX0fh6hiuP9Rx8kD9AHAZNeR9Lyj/B0kVb2PnbKh/rTX5X472RFTLwNv8+HdGvU\nrojAZcVj7F4VTWJUvN1+ABpPF1oF+tN6dHvc/OSsouIg12Wb7dvNZk19+/Zl48aNnDt3jgULFtC3\nb185zauQOLKSTHGz7edDNuJP9Xq+fLIqSBZ/ihndwQiJ+APgM+HJAos/ACofTyrPfRXXx7OtkBsM\nxH6xgrvLN5nL0spIUKmUvLNoLK4e1puRjHQDsyc+GKXhf/ryDxvxJ/DFbrL44wDS0tLQ6XSo1Wq7\n4g9AgwYNcHZ2Rp+mZ0GnT1k5Mpg9n+3k0u4LpCdL89ftln3v1r7ExR8A59rVcGkvffBMXLcjh71z\n4Pg2qfjj5AKts0QmNuxifsi9T1IM3LxQiNna0vqRenz803iUKuv4RqOJd8ev4MgexxzjYSUiIsIi\n/tgrb2wwGpm6eyNnk+Js+rr4N6XKvNeo+tnraNs3L7fijyHDwG8zNtiIP4JSoM+Hg+jyUjer+JMc\nCzt/kIo/AF2eksUfGZlm3c1RPPdJT4UzUnNnMTnOHPmTKY36pOvYYhF/AFq2bMnKlSvlalL3ULho\n8Rg7A126ND2vTfO7RHz0NUk3zd58WZ9vRV2i+dyXLk3Z3rPHk81zTuco/njXqUCvd/sz+c9pdJ3W\nQxZ/ipFcBaCmTc0lK8PCwpg6dSpffvmlXNWrkERERBAUFISbmxtarRY3NzeCgoKIiIgo7anZJXxP\nJHNekRp2eVVw5fO1k/D0kStVFCdiZiZ3l6yXtGlaNkT7SJtCj6lQO+M7IwivMQNstiWuCSPmkyWY\nsnkFydgvDX/5zE1+eG9LKc3ITPieSEI+kVaSadGxNs/PHlhKM3q40Gg0aLVa0tPTuXjxot19IiMj\nycjIwElwQikquX0qmiPL/mXTC6v5rvNnrAxYwu55O7i0+wKxK7baKfs+tKR+HRs8h/eWvNYdPEnG\nfzfz1VdMuAnns1UZbNUXQeNmeSloPaFWNl+hs38Xaq726Ny7Ce8uGYsiS+ndzAwjb4wO4dThqw47\nzsPG/PnzLeJPTuWNDaKJ5ddOmjsIAq5d21L16zeo/OHLaJo3KMXZlx73H2z0iXrWT1rF+d9PS7Y7\nuTgx7LtRtBhuvUaL+iTY8T2kJUsH8x+M0ODhLJwhI1MQBLUrNO0mbTz9J6Z0HXq9HpM+xSwi6JOk\n+7QbilDXv1jnFhgYSHh4OEFBQWi1WjIyMtBqtQQFBREeHl7sBWAeNBTuXmhGvEaGQbr439n/Dr+9\n9iHjnhqHq6srWq2WyhW8+G/pm5AireB1YL8LRw/aDx6o2akOw34YxfgtL9BqVDucXGT/yuImVwFo\nw4YNHD58mNmzZ+Pm5sbixYsZNmwYHTt2ZPbs2fz7r234a2GZN28eM2fOpHfv3gQEBOS7X0JCAjNn\nzmTXLmtlk969eyMIguTH27v0KiyEhobi7+/PsmXLLKvKOp2OZcuW4e/vT2hoaN6DlCBXzt3irXFL\nJaayzmoVn/48gep1cw4Nl3EMiRv/xHDzjrVBIVBhSkCRV1wFQcB7zEB8ZwYhOEtPrrr9x7k54wsM\nsQk59C6/9BnpT5+R0puNdYv+4d8dOVfEKU5ibyYye+KPEoNqrwquvL/0GVT3PCdkioYgCJYbvDlz\n5tjd5357Gw/baAjRJHL79E3Clx9g5ysrSfr1T8l214E98mXkXlxoWjTAuWEtSVtilupguXJ4M4hZ\nIgbdK0ITO75Y2duun0JMybmka0HpOawNM+aPlLTpUzN4fcRiLp6KdthxHhZEUbTca8yaNcvuPvfb\nt968iGuvTlRb9C5+b05CXb9mic3zQSL7wp1XBS++2LyA6LRbln20FVwJ/PEZ6jxmFcfEDL05auGe\nQbqFpt2gec8Smr2MTBmgWXe4VyAgIiqWoB+24O7lg1arxd27AkFf/UxEVJbvUdNuCM17lMjUWrZs\nSUhICCkpKeh0OlJSUggJCSk3kT/ZUVaogmrAixhNVulAoYC6DaII+209er05KjgxOZXZoX9JPrdT\nEWr279VKx3NS0mxoK8ZtmEzA0nHUfbwhgqJ8RpaWBgWqApacnMzq1avZtm0bZ86csdz0dunShf37\n97Ns2TI6dSq4n8i8efMAmDFjBmAWcOrWrcuiRYvy7Ldz507mzp1L27ZtLe29e/emd2/pCqeXlxeT\nJ08u8NyKSnFUkilO7sYkM6XXfEkJbIAPlj9Dj6EFrxQjUzAMcQlcnzRbUrnLfcBjVHzxKYceJ+3c\nFWI+XIgxXrqyovTxpNK7z6PO9nBY3rFXGt7b140V+2bgU4IhqgaDkWmDf5BU5BMEgS/WT6ZDj8Yl\nNo/yQEREBG3btMVoMuboA6BUKHnv0ZloY3KuXNLR9y7VXK3fZ71BwY5oXyo0rkaN9rWo0aEW1fxr\nofHQ5DhGcZD6Tzgxn2YxuFQpqbHsI1QVcjZ1FG+cNa/IZqX7BIRarWz3FUX4dR7E37A2tuiF4D+4\nqFOXsPrb3Xz7trQssI+fO99vf1lesMiCXN64YOTmlaQQFIyuOpzurR5n+KLReFa3LjCKxkzYtcg2\n5bFuO3h0LIJQPg2zZWRyQjwRRujCrxi3ZCeGexUqpd5kCn6a1Nu8KPP4M/J3qJQxXjmBsDsEQYDQ\ngxfy/Nxa+tQnbLMvJpNZM3Dx1tJqlD+tR7XH1dctx+PIFC8FLgN/n6ioKLZv305oaCjXr5srRQiC\nQL9+/ejfv7+NAJMb3t7eXLlyBS8v843nunXrCAgIyNUnZ+bMmVy+fJm1a9fabOvduzc7d+4s4G9U\nPOTXTb5v98F8+sEX+FXzomIVzxIt33y/whUmBa8M+p6zR6WO7M/NHsjYafKqVUlw54vlpPxx0PJa\n4aalevD7KD0cf5I0xNzl9vvfk3HlhqRdUDvhO/1ZXLu2zaFn+eTkwSu81P9bjFlKaHfq3YTP1pRc\nafgfZm9h1XxpNMn4GX2Y8OYTJXL88kRqbAovtJ/IymtrMd2LeHF2diYjIwPA4gMQGBiILi6V60eu\nEXX4GlGHrhJ30RzBV1GTzmOVpWL64TueRKVKV8IQwK9xZWp0qEX19rWp7l8TjWfeD99FqU4oGk1c\nn/QehlvWVTrPgD74jB9mf3+TEX6dCwnW6Acq1Yd+L+d4bPHCfti/2tqgdoWADxBUjr2+BX+8jeWf\nSX2MKtfw5rttL+NXzavEKzg+iMjljfNPfhbulIKS/X/vo0NXazqXKJpgzwq4ekw6YNXG0HMyglL2\nTpSRyc6J8MO069gJg9GU80K5UsGRw4do1aZ4U79k8ofx7F5OrfukLfiDAAAgAElEQVSedu+H5vq5\nKRUCrTwbM7ryKCrU86XtMx1pMrAFTiX4jCtjn0ILQFmJiopi9erV7Nixg6ioKMtNQ2BgILNnz861\n765duwgICCA+3moIdfnyZerVq0d4eLgksie3PlkJCAiwKwyVNAW54VKgopPHi5b3zquCK75VvfCt\n6olfNS98q3rhV9UT32pe+N1rd3HNedU5P2QvBeukdMZbUZ+q6ja4Ks0rp4Oe6cSM+SPL7Y1gSZJ2\n7go3X5snaavwfCAeg7oV2zFNujTufLYU3cGTNtu8nx6MZ2A/+bPPwtI521k6R1oafuqcYQQ891ix\nH3vf9tPMHCUVkdt1a8gX66egLKdlmIuTv7/YxeGQ/USn3WLv3QMcTz5NhsnsAzBq1CimTp2aY9Sm\nLi6V64euYAr5CbXOGmV3N92J3TcrAHl8p7IKQu1qU72dVBDKrYx3QSJJk37bQ9x3VoFG0Gqo+eMn\nKLS24pN47h84kPW6KsCg1xEq1MhxfDEzHda+CxlZDKO7jkGo71gPFFEUWTBrI+sW/WNpSzXeIVF9\njtv6s0V6jx4m5PLG+aMw75MoinBwPZzL5nVVsZa53LtT0e7XZGQeVuTzUtlDFEXa1a3M0asxeX5u\nCkHBxT3nqN21vvw88QDhEAEoK/fFoLCwMG7cuMHZs2dz3X/x4sXMnTuXS5cuSdoFQWDt2rWMGDHC\npo+/vz+9evVi7ty5dse8nwL26aefAtCrVy+WLFliiTAqKQoact3J4yWUQv5XiNw8Xe6JQ54WUciv\nqhe+WdpcPeyveuYW3iygoIFLXwb0G8y80Emyr0gJIJpMRL82j4wL1yxtTrWqUu3bNxGUxfv+i0YT\n8cs3krje1gPEtXsHKk4di8JZVuvhXmn4gd9x8sAVS5uzWsWSP1+lXrOqxXbc6KtxBD3+BSmJ1gfp\nilU8Wfb3dLx95SoJjkafoGNJr6/J1GVY2rrN6kPTgFb5jiRJ2r6XuGxl32+06Mqlc8nERsYUbEIC\n+DYyC0IRKWd4fe4M+2W8s0Ql5QdTegZRz7yFKcla3tVn4nA8n+wl2U/M0MP6D6QVPep3ROg6Js9j\niIc3wum/rA0VayIMfD1f8ysIJpOJT19czbZfDnMn4zyR+jBE7ISlF/A9epiQyxvnTWEjpcQTYXDs\nN+mOHn7Qf5rEIF1GRsaKHJlYNtHpdLi6mgsC5fW5AaSmpqLVam32kSk9HC4AZeXMmTM0bdo0133m\nzZvHokWL8i0A3Y8OWrt2LTt37mTXrl3UrVtX4gPk7+9PYGAgvXr1YteuXcycOZO2bdsSHh6er3nn\nGM5ewLeqKBFAjsLFTW2OHKpqjRxKNcXy+gcTMBpzDm9WCAr27z1Axy7tHTofGfsk7/yX2K9+lLRV\n/mQqLq1z9nUpSvqH3TmE7SP225/BKC0Jr25Sl0rvTEHp5VHkYzwM3Lx2l2cf/YzUJKuoW6dJZYL/\nfBW1i7PDj5eRbuCFfl9z7liUpU2pVPD11hdp1bnky4iXB/Z9s5sDP1hX8rUVXJm445V8V6YwpeqJ\nmvgupkSrsOLavQN+/xsPgC5ex40j14g6dI2ow1eJvZA/QSg67Rbzry7CJOYSKl/AB/j4n38jYeVW\ny2tlBS9qLP0Qwcm6GCEe2Qyn/rB2UjnDk++Yq33lgZh0BzZ8KG0cMB3B1/E+YwaDkeeHfkzIb+8j\n4rj3qDRx1P3IfbIv/uSU1lheuX7qP2q0qFUgryRN1DFpqiOA1hP6v4rgVnpm7zIyDzqyN1nZ5L4A\nlN/PTRaAHjyKNW8gL/EHIC4uLsdt9iJ2jh49CphvYqZMmcLatWu5e/cuPXv2JCHBXMHojz/+YMaM\nGbRt25YZM2Ywd+5cjh49yuXLl3M8VlhYGNOnT2f69Om4uTlmtaYglWRa1O9M8w618avmJSltW1T0\nKelcuxDDkd0X+P3nQ6z4fCeffjTXIv7kVArWJJpYHLLQYfOQyRmTTk/88k2SNm2X1jmKP9krk7i5\nuREUFERERESR5uHe9xEqfzwVhburpD397GWip80l4+qNHHqWL6rU8uH1L6WVCq+cvcX37xZPafhv\n3tokEX8ApsweKIs/xUR6chrHVh2StLV7tnOBypImrN4mEX8EtRM+zw6xvNZ6a2nQuwk93urHM5ue\n4/l9rzN4QQBtxnTAt1GlHMf95+4Bi/iTYxlvg4E3Js7g1IbjRJ+4TnpyzjdnAB4DHkdQW383Y1wC\nKX8fsbwWk2PhzG5pp+Y98yX+AAgevlAt271A9jQZB6FSKcmscNki/uT2Hi1YsKBY5uAIiuN+5D5y\neeOcObftNOufXomT4ER6ejoXL160u19kZKTlfdPEXIB/s1VydXaB3s/L4o+MTB5oNBq0Wm3+v2+a\nki2WIGMfFxcXVCpVvj43lUoli3YPIMUaAZQfFi9ezMyZM238fARBsOsBdL9cfHx8vEUgyhoVZC9l\nLC9PoeKkMCHXBoOR+JhkYqITuXMjgZjoBO5EJ977N4E7NxK5czMRQ6axwPMRRZEDSd9hwiCHWxYA\nR0fbZOXu0o0krrMamApOKqoteg+nyhVt9s0tdc9Rq7eZ0THcnv09mddvS9oFFw1+syagbd+8SOM/\nLHw4ZRVhoUckbfNCJ9KlbzOHHWPX+qPMnvCTpO3R/s35ZFWQ/L0sJg4u+oe9C6wpSxpPFybtegXn\nfHquZUbHcP25D8BgPT97jR6A99iB+Z6DLl7HjfD/iDp0leuHr3Hn/G1EUeTN8x+TKWbmee52Epz4\npNFblr8RV183KtStiE89X3zqVjT/v25FXH3dEASBuB9CSdqy2zKOU62qVPv+bXNqy18hcO2E9SBa\nL3jybQSV/Wg3e+dK8fppc2Wk+yiUZjNoF8emL8rpBAXDZDKRkJCAl5cXCkX59REzZhr5+/NdHP3J\nXIAhNHoThxOP5elt8em0icxs4w4mg3Wj0gn6vIBQqV5JTV9GpkwjewCVTYYOHcrmzZvz/NyGDh3K\nxo0bS2GGMrlR6gKQvYpfCQkJeHt7S0Se+yxevJgpU6bYhD/n5hl0f7zS+lWLI+TaZDKREJtqFoVu\nJJjFomz/j4lOJCMtU9LPKBo4kPStHG6ZTxxltpoTmTdiuP58tofFUU/g/bRtqeRj4cfo0KlDrpVJ\nHJXaYExOJebTYNKOn5NuUAj4TByOx5Ae5frBCSA1KY3xj31O9FVrFKNXRTdW7PsfFSoVPV3u2oXb\nTOz+JfpUqw9NlVo+LN3zOu5e5fc7WZxk6jJY3GsBaQlWr6UuL3ej8/P5N/m+/eFCdP9aBRNlRW+q\nL56NQlP49EB9go6L+y7QcmCbfJ+7P230Nk6K3KOW1O5qfOpUpFI1LXXO/oOA9RpZ6f0XcanpAtuy\nRco8Og6hnm1qcG7nyhYtmpvTwJKzRPy2HYjQsk/+3oB8IqcT5I/ivq6VJVJiktny2jqij1qjLLOm\nWua0cNemlh+HPhyH0mg9PyMI0H0iQs0WpfCbyMiUTWRvsrJJREQEbdu2xWg05vi5KZVKjh49Kn9u\nDyClLgDdF2eyRufc9+2x59lz9OhR/P39bcQhQRC4dOkS69atY8aMGZI+69atIzQ0tFQrg0VERLBg\nwQJWr15tueHKq5JMURFFkaR4HTE3EiyCUMz1eF76YDiZhnR5hTQPiiPaRhRFDGkG0hL1pCXpSf3+\nJ8QLVv8rg9qFa80eQ5+SSVqiHn1imnnfRD0rL67J16qko1ZJRIORuEVrSP7NNl3D/YmuVHh+FIKq\nfBuEnzp8lRf7fSMpDd+xV2M+WzOpSCvq+tR0Jveaz5Wz1pLbzmoVP4S9QqPWOVddkikaR5b/y555\nOy2vnd3UTNo1FY1H/sLO9cfPcetNqWDi+7/xuHXvUOS5FSS6JXsEUH5o7xtPDVeraJIgaKk9QI2X\n1prKJvrUQBg0HUGQ/m3n51w5spkvHMmS6urqDcPfRVA47hwiRwDlTUlEkZYVog5dZev09ejiUiXt\nSiclGd0UvPX9u3YX7upX9ubEp+NxQbrARpenEBp2LpG5y8g8TMjeZGUT+XMru5R6zK+Xlxe9evVi\n0SJrePiiRYt44403LK8DAgKYMmUKAG3btqVt27aWCl9gjgoaMWIEdevWxcvLi8WLF1u2Xb58mdDQ\nUJYsWVICv03OtGzZkpCQEFJSUtDpdKSkpBASElKsqqggCHj6uNKgRTW69G3G0PFdmPzOAMaOGw3k\n7Us0atSocndzfJ+IiAjLSW3ChAlERkaSlpZGZGQkEyZMwGAwMHbsWPbt3MvtMze5tv8y57ed5sTq\nIxxc9A+75+1g+1u/sumlUFaPW87ywT+w8PEvWdDmE772/5TFPeYT9tQCifgDcPS6mhMbIriw4yz/\nHbzKnXO3SL6ZSEZqOseTTgEwa9Ysu3O+37569WqHRLsJKiUVXhiFz3MjIZsvVfK2vdx65xuMyak5\n9C4fNG9fm/Ez+0raDu46JylHXVBEUeTz19ZJxB+AV+YMk8WfYiQzLZMjS/+VtLUZ0z7f4o9oNHF3\nyTpJm7pxHVy7OcZIvyCecn069KRhnyb41K2IQpW/y3xkotRrplpNvUT8AQj9NomQft+x8flf2PPZ\nTk6uP8auNTvyda48k+FmTo+5T2o8RJ3K76+fLwryHpXH61t+r2tF9ZN70BFFkcMh+1k74Scb8ce9\niiejVj7LjAVv2PVKemVKECe/fMFW/Gk7UBZ/ZGQKiexNVjaRP7eyS6lHAN0nIMBsqurj44O/vz+T\nJ0+22XY/gichIYFJkybh4+NjiQK6XxI+ISGBgIAALl++TNu2bS0VwmSsyOGWeZPfnOQOnm0YWXVo\ngccXEOlV7Q7uTtbUr9g0J/6+VQGwfSjJNGXyxvmPSi21QXf4FDFzQhD10mM7VfOj0uwXcarmBxSv\nV9KDitFo4uWB3xLxr7U0vJOzkiV/vkb95gUvDf/rin+ZN3WNpK3PSH/eWTSm3LynpcGxnw/z50fb\nLK9VLk5M2jUVrXf+KlckbfuHuG9+lrRV+fJ/aBo7zqy7MOduY6aRhKh47l6O5e6lO9y9Ekfcvf9n\n6qUPsV0rxeHnkoGghGpPqFBprX9v588589uvtqmN+fVLCQoKIjioF0RmEdmqNETo+5KD3h0z8vUt\nZ2SvDUhPSSfsrc1E7jxns63WI3XpP+9Jm++8xSvJ1QVhx3cQ95+0Y5PHocOT8vlZRsYBlMf7yIcB\n+XMrWzwwApBMySKH7eVMcadaANT3SKGlT3KWY8JfNyuSkGHfs0MURd46/zEZ+TCAVTupSUpMwtnB\nJckzrkVze/b3GG5LK/cp3LTcDnichds2lVtPiVv/3eXZrp+RkqU0fO3GlQj567UClYa/cOI6z/VZ\nQEa61VS0dqNKLP7jVbRu+TMhlik4xgwjIf2+IflWkqXN/9lOdJuRP4+avMq+OxJHnbtFUST5VpJZ\nGLocS9ylWIznImmUdB6vZgq8mllTswwGWB7iTVKi0maM/BpTa7VaUv47B1s+k+4w9E0Er8oFfRty\nRb6+2SKnx0FsZAy/vrKG+Gt3bbZ1ev4xOr/wGAqlNWLOxitJ7czI9vWY1qc1LWvcK9JQpy089rRN\nWqSMjIyMjMyDiiwAlWNKw5eoLFBQI9H8mK1mReMs0rtKDE6C1Tcmwac6iS3ao/F0QePlYv7XQ2P+\n997P81OfZ/ny5fmKSnqp1/MMXhCAZzUvm/2KgjExmdsfLiL9jDV1bevNi7x24k8Movn3Ka+eEvYq\ndg2b+AjTP7c1prdHSqKeCd2+5MaVWEubRuvMkj9fpU5jxz4gy0g5uf4YO97ZYnmtdFYyaedUXH3z\nV4L7bsh6EtfvsrwW1E5UX/I+qoreDp8rFN+5WxRFbr36AX7NY1GorA//F25U5e/dWpJuJEj2L0xk\nouavRRBz2bqx8aMInQIKPeeckK9vUsq7QfbZrSfZ8d5WDNmi3jQeGp6YO4y6jzeQtOfqlaRU8NOk\n3gQOHQS9piAoVSXzS8jIyMjIyDgAWQCSkcP2slGQlVJnhTOLBy3AxVtrV7Qx/1jbXDxdSFiyhpSw\nfZaxBK2GGsHvo/TKvXJUflIbFIKCabWnUFVTGY2nC/3nDaPOo7bzL9L7k5lJ7NerSPnjIGeT4hiy\nfz0G0VTslcnKAh89t4rtq6Wl4ef8MoGuTzTPtZ8oirw1bhl/bz0paX938Vj6jPR3+DxlrJgMJpYO\n+I7EqHhLW+vR7en59hP56m+37PuYAXiPyX/Z98JSHOfujLVf4ZRqTWc0poMw/B2UFX3J1Gdy90qs\nJWoo9tIdRn43jgxjRr6jSrhyFP5eYd1BpYaRHyA4F4/YIF/fzIiiiLOzMwaDIR9RpCp0+jQUyrJv\n8m/MMLJ73g6O/3zYZptfk8rmhZLqUqE267U2x+uaUsGRgwdo5e8Yjy8ZGRkZGZmSQo5ZlUEQBFxc\nXMr1zXFWBEHgyUHDgLyNRMc+O5ZnNj3HyGVPM3h+AH0+GMRj03vRYeIjtAxoS8M+TajZsQ5+jSvj\nUcUTU/QtUnbsl4zlPXpAnuIPmI3EV65ciUqlYunSpeYbdbWahg0bmsstCkpGVx1OVY05WiQtUc+G\n535m/3d7EE2O03kFJycqvvYM3s8MYdnVCIv4ExwcbHmoqF+/PsHBwQQFBWEwGFiwYEEeoz4cvPbZ\ncKrWriBpm/PSamJvJebaL/S7PTbiz9CgLrL4UwKc+/2URPxRqBS0D+qS7/53QzZIxB9lRW88hzu2\nvHlOOPrcLcb+JxF/AOJPGknafhAAJxcnKjWtQpOBLXjkle4MWTCSMU+PAQpgulyrFbhkOd8Z0uGS\n7cO5o5Cvb1bur/fl9VmN7tQQYddCxLRku/uVFZJvJRH67Aq74k/zJ1szatV4G/EHYP78+RbxJ8fr\nmtHE198vLPbfQUZGRkZGxtHIAtA9wsLCmD59OtOnTycsLKy0pyNTimSmZdLkbn0UgoKQkBBLtRTA\nUi3lvpHo1KlT8z2uKIrELVxjNvy5h1P1SngM6pbvMXJz3D+w/wAjnsyWbiTCv9/tYeMLv6BP0Of7\nOHkhCAKeI/vye9w1oOQqkz3oaN01vBc8DmUWH4mEuFQ+eeEXTCaT3T4nD17hh9lbJG0NW1Xn5U8K\nbi4uUzBEk8jBxXslbc2GtsKjqme++uuPn0P37wlJm8/4oSg0jvXfKglEUYRDGyRtGQkiKVdMJG3d\njSktw26/adOmoVKp8n2uFJQqaJhNYDv3T7k4P+SX4rgfSUtLw2g0C5W5flZKBVN7t4Kb5+HXeYgx\nV3Ib9oHlvwNX+GnEYm4evy5pVzor6fPhIPp+NBgnjW3qtiiKhIaGAvJ1TUZGRkbm4UROAZORyYIo\nioS99SunN53geNIpfo5ej+met01RjURTdh/mzrylkrZKH7yEtl2zQs81e2qDKIocXrqfvV/9aRP1\n41HNi8ELAqjUtEqhjped8u4pkRsrPt/Jko9+l7S9/PEQAl/sJmmLj00h6LHPuRNtjRBy89AQ8vd0\nqtWuWBJTLdec336Gra9ZS7cLSoGg31/Cq0be3j2i0cSNlz8h8+oNS5u6cR2qfPG/MhltIl49Drul\n56dbewyk3TafRyo8H5ijWJ2b6bJCUPB8hwks+OcHlE7mlCJRlwhr3wMxiyja50WEqo0c/FvJ3Cdr\narNKpbJvkH3f26ZjQ2s/QYHQfig0ebxM/F2LJpFDIfvYt+Av+9fA+SOo1Czn6ow6XSqurm7ydU1G\nRkZG5qFFjgCSkcnCsZWHOL3JvKLf2qM502pPoWfjbjbRNuHh4QUSf0xp6eZUkSy4tG9eaPEH7Kc2\nCIJAhwmPMCJ4LC4+0lK2STcSWD1mGac2HC/0MbOi0WjQarWkp6dz8eJFu/tERkaa3zdnNU4G+xEw\nDyNjX+1J6y71JG0L399KZIRVLDAaTXw4eaVE/AF464fRsvhTAoiiyMFF/0jamgxokS/xByA5bJ9E\n/AHwmRxQJh6SsyMaMyF8s6QtkwoW8QcgceMuRKMxe1fAfmSik+BEB882TKs9hTpJ1fn3+z2W/QWt\npzkVLCvn/kGm+BAEwXLNGjRokN0o0lFPDqGKl6u0n2iCQxtI2/IDYobjokiLg7SkNDa/HGp3AaTO\no/UZu3ZSruKPmBiDZvcStM6q/F3XtFo0Go1DfwcZGRkZGZniRhaAZGTuEXXoKrvn7ZC0NWvSjN8O\nbyclJQWdTkdKSgohISEFNjROXLsDY1yWCjoqJRUmO77yzX1qdqrDuHWTqdKqmqTdkG4g7O1f2fne\nVgxZSo0XhqwPFHl5Sgzwq8ONKe+T/MfBchEyr1QqeHvRGNw8rSvDmRlG3p/0E/rUdPR6PSs+28Gh\nP89L+j31cnceHdCipKdbLrm8+wJ3zt+2NgjQYXLXfPU1peqJ//FXSZtr9w5oGtdx5BRLjrN/Q3Kc\n9bWgQNF9NKis1Y0Mt+JI3ZezeNyyZUtCQkJISUkhNTWVtS+vZGTVoRZPskNL9nE9/D9rhyaPSQeI\nOomYYlueW8Zx3E/X27hxIwDHjh1Dp9Nx7NgxAFau3Uifz3/lr/22Yr3m7jmSg9/j+q4H8xx+5/xt\nVo0M5tJfF6QbBOjy0uMM++EpXLzsR+qIJiNixE7YPAch5jIjO5grguXb10pGRkZGRqYMIQtAMjJA\nUnQiW15dh2i03tg6uzoz5JtA1G7qIhmJZt6OI3H9Tkmb55AeOFXzK/K8c8O9sgeBK56l9WjbKiUR\na4+yetxym7LOBSVf/h+CgmdrtcCUkEzsF8u5NfMrMq5FF+m4ZYHKNbz533yryJdqvMPOYz/h6eWJ\nVqtl0huDiNTtINV4B4CWnesw5d0BpTXdcoUoihxYKI04adi3KRXq5i/yKmH175iSUiyvBbUzPuPL\npmeTqE+GE9l8Zhp1RVWrAW49O0qaE9ftyPPhXxAEtFotfd4fiKuvm/U4JpFtszaRnmIupY1fXfDO\nEo0hinB+HzLFR/ZCAo0aNcLLy4tGjRpZvJreeeYtzp+tw+YN7qSnS6937to0/K6sYu/Lczm96QTG\nDPsRYSXNmV8j+PmpEBL+kwqIGk8Xnlw4ms4vPI6gsH/tFuOiYOsXcHQLmMyLItP6tEaldKwHoIyM\njIyMzIOC7AEkU+7JTMtk9djlxJy5KWkf8m0g9XsU3ZPi9seL0e07Znmt9Pag+pLZKLQl5xtw5tcI\nds7eiiFNGvWj8XJhwGdPUvuRejn0zJvc/D9UCgVftuzBwCrZSg4rFXgO7YnX6P4oXB7uEPpPXviF\nFct/IlIfhoh5ZV2tVpOebn4QFlDQutIQwo4uxbeqV2lOtdxwdd8l1k9aJWl7euMUfBtVyrNv5o0Y\nrj+frez72IF4jy6b4p347xo4n8UI29kFnnwXQeNKxvVb3JjygcS4vvInU3Fp3ThfY1/de5H1k3+W\ntDUb2op+nwwxH/v8Pvg31LpR7QoBHyCobM15ZRxHREQECxYsYPXq1eh0OrRaLaNGjWLq1Km0bNkS\nQ7qBM1siOL9mD4/5/4dfJVuh58RxDUdOVqLlU51oOdIfjUfJn8cNGQZ2fxrGidBwm22Vmldl8Fcj\n8Khm/5wqGjLgxHY49afUi+oeoZE6xs1bYf+6VggPQBkZGRkZmQcFOQJIplwjiiI739tqI/50eelx\nh4g/+hPnJeIPgPczQ0pU/AFoOrglo3+ZgFdNH0l7WoKe9ZNXcWDhP4UuFZ9bZbLDhw4x9vWpCE4q\naSejicT1O7k+5QNS9x59IFMKHEXPcfWJTDOLP/dXk9PS0iyrySImImK3cDP2v7wHk3EI2aN/6nVv\nmC/xB+yUfff1xvPJ3g6dX0khxt+EC9miblr1RdCYfWCcq1dG21Ga7po9mjE3anetT5uxHSRtpzed\n4ELYGfOLuu3AKcu5MD0VrknPlzKOJ2u6nr3UZpVaRcsRbRmxehqp7SZyObqCzRitWqcxoPcNToTs\nYHGP+eyeG1bkiNKCkBSdSOi45XbFn5YBbRn107M5iz+3L8Gv8+DkLlvxR+0Kj44j8KMlOV7XCuoB\nKCMjIyMj8yAhRwDJlGvCfzzA7jlS35/6PRsxeMHIHEPG84toNHLjpU/IzJLu5NywFlW/nIGgKB3t\nNS0pje1vbuZSNu8ZgLrdG/LEp0OLtJJrrzIZQGZ0DHE/hKIPP2O3n4t/Uyo8H4hT1eJNiysNgoKC\nWLZsGRMmTCA4ONhm+/2UgqCgIEJCQkphhuWL60euEfr0CknbmNAJVG5RLYceZkRRJP7gCRLeXyj5\n2/adEYRbN9s0y7KAuON7iD5nbXD3haFvmEu13yPtzCVuvv65pF+1797CuU71fB0jMy2TVQHBxF26\nY2nTeLrw9KYpuFfyQDy0Ac7stnaoWAth4PRC/T4yxUfCn9twuxqGUiEVTNLSBLb95s6VS84ISoFG\n/ZrRbnxnh1WbtMfV/Zf47fUNpCVITalVahU93+1P82Gt7fYTM/TmVK9ze+1up44/dHwSQeMu7ZfD\ndU1GRkZGRqYsIgtAMuWW/w5cYd2klRLfH5+6FRm9egJqN3WRx0/auoe471dL2qp8+T80jesWeeyi\nIJpEDgXvY9/XtmVyvWp4M2hBAH6NKzv+uKKIbv9x4hatxRgbb7NdcFLhGdAXz5F9UTg/HCkgWUsv\nR0ZGUr9+fZt9IiMjadiwIVqtlpSUFPkBo5hZN3El1/Zftryu3bUewxePyXH/iIgI5s+fT2hoqLnk\ns1LFgMr1GF+7Ja07tqfK56+Xyc9MvH4Gdi2UNnafiFDL1uA+evpnpJ+1vmduPTri+/qz+T5WzNlb\nrAoMxpSlEmCtLnXN73vKHdjwkbTDwOkIFWvle3yZkkGMu45xVzBKva1Z98F/Xdi/V4somr8LNTvW\npt34ztR+tL7Dvh+iSeTg4r3s++YvyHbn6lnDm8HzA/BrYv/aJV4/DftDQWcnSknrCZ1HItSQDfhl\nZGRkZB5+5BQwmXJJ4o0EtryWzfTZTc2QbwMdIv4Yk1OJ/825RmAAACAASURBVGmLpM2tR8dSF38A\nBIVAx8ldGb54DC7e0lLxCVHx/DJ6Kac3n3D8cQUB10faUH3Ru3gO7w1K6elHzDSQ8PNv3Hj+Q3SH\nTzn8+KVBWloaOp0OtVptV/wBaNCgAc7Ozuh0OtLS0kp4huWLmyeuS8QfgI5THs1x/9DQUPz9/Vm2\nbJnlc9QbDay7cZ4h+9fzZ/XCGcOXNqLJCIc3Shsr14ea9h+APUf0kbxO2XMYw538V+zya1KZrlN7\nSNqu7b/MsVWHEDz8oFoTaYezckn4BxGhQnWUw2ZCTVuRsGNnPcNHJqHVmkW+/w5eZcNzv7BiyEJO\nbTiOIaNoVSfTEvVsemk1+762FX/qdmvA2DUT7Yo/YloK4t8/wq5F9sWfRo/A0Ddl8UdGRkZGptwg\nC0D3CAsLY/r06UyfPp2wsLC8O8iUWTL1mWx+eY00fFyAAZ8Nw6e2rddBYYj/aQum5FTr8Bo13g9Y\nlaBaXeoydt0kKreoKmk3pBnY/sZmdn3we5Fv2u2hcNHgM+FJqn37FprmDWy2G27e4fZ733H748UF\nesh8ENFoNGi1WtLT07l48aLdfSIjIy3+EhrNw22IXdocWCQVFqq3r0V1/5p2942IiLCYm9vzbjKI\nJsbPeJWIiIiSmLpjubAfEm9naRCg/bAcxSxtxxY4Vc/ikWQ0kbjpzwId0v/ZTlRvL43q+fuLXcRG\nxkDjbCXhrxxFTEsu0PgPEw/y/Yjg7ALdJ0C7oSBIbyFr1spk7LMJVKueaWmLu3iHsLd/Jbj31xxc\nspe0RH32IfPk9pmbrAxYwuXdkdK5KAS6Tu3O0G9HofGU+uqJooh4ORw2fgyXj9gO6u4L/V5G6Bxo\n/p1kZGRkZGTKCcrZs2fPLu1JPAjUr1+fvn370rdv3xxX6mXKPqIosv3Nzfz3rzQK4JFXutFiRFuH\nHCPjyg1iv14pWaX0HjMQbfvmDhnfkajdNTQd0pK0eB23T0uNsG+fiubavkvU7loPtbvjhQmllztu\nvTqhquJL2tlLiGkZku2ZUbdI3r4PlArUDWuXmm9SURAEgUuXLnH8+HF0Oh2DBw+22WfGjBkcO3aM\ncePGMWTIkFKY5YPHfc8NlUrlsAib22dusmee1MC4zweD8KrhbXf/N954g6NHj1q8m3x8zAbqPj4+\nDB48mKioKMLDw8nIyChTn5uYroO/QsBofUinfkeExl1z7CMIAoKTCt3Bk5a2jGvRuA94LN/pmoJC\noGbHOpzeeNxSPlw0ikQfi6L50z1RXA2HjHvigGgCZ1eESoWvTliWedDvRwRBQPCrA1UawI2zYEi3\nbHN2FmnaLJ3MTLgZrQLM399MXQb/HbjC8Z8Po7urw6duRbt+c9m/+6c2HGfL1LXo43WS/Vy8tQz5\nJpBmw1rbnCPE1Hj4+0c4uVP6dw5m0ap5D+j2rDn6TEZGRkZGppxR9p6oZGSKQPiKA5z7TZpe1KB3\nYzpOzjkNpCCIokjcojWQxVtHVbkiHsN6OmT84kDlrKLXewPo9+kQVGppta5bJ6NZOWIJ17IJZo5C\nEATce3ak+uLZuA98HLLfyKelE790Izde/hj9ycgcRnmwmTZtGiqVipCQEEskCWCJJFm6dCkqlYqp\nU6eW8kxLn4iICIKCgnBzc0Or1eLm5kZQUJBDomwOLpYav1ZpVY2anevY7CcajKTsPcrqleYy8bNm\nzbI73v321atXl60qdhE7zNW27qNyhrYD8+zm2qMjSm8Py2tRn07y7wVL1fKo6knPd/pL2u6cv82+\nb/dAdgHq/F5Ek215bpkHB6FSPRg0AypLIzkVCni8u47Bw5JxdpZ+hpn6TI7+dJCQvt+wdfp6bp82\nF0mw993v26Y3y15fjCFdGolauUVVxq6dRK0u0pRqUTQhntsLmz6B66dtJ+xdDQa8htBuCILK2QHv\ngIyMjIyMTNlDNoGWKTdc23+Z9ZNXSYyPK9TzZfTqIJxdi+77A5C67xgxHy+WtPm98xyunVs5ZPzi\nJubsLX6dtpbEKKlJs6AQeGRqdzpMfKRYPU/SI68R+90vZFy4Zne7W4+O+Ex4UvIgWhYIDQ21pBMB\nODs7k5FhjnhSqVSsXLmy3JcVzv4eqdVq0tPNkQVFfY9iI2NYMURqeDzsh1HUfbyh5XXm7ThSwvaR\nvGM/qXfiaLojGLVanasvk1qtJiMjw2wO7fLgp5GISXfMD8cmaxl72gxAaNU3X/0TQrcTv2Kz5bXS\n24Pqyz4qsGn7b//bIBXiBQhcEkC1S8HSiI0eExHs+M3IPFiIJiMc+90ccZMNvUHLprVabkbl3D/K\n9xbf7VuCwWj73VcICkZXHU5rD3MEbatR7eg2qw8qZ+lihZgUA/t+gduXbA+gUEHrftC8J4JCWcjf\nUkZGRkZG5uFAjgCSKRckXo9n6/T1EvFH7a5myDcjHSb+mNIzuBu8XtKmadMEbaey8wDj16QyY9dM\npG436YquaBLZ+9WfbH55DenJxWdUrG5Qi6pfzKDCS6NRuGlttqf8eZDrk2eTtHUPojHv6ABRFNHr\n9aUeoREYGEh4eDhBQUFotVqL509QUBDh4eHlXvzJ02/HYGDs2LGFjgQ6tGSf5LVfk8rUeawBotGE\n7mAEt977jutB75CwehvGu4moFUpclKqHz7sp/Fep+KP1gmbd893dvf+jCC7W86UxPonUPw8WeBo9\n334C98pZRFwRfns7DGP1bEK5bAZdJhAUSgT/QdBzMmTz03FR6Rg1JoGhr9XBtaKbTd/otFt8888i\nDEb7332TaOLn6PXEiLE8MWcovd7tLxF/RJMR8eQu2DzXvvjjVxcGz0Ro2UcWf2RkZGRkZJAFIJly\nQKYuw2z6nJjd9PlJvB1k+gyQuGEXhttx1gaFggpTAspclSCNpwtDvx3FI690u2/fYOHSn+dZGRDM\nnQu37fZ1BIJSgUf/R6m+ZDZuvTvbbDel6on7fjXRr84l/fxVu2MUZypRYWnZsiUhISGkpKSg0+lI\nSUkhJCSEli3LjkBYXMyfP98i/gQHB1t8T+rXr09wcDBBQUEYDAbmfzbHHG1QAOKv3eXc79K0z05j\n25Dwy+9EjX+b2+//gP7wKcgiEgqCwIDKZv+ZOXPm2B33fvuoUaPKxHdcvBUJ17JV9/MfVKBUGKW7\nK+59palaiRt2FThVS+PpQr9Ph0jOLym3kvj3z2xC7c3ziAnFd66RcSxCjebmlLAK1aXtJgN1VYeZ\n9JEf/T7sT4V6vpZt/9w9gEk05frdN4kmrjeLpelg6blSjLsOv31hFjaze/2o1NBxBDzxCoJXJWRk\nZGRkZGTMyClgMg81oijy2+sbOL9N6gfQdVoPOk7O2fS0oBhi47k+aTZiutXI2GNwdyo8N9JhxygN\nru69yG//22hTuUXl4kSf2QNpMqj4S+emnb5I7Herybx6w3ajIOD+RFe8nxmC0t0VKN5UIhnHI4oi\nbm5u6HQ6IiMj7ZreRkZG0rBhQ7TOKpIXv4jg4QuelbL9+Nmt5hP29q+c2nAcEKnkkk6jSkYqKlIg\nF9FCcFFzrWFlen3+DgaDgaCgIGbNmkWDBg2IjIxkzpw5Fu+m8PDwB17EE0UTbP0c4q5bGyvWggGv\nIggFWwcyxNwlasI7kCUCr7Bprns+28mRZf9K2p57U4nWkEX0afIYQscRBR5bpvQQDZlwaANc2Ge7\n0bsadBvP1ROJHF66n7E/TiJTzMz7u6/VkpKSgiAI5vEjwuDkLrNheHaqNYHOgQhuPsXw28nIyMjI\nyJRtZAFI5qHmcMh+/v5il6StYZ8mDPxqhENX7WPmLSV192HLa4WHK9WXvG8RJYqD+9VSNBpNsUYg\nJN1I4NdX13H7VLTNttaj29NtRh+UzspinZNoMJK0ZTfxK7cg6tNttis83PCZ8CRXfLX4t29niSaZ\nNWsW9evX5+LFi8yZM4eQkJAy89BeHhBFEf2VU7jWa5lvv53URc/jks3/w4LW0yIG4VkJXaYr6174\nlQpGPbXd9Lg65R495FyvBu79H8Xt8fYotBobMdHJyYnMTHOkQVkSE8XIg7BvlbSx/zQEv7r2O+TB\nnc+Xk5Il9UvdtB5VP3+9wOMYMgz8HBjCnfNWwad5GyN9emfxIHNSw8gPEZzKSJqdjAXx0iHYH2ob\nneOkga5jSfNrgFarLZDXliYp2uz1kxRjZ0ctdBgOdduViag8GRkZGRmZ0kBOAZN5aLm6/xL/fPWH\npK1iAz/6fjzEoTeHaacvScQfAO+nhxSb+FPS6U0e1bwY9dOztAxoa7Pt+M+HCX12Bf/+tb9Y5ySo\nlHgO60n1RbNxfdTfZrspKYXYr34k9s1vqKfxsKQT1KtXD71eT7169SSpRAsWLHDIvB4WStorSRRF\nxBtnYdsCNHsWo3XOp9+OswqNUy4+HrpEuHkBzu2Fg+vRHv2Rpycm8ERQGvWfgIodlXg2UaCtJuDk\nAShAUDvj1qcLVefPpOrXb+DxxKMotGaxITAwkF9++YUGDcyeWPfFnwYNGvDLL7+UDfEnMx2ObpE2\n1m5baPEHwHN4L8nr9DOXSDtjx38lD1TOKvrPG2YRkAHOnFCgT88i8GWmw6XDdnrLPOgI9TrAwOmQ\nvdx6Zhr8FYzmVBjubq75+u77eXuiOb4Vti2wL/7UbgtD30Ko114Wf2RkZGRkZHJBjgCSeShJiIpn\nVcAS0pKsq4pqDw1j10zEq6bjwsJFo4noV+eQcdFa4sS5bnWqLngDQel4fbW005tObTjOrg9+w5hh\njaQ4nnSKX6LXY7wXil+UOYkmkbSkNPTxqejjdejj9egTdPf+f+8nQYdzzE1qp15DK2TYjGEwmbjQ\ntArrYq+wZv06dDodWq2WwMBAhg0bxuDBgyXpBOWZiIgI5s+fT2hoqOR9mjZtWrFESImiCaJOwYkd\nEPefpT0oZBfL9561CHfZmTBhAkuXLmV8t1aEPPOY4+YD4FYBwauyOXLIy5pSJqhdS/375gjEY7/D\nie3WBoUKhr2F4F40/7Nb73yDPvyM5bW2cysqvfNcocY6+tNB/vo0zPK6S9dUOnXJknbqWQmGvlnu\nv69lFTFDD/t/gavHbbZdSDTS7b3lDBjxFMHBwTZRpBMmTCD68B/89MJAKmjsXFO1ntBpJELN4k9H\nlpGRkZGReRiQBSCZh45MXQY/j15K7AXrKqGgEHhy4VPU7mrrMVAUkrfvJfZraWpF5bmv4dKiQQ49\nCk9ERAT+/v6lnt50+8xNfp26lqQbCUSn3WL+1UUWE8+c5hS2+nfq+NZGJxFy9DbCTlqCXlKpLTcU\niDTwTKGxZwpZtbatNy/y2ok/MeQgSImiiNFoLDOlu4uLkhQ3RJMJrh2HiB0Qb5tKGBEVS7v3QzEY\nTXn67bRo3AASYyDxtuXHFBOFoI/HkfpAxG0d7d5ahsGY+9/2g5xOKKbGw4aPpCk4LXoh+A8u8tj6\n4+e49WaWSDpBoNqid3GuXrng8zSJrJ+8imv7LwPg5mZk4nPxKLI+7/d9CaFKwyLOWqa0EEURzu6B\nw5tsfHtuJeoY9NUWkpw9uX79Onq9HhcXF+rUqM5TzSvw1qD29gdt2AXaDbHr/SUjIyMjIyNjH1kA\nukdYWBg7duwAoE+fPvTt27eUZyRTGERRZOv09VzYfkbS/uhrPekw8RGHHsuUqidq4ruYElMsba6P\n+uP3xkSHHuc+QUFBLFu2LM8oiaCgIEJCQoplDvfRJ+jZNnMjc0I/53DisTzn1MGzDSOrDi2WuWhV\nBlr5JFFFm87ZpDiG7F+PIRdBCkCj0aDT6cptREFJiYmiyQiXj0DETvtpG/ep1pTQyxmMe2m6RZBy\ndnYmI8Mc4WVPkDImp5Ky6wDJ2/eSGXULBFC5gZO7gJOHgLO7Oc3LyV1A4Vzwzzm/UUkl8X0rLOLf\nP5rf//to3OHJtx3ywCyKItFT55Bx0RrJ5d6vKxVfGVOo8ZJvJ/HjkIWWqM0Bg5No1DhLhF+tVgjd\nJxRpzmWFh/l+RIy5AruXgS7B0hZ68ALjluzEYLQj2isV/DSpN4Eds4h/7hWhy1MIVRy/0CIjIyMj\nI/OwIwtAMg8Vh4L38c+XUt+fhv2aMvCL4Q5/2I9bso6kjdZjCWonqi+ajcrP8ZVHClQpqYTSm0xG\nE65aV9Iy0vKck5PgxCeN3iqeOQng4uVCdS8jwceWsuVmZJ4P7Q0aNODChQuOn0sZIb9i4vix4whZ\nsRxBUbB0RtGYCRcPmav0pMTlvGPNltCyD0LFmgCsW7eON998k8jISMsuDRo04JNPPmHEiBGIokj6\nmcskb/uH1H/CETMNOQ5tFOFGqoYryS4oKnsxetFglLpYSeQQqfF2+4qiiPtzC9FlGB6Y71tBEe9c\nM5fIzkqXUQgNuzjsGCl7jnBnbhbxS6Wi+rIPMWjVhTKCvxB2hi2vrgOgeo1MRj6VaN0oCDBiNoKr\ntyOmLlOKiGnJ8PePEH1eEv2XoxitVHDkvUBa1vSFZj2g9RMIKufS/jVkZGRkZGTKJLIAJPPQcOWf\ni2x47ud7xh5mfBtV4qlV43HSOvZmMSPqFjde+FBSCtlrzAC8xwx06HHuo9frC1wtpbjTmwo6p08b\nvY2TwinPcdXualy8tLh4W380Xi7W1/e2aX3M/6rdNSiUCkRRRKvVkpaWtyClUWvQ6ctnBFBBxEQX\npYpTfSei9HBD6eGGwsMNpef9/7ua/733WunhhsJNjfLOaYQLe8yGzPYQBLNha8veCN5VLc3ZU9Ky\nRwAtfvUNeic7kXnNNoUsK8rKvpy8mMnlu2oyTGbhqtusPvg/3cn2vchMN0cmZRWFEmPQ34nGddI3\n+a9MtnsVLm16m8vTPwCIomg2y425bG30rgqDZhRYzMv1OEYj1ye9h+FWHGeT4lh2NYLf71xFl5Fe\naD+p7W9u5vSmE4DI0+MTqOibpXJbyz4IbQt2ji2paokyBUM0meDEdoJe+R/L957JW4zu2Y6Q1est\nYrGMjIyMjIxM4ZAFIJmHgvhrd1kVGEx6FtNnjYeGMWsn4VXDsSvGoihy+91vJQaoSl8fqi96D4Wm\neFYlH8QIoILMyVnpzMpng9F6u0qEHbOYk0Xc8dRKKgIVhIIKUvEx8Xj5ehXqWGWZgr5PZ/pMRKPM\noez6PQQVuNdT4NlIgVJj/+9OFCFDUZVMj6YIPlUkgtKpa5dp36lT7ilpgoLNXYbTxMOOebFSgWvn\n1rj3f5Rje2/x7/d/Wza5+GiZtOOVAonAJqMRdw+P/H3fnFUkL3wOQVBAjWbQtBtUblCqYoN49Zg5\nzSYrfV5EqNrI4cdK2rKbFe9+nKvvVkH8pNJT0vlx2CKSbiTQopWe3n1TrRs1bhDwPoIybyG5pA3O\nZQqOKIq4ubqi0+sfmOuajIyMjIzMw45cBl6mxEtAO5qM1Aw2vxwqEX8EhcCAL4c7XPwB0B8+JRF/\nAHwmPFls4g+AIAiMHDkSgDlz5tjd5377qFGjSuQmWRAEy0NdXnMa+8xYAoLHMeCzJ+nxZj86P/8Y\nrUe1o1G/ptTsWAffhpVw83UvtPgDZl8frVabr5LCaoUTe+f+UWb/5ouCRqNBq9Hk631yUapQK3L+\nTBRO4NlUQfUBKnxaKe2KP6JRJOmikRu/ZXIz9BqxS7ZxZ+5Sbr31NdEvf0LU02/y8ZAxFvEnODjY\n8iBYv359goODCQr6P3t3Hh5VefZx/Hsmk20SIAk7gksgKIgsQcVdKwTqVrESg4q2Jq/QxRaqLcHu\nr60aeLtAFxUkARWVCNZqbRWEat3qQlCjgpgQVPYlJEAy2SbzvH8MmWSSCRkgyUwmv8915QrznDNn\n7kxmhnPuPPf9ZOIybpZ/+bHPse0DepP47amc+viD9PvpndiGncEHK97z2Wf8ty447hmAtoiIgF/b\nGROGH32/Gc8KZ2v+Ai/MxxT9F+Oq83vfjmRcdbDhed/BwWd3SPIHoGRAD2/yJysri6KiIu8svKys\nLFwuFzNmzKCwsDCg40XHR3NVzlQsm8Vnm2KoqWnymqqu8LuSVHP5+fmMHz+eZcuW4XQ6iY6Oxul0\nsmzZMsaPH09+fv6J/rjSjqqrq3FWVREdHe03+QOeEtCoqCicTucxE9YiIiISGCWAurHCwkIyMzOJ\nj4/H4XAQHx9PZmZmwCfqocAYw8s/e57S4v0+45fePZHTLxra/o9X56J0yWqfsZhzUoi7NLXdH6u5\nOddehD3CRm5urvdCC/BeaHlWSopg9uzZHR6LN6Y5c7Db7W3EZO+UmI4nIfWNQUNxv/kunz73UYfH\nFWqOrHmLq/ucDrT9PF035Ey/yURbNCSM8iR+EkdFEBHdch+3y3Do83p2/MvFwY1uXE7/8Rhj+Oee\nrQDMmzfP7z4N4y/uLsZYFo6LxtL/Nz9g8NL7SLhpChGJPQH48On3vU2EwTMLcOzNrawg1IaAXtsR\nNmanjWl557Jd8NbTsPpXmA/+iWmtHK4jbH4NKg423rZscF7HNGAH+NPDf/Umf1pN3rlczL/zLvYv\nfIIDf3qSA399mtKH8yldsoqDuc9ycNlzHHzsecpW/IOyp/5FfPEmrpzYm9NiK9mxxfc0pf6df3Fk\n/btUvPY+Fa8XUPnWB1S+8xHO9z7GWbCJ9/L/7i0lbI+ElHSc40naOxwOYmJiOjlCERGR8KMSsG6q\nM5eA7kjvLn6DNxe96jN21jWjuHrBDR0yC6Z89VrK8p5rHLBZDPrTT4lOHtzuj9WUObQXXlhA/tuf\n+qyW4tMnJcLGEzMnk3HfI1h9TuvQeJpqq3dLZ76Wmq5u1epy4k1KibZU9OTcZT+mz9DQ6N3SkYwx\nHHrmZcoee8FntbQ2l10fMZL6I5W4D1VQX7qXiO3vYT+0BYt6v4/jdsHhonoOf+7GXdN2XNX1Lkau\nXRpwSdrh7bvoMXhgi+11zloeTfsTVWWNmaYLv385F33/8raDaEVbr+0nHl9OxvkpsOk1KN3R+oFs\nEXBGKoy4vEN7mJiqI/C3+6CuyRM/4jKsCdM65vGOt59UWtZxfy7b42Hw1b4lX7tecVFb5v/UZW7h\nq6zeuaVLr97WnYTS6pYiIiLdgRJA3VBnLQHd0Ur+U8Rz33u6ZdPnpzKJjG27R8TxMMZQsWsvB36Q\nA9WNF1c9rr6UPnfd0q6P1eKx3W54eRHs2wZA4fYDLFr/Cfnvb/X0toiOJOP8FGanjWH0kD6QMBCu\n+3FAfTLaS2FhIYsWLWLlypXefhvTp09n9uzZnf4aOuZFu2XjD2Ou5NqBjReqOyP6MOGZXxAZG76r\nyhi3m4NLn+Xw3//tHXtxd7FP35ZjJe5MxUH4ZB18/o4nw+NPVCyMuBxGXo4xkbgPV1B/9Mt96Oj3\nw5WesUMVnu2HKqg/dIQRz/yRqvqTW3Gr4PF3eC1nbWM4cVHcuW42Mb1Orhl6IK9tY4yn4fKm1+Cr\nQk/Do9b0H+rpEzTknHZtyAxg3s6Hz99qHIhywDd/gRUT166P06Aj+kn50//SCGIHNj5XR7a5KX2/\nZQLSGMOoV3JP+rUknSegpH0XOB8RERHpKpQA6oYC/YvbrRd/jYeyf4m9f2/sA/pg79e7Q/vcNNXW\nyi1lX5R6mj4faUzGxCTEMmPVnfQ6pf0a+zZvJBobYeeaAUO54/TRnD1oMIMfvY+IXvHt9nj+mE9f\nhfef8x289DZIPpfq6mqiD2zFWr/Ed/sJrJbTHkJlxZ3WLtpnff16+qxYh1Xn25vlSN8hnJOXjRVx\n4j2IQpVx1bP/j49T+apvbxwrKpK90y5lyasv8/TTT1NVVUVsbCw333yzN7lhDu+Hj1/xLOlu3P4f\nIDrOszTzWZdgRZ1YsuWOO+5g+fLlJzwLwFXjInfKn6nYd8Q7dv6dF3PpjyaeUDz+BPraNkdK4bM3\n4PO3oe4YPUvik+CsyyDlAqxox8nHV7YLXpjvm3w67wass7920sdu9TE7YQYQQOxAi/6XNiaOTL1h\n+z9cuGt99zve2WSdsVqitC2UZpGKiIiEOyWAupmTPWGPSOzpSQgdTQpFNiSH+vfG3jcJy35yF9CB\nrNxSW1nDU9PzKN3a2PfHslnc+OitnHZh8kk9flPHLJOzbCy556fc8X+/abfH88cc3gfPz4f6JgmL\nwWfDxJk+vxfzxgrY2uQC37LBtfdg9R7SofGFOn8X7dWbS9j+kz9ibzaTxZ0yjOTf/RArsvNmTnU0\nd3Ut+x58lKr3P/EZt8XF0u+X36XIVPl9v83OvJXR7p2wraD12SyxPWHURBh+EVZk9EnFebKzAD5c\nuYH19/3Le9seY+fOdbNxJHXMzJdAmLpqT+Js03/gyP7Wd7RHwbALYORlWD37ndhjGQOvPAS7tjQO\n9uwL19+LdQIzbo5HoH9QuO3r1/LXOfMw9W5wuzH19eA2vt+92xq/m/p6Sl79jFGXlhLbo/G45ft7\nU1s3CNxuqK/37jv0/+ZSVVerGUBdTCjNIhUREQlnSgAdtWbNGtau9ZQPTJ48mSlTpgQ5oo7hdDqJ\ni4vrmCn7Ngt7n8TGhFD/PkQO8Hy3D+hNRGLPY5Y8BNKX6Kb0m3hhziqK133mc9/L56Zx7rcvDCxO\nP4zbjamuwe2swe2s4qMPPuCiadcHtUzOGDe89CdPaUmDqFiY+lMsRy/ffWuc8PcHoOpw42DiILj2\nxx1+AdgVVXxawo4f/4Foy7eMJPLsFAb95vvYYk4uoREK6o9UsvfXD1GzucRnPCKxJ/1/8wP+/v5b\nrb/fImw8cWcaGROGtzxwXCKcMwmGXYBlb79k2YnOAqivqyf363/hyO7GRsvjvzWBK7JD4zPcGDfs\n2OQpD9v9+TH2tGDwSE952MDhx5WYMDs+hXWLfQev/B+sUzv+wrkzSngqD1Tw0S8WcOGEcu/YkUo7\nsd96gMh438bA4dBTprucj/gTKrNIRUREwpUSQN2I21nF/kUrOOMX3wuoR8LJTNn3x4q0+8wesvfv\nTeTR75sO7OH8yy5pM+GyLHsJe/+2/egRDRGWYcTkkiOD1wAAIABJREFUs/jaPVdgnDW4q6pxOz1f\npuHfVdUYZzVuZxXuKk+Cx7Pd999NhUIjUbPpP/Des76Dl9yKNWyC//23fwzrH/UdHPN1rHFXd0h8\nXd3Of39Mec5iHHbfJFD0iGQG3HcXtriuWxriOlDOnl/8mbovd/mM2wf0YcD9P2Tz/t1t9wGLsLHh\nVxmevlIAPfrC6DQYeh7WMZaGPxknMgvgk799yJqfv+C9HREVwf+s/SHx/Xr43T+YTNkuTyJo64bW\neymBp4/XyCsgeTyW/dhlt8ZdD8/nwKG9jYMDUmDKXZ12Ad0ZJTwlr3zEkC9yaZpz/Gh/KmN/8m2f\n/dRTRkRERKR1SgB1EzXFX7HvwaW4du8POLlx6xVp/PH623DtOYBrbymu/WWe6fYdINCYrh84gvtH\nfQ27ZYi0GTri+iYUGomaw/s9F3U+pV8jYeKsY/cfeeMJ2Pp+44BKwY6p4M+vEPnC8/SI9E0CRQ0b\nwoDf/ICIXqGXRGhL3Y697Pn5n3DtO+gzHpU8mP733YU9qVfAsyTuuHQkuXfPgNGT4fSxHZb4aS7Q\nWQBul5tl1z5E+VeNP+uYm89l0i9CO+lpqo/Alrc9vYKaztprLjoOzrzE01+p2aw/8DxPVR+uI+bD\nF5o8TxZc9xOs3h27MmFznVHCs+PPOZzSozGp+cW2SMyVs0i+3HemmnrKiIiIiPinBFCYM8Zw5MX/\nUPros3D0ZPh4loBueuJuXPW4DpR5E0J1DYmhvaW49hygvuwYFzJtxBhowqW9ZyX5E+xGosa44eW/\nwN7ixsHIGJh6L1Zc4rHvW1MJf3+wWSnYKZ4kkErBWjBuwwt3LufULzaSEO07IyNyyAAG3D8be5/2\nayre0WqKvmTPL/+C+1CFz3jMqBT6/+q72OJicZfvpcfA03BW17Sd4IyN4UhFBbZOSvwcr80vfsy/\n5jY2SLfZbWS9dBc927ERfEcy9S744oOjy8hvb31HWwScPg5GXoHV59SWvdKi7Nx0fgpzJo9l9JXX\nYl3csSsTHktHlvDU7ighct1Cn7GnVw9i6mM/wNHbt9+TesqIiIiItBQyCaAFCxZQWlrKxo0bSUhI\nYNWqVQHdr7y8nAcffJC0tDQmTZp00scLJ/UVTg4sfALn2x+22PZyfRk//Pez7foXUndNrU9CqO7o\nd8/YAdwVVX7vd7wJlxNdSrgtVkw0tthorNhoznwshypXXVBmAJnNr8O7q30HL74ZKyWwHkfmq0L4\nd7NZHWOvwhp7VTtFGF4qD1Tw1A0PMS5yB71jfFcHs/fvzYAHZhM5sG+Qogtc1Yefsfc3j7QoZ3Rc\nMJq+P/4W1r4tsOUtqr7cRNysh7v8SknGbXjs+kd8msGP+uZYpvz2G0GM6sR4lpHfdnQZ+Y+OuYx8\n/meHuO33T7XeuylvKdNvv6Mzwg6KmlU5RFU2zgLauCGGr0wqU/+S4fdzWD1lRERERBqFxJSABQsW\nADB//nwA0tLSmDVrFosXLz7W3ViwYAGvvPIK8+fPJzU19aSPF05qPv+CfTlLce0pbbGtx9WXMuvO\naVy85aft+hdSW3QUUacOJOrUgX6311c4vcmhpjOI7Lv3Exthp6qmhuLi4lYTLrW1tcRG2IluMhvB\niorEcsRgi43BdvS75Wj8t80R47vd0XK7zRGLFRONFdHYoHq6ewfLli0jJyfHb4lMTk6OZ7/p09s3\n+XPkABS84Ds46CzPKkEBsk4djUkeDyUFjYMfrcGcOhor6ZR2ijR8xPWJZ/L8aTw383Eu6FtG/9jG\ntaVde0vZ/ZPfM+C3PyDq9NB97irf3Mi+Bcu8s/wa9JySStLF/eGF+6Has0R6TGQEjig7zgDebw6H\ng5iYmBbbQ0Hx+s9arAR4/p2XBDGiE2dZFvRPhv7JmIqDsPl1+Py/UOebNC/cfoDbfpePq97dau+m\n27JmMnLs+LCd5RKVOhHeeMJ7++xzanjroS18vGojo28a32J/y7JCMoEpIiIiEgwhMQMoMTGRbdu2\nkZDgmba/evVq0tPTOVZo2dnZlJSU+J3ZcyLHCxfGGA4//28O5j0HLt++JlZsDH1mzyD+svEt7hPs\nv5DecccdLF++vM2eJBcnjuHXd2Rzxa+uI8IRe9LLzrcmGI1EjXHDmr/AnqalX9GeVb/aKP1qcazq\nSs+qYEcv+gFIGuwpBQvRcp5ge+OP69nw6Juc17eMU+J8Z9HYesQx4Dd3ET389OAEdwyHX3qD0r8+\nDe6jn28WxA6wSLqkH5FWGdDycy8zdx3L39zcZVdKMsawYtqj7Nu8xzs24tpzuHrBDUGMqn2Zuhoo\nfteTDDq8D+j6v7f2YOrrMKt+hVXdWOa4bm0cm7b05PZnZ5J4eu8gRiciIiIS2lpfk7uTrFu3DsCb\nrAG8s3k2btzY6n2WLFniN/lzIscLF/VHKtn3m0c4uGR1i+RP1LAhnPLne1skf6DxL6TBnB7/ox/9\nCLvdTm5uLllZWRQVFQGemQgNFzU2y8bV46/n8vunYe8Z32HJH4DRo0ezYsUK7HY7eXl5DB8+nOjo\naIYPH+5N/qxYsaJ9/8q+5S3f5A/AeTccd/IHwIqJgwtv8h08uAM+XncSAYa3i+66gv5jBvPe/kS+\nrPCdMeA+UsnuexdSVXisZbw7lzGG8pUvUfrnp8BtiIiBXiNtDL7aTv9L7URaB/GX/AGYM/1a7PaI\nY77f7HY7s2fP7sSfKHDbXi/ySf4ATJjZNWf/tMaKjMYacRnc8FOYNAszcDjPvOf5Pc2bN8/vfRrG\nV65cGbZ/8LAiIrGGX+wzNnZcNa6qWv6V/Rz1dfWt3FNEREREgp4AKikpISkpyWcsOTnZu82f7Oxs\nZs6c2W7HCwfVm0vYedcDON8pbLGt5zeuYNDvf0LkoH5BiCwwo0eP5nvf+x6A34QLwGUDLuSux+4m\nMibyWIdqNxkZGRQUFJCZmYnD4fCWxGRmZlJQUNCuq8iYI6WwoXnp15kQYN8ff6zTxsDpqb6DH73s\nWYpaWoiIjOCa391IVI8YCg70Yuthh892U1XD3l/+Bef7nwQpwiaxuN0cXLKKssdfIKa/Rd+LIhh8\nrZ3EURHY41pJ5EZGw1mXwvXzGPP9BaxY8WTnJjjbiTGGdx5+w2csZfIIeg8L/T5NJ8KybFiDz6bm\nsiyctS6io6P9lu0BpKSkEBUVhdPpPGZ/py7vzIs8Kxwe1advPYOH1LHn412888gbx7ijiIiISPcW\n9ARQeXn5ce1fUlLCxo0bOe+885g1axZDhw4lLS3NO7vneI/nj2VZfr9CkXG7KV+9lt1zf0/9ft9l\nn21xsfT72Ux6fycDK7JzkiYnqrCwkIceegjAs9pXbKyn509sLMOHe5b4fXPfu3xx4MtOjWv06NHk\n5uZSUVGB0+mkoqKC3Nzcdr0wNsbA20+Dq0nZkT0aLrr55F93F9wIMfGNt9318OaTGLf+Su5Pr1MS\nmHzfdYDFRwd78lm578pCpraOvfc9TMV/NgQnQDyr8R34w1L47D+ccpWdAZfbiRtsw7K18lrpPRgu\nmg43/RbrgnSsxEFA5yY429NX72xjd+FOn7ELZl0apGg6T0xMDA6Hg5qjvZv86Qq9m9qDFZcIp57j\nMzY21ZPwenfxG+z68BgrqnUxXel8REREREJf0BNApaUtmxQ3aFrG1aAh0ZOfn8+sWbNYtWoVBw8e\nZOLEiZSXlx/38RqsWbOGe+65h3vuuYf4+PhW9wsl9Ycq2Pu/D1OW9xzUu322RQ0/jUF//ilxF48L\nUnRtqz5czd5Pd7Hl5U387Lv34nK5yMrKYsuWLVRWVuJ0OqmsrGTLli1kZmbiqnexaNGioMTaoWVy\nn78Nu5uVFp03FSs+yf/+x8GK6QEXpPsOlm6HT9af9LHD1fApI482k7XYVN6TTw728N2h3s3+BXkc\nefnNTo3LGIP7q81UPfxLeid+TNKYCCJ7tPJ6jIiElAvg2h9jXTcXa/hFWJHRLXbrjARne2s+wyP5\nihT6jRgQpGg6j2VZ3qRcQxP65jqqOX1IOusyn5vDUmqJj6/HuA3/yv47tZU1rdwx9HXF8xERERHp\nGoLeBHrJkiVkZ2dTVlbmM25ZFgUFBT6re4Fnha+G/RsSOiUlJQwdOtSbDDqe43VV1Z8UsW9+HvWl\nLWc89Zw6kaQ7pmJFBrbIW0c1gXbXu6nYc5jy7WWU7yjj0FdHv2/3fFUfrvY+/k+33E+dCc6y68Fk\nKg7C3x/0nf0zcDhM/n77ri72Wh588WHjgC0CrpuLleh/xbburq66jidvWkppsWeVqTN6VDI26TDN\nfyVJ/3Mjvb45qUNjMTVOKHkfs+kNrCP7jr1zwkA482JIPhcr2nHsfbugHRu+JP/2x3zGbnk6k4Fj\nBgcpos4VjOb0ocoYA8/nQPlu79g7b8fy9pueWXujvjmWKb/9RrDCExEREQlJQV8GPikpqUXZVsPt\nht49TTUkfZrO5mm63/Eer6sxbjeHVq2h7IkXwe0768cW76DP3bcTd8GYgI5VWFjIwoULyc/P9y4D\nn5GRwZw5cwK+eKitrOXQjjLKjyZ1yreXeW5/VcbhXeW4Xe42j+EyLupM3XH1tgiHZX39l35FtU/p\nV3MT0mF3EdRUem676+GtJzFX/0irgvkRGRPJtb+/kSczluKqdrHtSBwut41z+5bT9DdzcOmzuJ1V\nJNx6bfsm7IyB0q88jcFLCqC+jtaObqwIrDPGeRI//ZLDJjnqz7tLfGddnXZRcrdJ/kBjc/oZM2aQ\nl5dHXl4eUVFR1NbWAoR076b2ZlkW5qxL4J3GxSDOGVPNu/91UF9v8cnfPiT5iuGkTDoriFGKiIiI\nhJagJ4AmTfL89Xzjxo3e2TkbNmwgNTXVb8nWueeeC3iSOs23p6amehtAB3q8rqS+/DD7f7ecqo2b\nW2yLHpFMv+ws7P0CKxvKz89nxowZuFwuz/2jo3E6nSxbtownnniCFStWkJGRgXEbKvYfaZHcObSj\njEM7ynGWVp70z2W37ERakd7eFq3NAAq73hZF78CuLb5j516P1aP9lzG2YntgLkiH/yxvHDzwFXz6\nKpzTsTNYuqo+Kf342r1f55VfvQjA9spYXG6LCQMOYTONic3yp/6Fu7KKpDunYdnarqo91ow7U1cD\n2wpgy5tQuuOYx3FVR2BLnYRt9OVYMeFfJrK7cCdfvLnVZ+yC74R/75/mMjIyGDFiBIsWLWLlypXe\n5P306dOZPXt2t0j+eA09Hwr+AXWe2aRxcYaU4TV8ttnzf8TaX/6DAaMHYe8R2e4zXEVERES6oqD3\nAEpISGDSpEksXrzYO7Z48WLuvfde7+309HRmzZoFeJI8qampPPjgg97tS5YsYdq0aSQnJwd0vK6o\nqvBzdt71gN/kT69pkxk4/+6Akz+FhYXe5E/DEtDV1dXeJaBdLhe33nIr9132M/40/kGWfG0h+bc/\nxpqfvcA7D7/BZ//8hN0f7Tzp5E9EVARJyX0YesVwJo67Aug+vS1MZRm8/5zv4IBhnlkcHeX0cXBa\ns9lhH/wLU77H//7COdPGMXzKSO/t3VUxvLU7AdOsqfrh51/lwKIVmPrWZ7wVFhaSmZlJfHw8DoeD\n+Ph4MjMzKSwsxBzciXnnGXjm5/D2ylaTP8ZtqNzu5uCX/YmY8Vsizr+mWyR/wNPct6lTxp/K4HNP\nC1I0wdUVezd1BCsyGoZN8BkbO96TDNpVvYfHNj1N31P6tXi/iYiIiHRXQe8B1CA93dOoNikpifHj\nx/ss896wbdUqz1Tv8vJy7rzzTpKSkryzeubPnx/w8boSU++mPP8lyp/6J7h9f1W2nnH0vefbOM4b\ndVzHzMzMZNmyZWRlZbF06dIW27OyssjLy+P8XuO4adDUk4o/NslBwpBEeg1OJOHUo9+HJNJrSCLx\nfXt4Vy7qTr0tjDGw7hHY2SSZZ4+C6+dh9ejTsY9ddRj+/gDUOBsH+5wGV/8ooNkr3VH14WqeuHEJ\nh3c2lpYOSLK4eEAZxlnls6/jklT6/eSOFv23/M24q6nxlP7ZI2w8cWcaGROGtxqDq9JwpMRNxTY3\n0ePG0Dc7C1tUaK/s1572fbaHJ765xGfsxkdv5fSLhwYpIgkV5tBeeO5+n7FfPnSABzbk4z46U8/n\n/Xa0TC5UV7kTERER6UghkwCSllwHD7H//5ZR/dGWFtuizx7qKfnqk3hcxzTGEB8fj9PpbLPhcqQV\nyQNn/uyYM25sdhs9ByV4kzu9BieQcGqS5/uQRKLiWq481JrmF8n+eluEw0m7KXoH3nrKd3DCNKwR\nl/m/Q3s/fkkBvO7bSJdzr8caNbFTHr8r2vXRDlbOWIapb/y4TBnbmzF8ibv8iM++seNH0u9ns7DF\nRAG+yc2srCzmzZvHsGHDKC4uJicnh9zcXOwRNjb8KoPRQxoTgMYYqnYbjmx1U7XHgIH4yRfR5we3\nYEV0r75N/7h7NZ+/vMl7e8A5g7hlZVZYzAaUk2fW/tWnnHb5G5vJzFvX+vstTP6YICIiInK8lAAK\nUVUfbGbf/y1rcXGJZdHrpikkzrj2hC4C93+1j36n9Sc6Oprq6upW94uOjqa2tpYHz/w58Qk9Gmfx\nHJ290/C9R/+e2OztN3OksLAwrHtbmMpyz6pfdU1mjvQfCl//AZbVOTNwjDHwai581aQUwmaH67Ox\nevXvlBi6oveWvsUbf1jvM3bJt8YxcNN/qd/vu+pg9NnDGPC/38PmiOWOO+5g+fLlbc64u+PSkeRm\nTsRti+bwJ1UcKamnvslErV7pk0n89tRul/Qo3bqf5d94GJr8TzX1rxkM/dqZwQtKQor56mP496Pe\n21W1Lu7dWMuiR1p/v2VmZpKbm9uZYYqIiIgEnRJAIcbU11P+5D8pz38Zmv1qbL3i6feTTGJTRxz3\ncd31bgqfKeD1P6znxwW/DGjJ9djYWEp3HSA2ofOXk+6opemDyRgD65fAjk8bByMiPaVfPft2bizO\no6VgtU0yDP3OgK/PVilYK4zb8OzMJ/ny7RLvmGWzmPbH67Hyn8W1y3eJ9rjRA+h93dn0nHgLzpq2\n32+O6Cj2PPoQB1Zu8El2QOcsNx+qXpr3dza90Jis7Htmf27728yw+VyQk2fcbnj2Pqg86B0rPf1i\n+lzRcsao9/3mcFBRUaHXkYiIiHQrutILIa4D5ey5dxHlK19qkfyJGT2cU/768xNK/uzdtJunb8lj\n/W9eoq6ylrE9PT2D2mq4fPPNNwcl+QOeJX5jY2PD6+R86/u+yR+A8dd1evIHwHL0hAk3+g7u2wab\n/9PpsXQVls3iqgen4ugd5x0zbsNLD6wn8RffI+qMQUT3sUgca2PwNXb6nlVKzaf/xllTR3R0tN/k\nD0BKSgpRUVE4a2rZseId3+SPzUafe77VbZM/5V8dZPM/P/YZmzDr0vD6XJCTZtlscJZvA/3eBzZ7\nEkPNeN9vTucxZ8GKiIiIhCMlgEKEc8On7Lzrfqo/KfLdYFkk3HINA+6fjT2p13Eds7ayhldz1vDk\nTUvZ8/Eu7/ilSRdgs2zk5uZ6VwEDvKuANTRcnj179kn/XOJhnIfgvWd9B/slQyf1/fEr+VwY0qyB\n+MYXMYf3+d9fiOsbz1U5jY3RbTZDUkwp+/KXMvCSKgZeaafX8AjscZ4ERUxkBI4oOzU1NRQXF/s9\nZlFREbW1tcRG2Im2NZZ1WlGR9P/FLHpMvKBjf6gQ9t7St3z6LiUl92H45ONPgks3kHKhp5S1QcVB\n2LmpxW4N7zeHw0FMTEwnBigiIiISfPa2d+ke1qxZw9q1awGYPHkyU6ZM6ZDHaV7aZFz1lD3xDw6t\nWtNi34jEnvT9yR3Ejj3ruB+jeP0W/v3Ay1TsOdxi+2lJp3L/Vf/LL5b8L3l5eeTl5fltuBwOPXdC\ngTEG/psPtU36/kREwiW3dFrfH38sy8JcmAF7tzbGVl8Hbz6FueqHQY0tlJ024VSmfCcZvvyIocNq\niYk1wGGoabmvZVncdH4Ky9/cTE5Ojt8eQA0z7q4dOMw7s8UWF0v/X3+PmLP9zxoKd8YY9pXs5ZPn\nPvQZnzDzEu/KgSJNWTHxmOTxUPxu4+Dm11skuRveb9OnTw/ZmWSddT4iIiIi3Y96AHWSwsJCFi5c\nSH5+vre5cfr1U5lh78/QA1Ut9o8Zexb9fnIHEYk9j+txDu8sZ/39L1HyWpHf7SmTR/C1e6fQo3/P\nsG+4HCrM1vfhjSd8B8+binX2lcEJqBlT/C68+aTv4Pk3Yo28PDgBhSBTVw07NsGXH3m+u/xke5px\nuwxVewzvf7Sfyc+uxmXcZGZmMm/ePFJSUigqKiInJ8cz486y8fxFNzKiZ28iknox4Dd3EXXG4E74\nyUJL88/JSCuSsT1HcWnSBYxMGcEd//x+uzadl/BiDnwFL/7OZ+zL1BmcPvp83/ebVgETERGRbkoJ\noE7QfHnz6Ohoamo8F5B2y8YfxlzJtQOP/qXfZpE44zp63TTluJrx1tfVU/D4O/z3oddxVdW12N7z\nlAQm/vzrJF8+vMW2cGy4HCr8NlvuezpcNSdkmi17mlMv9iQ2GgSpOXUoMTVO2P6xJ+mz8zNwu9q8\nT22dDfvQMdhOH8P+ZzdS+WoBAPdtepPlX37i3a/pjDuAb582il+OvAT7oL4M+O0PiRzQp8Wxw92x\nPidtlo2cOffzkz/MC2aI0gWYF38PB7703l609kOyn323xQzXjIyWDaJFREREwl1oXIGGscLCQu9F\nTUO/nerqam+/HZdxc/dH/2bz4VIievdiwIM/ImH6VceVHNj5wXZWTHuUN36/vkXyx2a3cd7/XMS3\nX/iu3+QPhGnD5RDQWPrVJPljs8Mlt4ZM8gc8v38unA6RsY2D9XXw1lMY07KJajgzVYcxW97CrP0r\nrPypZ2bU9k+Omfypclp8UhjNc6t78vCfEnllXRJWcip978mkx9WXsvlwKSu+8iTXGlbXq62tJTY2\nluHDPe/JFV9torhXJIP+78fdMvnT1uek27j56Z9/QWFhYdsHk+6tWV+12y8+CztuYmNjyczMpKCg\nQMkfERER6bZC5yo0TC1cuNB7UbN06VLvSkDDhg1j6dKlZGZm4jJuVlRs55S//IzYc1ICPnZVeRVr\nf/UiK29dxoGilo17B6UO4bZnZ3LZ3ZOIjI1st59JArRto2cGSVOp12D16h+ceI7BikuA82/wHdy7\nFT57MzgBtRNjDFVVVRxroqOpOIjZ9BrmpUWQ/wtP0m7XFjhW8iu2J5x1KUy5i7f2XMnal3uwrSSK\n+nqLT//+EZteKMSy2ej9/Zt50irFZdxkZWWxZcsWKisrcTqdVFZWsmXLFu9nwNNRh4675DNcBPQ5\n6XKxaNGiIEcqIe/0sRATT+H2A2TmrmPI3ctw1ro8Pc804VlERES6OZWAdSBjDPHx8TidToqKivwu\nA11UVMTw4cNxOBxUVFQENAvHGMPmf3zMawvWUnXQ2WJ7TK9YLvvxJEbdMFYNU4PEVB0t/aoJ3dKv\n5owxsO4R2Lm5cdAe5SkF69G1ZqX467mVkZHBnDlzGD16NObQPk9p15cfQelXgR00PglOGwunjYG+\np3mbZNdV1bEi/VEOlhzw7hoZG8ltz84k4bSkDvkMCCcd9Tkp3dfKnGxu+/nvcNV7krg+ZdcqARMR\nEZFuTAmgDlRVVYXD4SA6Oprq6upW94uOjqa2than00lsbGyr+wEc3HaAdff9i+3vfuF3+9lTx3DZ\njyfhSIo7mdDlJBhj4LU8T3Khgc0O35iLlTAgeIEFwFSWeRJXdU2aHA8YBlPu6jKrgh2z55Y9gidm\np5MxKsDeRr36H036jIakwa0mHvZ/vpenMnJx1TSWivUbOZCpudPpmdCzXT8DwsneTbt5Z9kbTP1d\nhp4jaReFhYWMHz/eO6Ns3rx5DBs2jOLiYnJycsjNzVUTaBEREem2usYVXRcVExODw+GgpqaG4uJi\nv/sUFRVRW1uLw+EgJiam1WO5aly89efXeHzqYr/Jn8QzenPT8tv5+gPXK/kTbF984Jv8ARh3Vcgn\nfwCsuEQ4r1kp2J5i2PJWcAI6Tm323HLVc9vCZyjcfqD1g/QeDOOugak/xbrhZ1ip12D1HnLMWSd9\nh/fniuzJPmP7Nu3m/YfearfPgHBRX1fPlpc+ZeWMZayY9ihFL24m0orUcyTtQuWEIiIiIq1TAqgD\nWZblnWaek5Pjd5+G8enTp7d6gfnF21t57PpHeOfh16mvq/fZFhEVwcU/vILbn5vFkPNPb7/g5YSY\nqiPwzirfwT6nQogs+R6QlAth0Jm+YxuexxwpDU48xyGgi796N4teaZag63cGnDcVbvwV1nVzscZM\nOe6E3eiM8aRMHuEz9sET73H1ZV8HTu4zIBw4D1by7uI3WDr5T7x4z7Ps3Lgd8HxOju05CtBzJCfH\nGEN+fj4A8+b5XzGuYXzlypXqCSQiIiLdjkrAOljT6eiZmZnMmzePlJQUioqKyMnJIS8vr9Xp6JX7\nK3htwVo+++cnfo992sXJTPz51SSeltQZP4oEwLyWB1982Dhgi4Dr5mIlDgxeUCfAVByE5x/0LQUb\nOBwmfz9kL8Dd9fX06BGPs6q67V4yUXaOPP8HrNPHwqmjsRy92iWG6kNVPP7NJRzZfcg7VhpZzv9t\n+vMJfQaEg72bdvPBk+/z2T8/pr623u8+u6r3sOiLxdQbd7d8jqR9dETZtYiIiEg4UQLoqDVr1rB2\n7VoAJk+ezJQpU9rt2M17kkRFRVFbWwv4b0hp3IbCZwp444/rqTlS0+J4cX3iueLeKZz59ZEhezHe\nHZkvPoDXlvkOpl6LNXqy/zuEOLPlLc+KWE1dmIF15sXBCagVxlUHJe9TVfAycbf8JugXfzs/2E7+\n7csx9Y0frdv77uGvbz8a8GdAV1dfV0/x+i18sOJd70yf1px6wRmMm3E+7+/dyO23395tniNpf+HS\nULwjz0dERESke1MCqJMUFhayaNEiVq5c6V0pSG1pAAAgAElEQVSVaPr06cyePdvnL9r7PtvDul//\nk92FO1sexIIx08/lktlXEtNTfTBCiamu8DRPrq5oHOw9BK65G8sWEbzAToIxBtb+FXZ/3jhoj4ap\n92LFB3/Wmamtgi1vwqb/QNVhjDH0+M4jOGtdQb/4e3fxG7y56FWfsX43DOG1PW+2+RnQlTkPVvLx\nqo18mF9AxZ7Dre5nj43k7G+MZuwt59EnpZ93PNDPSZHWZGZmsmzZMm8ZaHNZWVnk5eWRmZlJbm5u\nECIUERERCR4lgDqZMYbq6mpiYmJ8Lj5rK2t5+y+vsXHFuz4zBxr0PWsAab++hoGjT+nMcCVA5j/L\nYdvGxgFbBFz3E6zEQUGLqT2YI6WeUjBXbePgoDMh7XtB+8u5cR6CTa95GlPX+c70ycxdx/I3Nwf9\n4s9d7+bZO5/kq3e2eccsm8VNy29nUOoQysvLSUhIwGYLjzZsgZR5AfQ8JYFxt5zHqG+OJaZX67Ov\nWvucFGnLyZRdi4iIiIQ7JYA6mb8Lm6J1n/HvB172+xfzSEcUF//wCsbdcj42e3hcLIYb8+VH8Gqz\nZMK4a7DGhMe0ffPZGy0bW180HWv4RZ0bx6F98Ml62PoeuP0nGQp3lHLur/Nx1dcH/eKvYv8RHr9h\nMVUHnYCnz807VQV8ePgT7+yWjIwM5syZ0yUvRN0uN8XrP2PjivfYWfDVMfc99YIzGHfr+SRfkYIt\nQp9j0rGOt+xaREREpLtQAqiTFBYWsnDhQvLz870Xf9+87gbGm3Oo/7hlnx+AlLSz+Nq9X6fHgJ6d\nHK0EylRXHi39OtI4mDQYrr2ny5Z+NWeMG9b8FfYUNQ5GRsP1nVMKZvZ/CZ+sgy8LgVY+ruxRMPwi\nOPtrPPPi2pC5+Nv2ehF/+87TfHj4E57a9Sxu4wY8fYhqamqCEtPJcpY5PWVeKzccu8wrxs7Ib4xh\n3K2+ZV4inUHlhCIiIiItKQHUCZr/NbLpxZ/NsnHLoBu9yyAD9BjYi4m/uIqhVwwPSrwSOPP641Cy\noXHAsnlKv5LCq1TPHDkAz+c0KwU7C9K+2yElOsYY2PUZfLzON/HUXEw8jLgczroEKzrOOxxKF395\ndy/mzoXfw23cZGVlMW/ePIYNG0ZxcTE5OTnk5uZ2iZKUfZv38MGT77H5xfYp8xLpDConFBEREWmk\nBFAHa9qPoLWLP5tlY87psxgcP4jx37qAC797GZGOqGCHLm0wXxXCv5v1mRl7FdbYq4ITUAczm1+H\nd1f7Dl58C1bKBe33GO56+OJDz4yfg34aoTeI7w2jroRhE7Dsrb9XQuHi745v38Hyx5a32Zfo9ltv\nZ9ljy4JSItXa83RcZV4TTmfcjAkq8xIRERERCVFKAHWwQFckuSL5Ep55aTV9h/cPQpRyvExNJfz9\nQahqUgKTeIqn9CvCHrzAOpAxbnj5z7B3a+NgZCxMnYcVl3hyx3bVQtE78OmrUFHa+o5Jp8CoSXD6\n2C5RYnc8y1JHWpE8OOLnOJLiiOsTj6N3nPcrrnc8jj5xxPWOw3H0347EuJPuC+avNDUjI4NZmbNg\ncx0fPb2BIyrzEhEREREJC0oAdaDjufjr6GWppX2ZN56Are83Dlg2uPbHWL0HBy+oTmAO7/eUgtXX\nNQ4OHgkTZ53Qa9fUVMJnb8Dm16G6ovUdBw6HURNh0Fld6j1SVVWFw+EgOjqa6urqVveLjo6mtraW\nB8/8OZG2yMAObkFsguNogigOR5OkUVzveBy9HZ5k0dHbEVG+CbPjLU1tquegXoy95TxGfXMcsQkq\n8xIRERER6QrCc6pCiKiursbpdBIdHe03+QOQkpJCVFQUTqeT6upqYmN1MRXqzPZPfJM/AKMnh33y\nB8Dq2Rcz/hvw3rONgzs2eVbmGjYh4OOYyjLPbJ/P3/btK+T7aHDaaDhnElaf004u8CCJiYnB4XDg\ndDopLi5uNQlcW1tLpBWJ3TqOj2QDVWVOqsqclBbvb3P36J4x3mTRXncpdz+dTb27vtXS1Kd2PUu/\nqD4MihngPYbKvEREREREui4lgI5as2YNa9euBWDy5MlMmXLyS3gfz8Wfw+EgJibmpB9TOpapccJ/\n830HEwfB6MnBCSgYRlwKX3wA+0oax977G2bQWViOXse8qynfDR+v9zTOProiVgu2CE8y6ewrsXp1\n7bIiy7LIyMhg2bJl5OTk+C0DzcnJAWB8nzEdOrup5nA1NYerKdtWSv6uv3uTP01jGjZsGEuXLsUY\nQ15eHm8efIdbkqcx8rrRjJtxvsq8RDpBR5yPiIiIiIBKwDpcoD2AMjMzyc3NDUKEoSkUmvf6iyd6\nw7NYW99r3GDZ4Jq7sfqcGrzggsAc3gfPz29WCnY25so7qampafF7M3tLPI2dt3/S+kEjY+DMS2Dk\n5W0mkrqSpo3gMzMzmTdvHikpKRQVFZGTk0NeXp53FbCRZ43EWVp59KuCygOV3tuVpRWefx/w/Lu6\nvOqE4jHG8NMt91Nn6tosTY2JiqF0TymORMfJPg0iIiIiIhJkSgB1sOO5+AvlJaA7S2tNaefMmROU\n56dFPFF2bjo/hTmTxzJ6SB9P6VfqtZ0eVygwn74K7z8HQOH2Ayxc+yHPFGzDWVWNw+HgpptuYs7N\n1zLatd13tlBzsT1h5BVw5sVYUeFZAtm8305UVBS1tZ7SN7vdzooVK8jIyDiuY9bX1VNV5mxMFjVJ\nDjUmkSqpPFBBVZkT4/Z81Ne567h3y28D7kvkdDpVmioiIiIiEgaUAOoEHXHxF46O1ZQ2GM/TMeOJ\nsPHEnJvImP84VkSATXvDjHG74eVF5P9jDbc9+gquek9JV4vn6c40MiYMb3mAnn09jZ2HntctnsPC\nwkIWLVrEypUrvcnN6dOnM3v27A5Pbrrr3VSXV1FZWkHl/gpGThxFVU21mtOLiIiIiHQj6uLZCTIy\nMigoKCAzMxOHw+Ht+ZOZmUlBQYGSP3gujhuSLVlZWRQVFVFd7blAzcrKwuVyMWPGDAoLC1s9hjEG\n467HuOowdTWY2ipMTSWm6gjGeQhTWYY5Uoo5vB9TvhdTthtzcCemdDtm/5eYfSWYvVsxuz/no3Uv\nHDueeje3LVrNx59u7sRnKbRYNhuFvcZ6kz+tPk+PvkLh9gONd+xzKlyRCVN/hjX8om6R/AEYPXo0\nubm5VFRU4HQ6qaioIDc3t1NmttkibDh6x9F3eH9Ov3go02+5GWjsP9Rcw/j06dOV/BERERERCROa\nAdTJQq23TagItFfSHVeMIXfmVZ4GwsYNbnfjv9vxpZyZu47lb25W76Y2BPx7u3QkuT//PpwzCQak\n6LUfZCpNFRERERHpfpQAkqAzxhAfH4/T6Wy7JCXKzpFHvtOhCQRjDD2+8wjOWpdKZI7huH5vjlgq\nKiq75fMUqlSaKiIiIiLSvSgBJEHnLC8lLrFPwE1pKxd/l9goe4fFU1XrIm7Ww2qS24aqqiocDoee\npy4smH2JRERERESkc3XcVbRIG4wx8MUHxLz7LI4oO86aGoqLi1udSVJbW4sjyk5MZETrB7VsYFlg\ni/B8tyKa3LZ5vmzNvjf7dwwWjuiowOJxOIiJiWnPp6XLiImJweFw4HQ69Tx1UQ19iZYuXarSVBER\nERGRMKcEkASFOXIA/vsM7PoMC7jp/BSWv7mZnJwcv71kGprSZkyfjnXzA42Jm2bJm/a4eLWAjFs+\nYtmyZW3G052b5FqWRUZGhp6nMGBZlmZniYiIiIiEuYhf//rXvw52EKFgzZo1PPzww6xduxbA72wG\nOXmm3gWfrIP/LIfD+7zjZ/TtydLXN1FQsJHt27czcuRIevfuTVFREXPnzvU2pV22/DEGnHIqlj0K\nKyISK8KOZYvAaqfkjzeeM85g6dKlFBQUHDOevLw8+vfv326P29XoeRIRaV86HxEREZGOoh5A0mnM\n3q3w33wo39Nyoy2C/F3R3PaL34dMU1o1yQ2MnicREREREZHQpwSQdDhTUwkbnoeid/zv0H8YXJiB\nldA/5JrShlo8oUrPk4iIiIiISGhTAqiTGWO6TbNVYwxsfR/efw5qKlvuEB0H502Foee3eC5C7XkK\ntXhClZ4nERERERGR0GQLdgANFixYQHZ2NmlpaaSnpx9z37S0NCzL8vlKTEwMeHswFBYWkpmZSXx8\nPA6Hg/j4eDIzMyksLAxqXB3FHNoHa/8Kb67wn/xJuQBu+DnWsAl+EwUNTWlDJYkQavGEKj1PIiIi\nIiIioSkkZgAtWLAAgLlz5wKeBE5ycjKLFy/2u39aWhppaWk+YwkJCcycOTOg7Z2teY+U6Ohoampq\ngPDrkWJcdfDxK54vd33LHXr195R7DVBTSxEREREREZHOEhIJoMTERLZt20ZCQgIAq1evJj09ndZC\nS0tL45VXXmn1eG1t70yFhYWMHz8el8tFVlYW8+bNY9iwYRQXF5OTk0Nubi52u52CgoIu3yvF7P7c\ns7R7k9W9vGx2GDMFRk3EirB3fnAiIiIiIiIi3VjQS8DWrVsH4E3+AKSmpgKwceNGv/dpuu+JbO9M\nCxcu9CZ/li5d6l3OddiwYSxdupTMzExcLheLFi0KcqQnzlQfwbzxBKz5i//kz6AzYeq9WGOmKPkj\nIiIiIiIiEgRBTwCVlJSQlJTkM5acnOzd5k95eTkLFiwgMTGRxMRE0tPTKS8vD3h7ZzHGkJ+fD8C8\nefP87tMwvvLpp3Af8pM8CWHGuDGf/xf+dr+n2XNzMT3gsm9B2vewevbt/ABFREREREREBICgT8c4\nkcTMwYMHAVi/fj3r1q0jOzubkpISCgoKAtreWaqrq3E6nURHR3tn/jSXkpJCVFQUzqpqqvN/TWzf\nU2Dw2TDkbOiXjGWL6NSYA2XKdsN/82Gf/yQdwy+G8ddhRTs6NzARERERERERaSHoCaDS0tJWt7VW\nyrV+/XrvtoZysYYkT3Jycpvb29LaCkbH2y4pJiYGh8OB0+mkuLjYbxKoqKiI2tpaHFF2YiIj4NBe\nz9en/4aoWMwpIzwJoVNGYsXEHdfjdwTjqoXCtfDxOjDuljskDvI0ee53RucHJyIiEkba63xERERE\nBEIgATR06FDvjJ3mmpeGNWieGJo2bRrZ2dne2URtbfdnzZo1rF27FoD4+HgqKioC/hlaY1kWGRkZ\nLFu2jJycHJYuXdpin5ycHAAyJgxveaJXWwXbNnq+LAvT9wzPzKDBoyBhQKcvtW12boZ3noEjfpJ2\nEZEw7moYeUXIzloSEREJdR1xPiIiIiICIbAKmL8Vv8rLy0lMTKSsrCyghs4N+7f2o7S1vSM1XQUs\nMzOTefPmkZKSQlFRETk5OeTl5WG3R7DhTz9htKPK/6waf+KTPImgIWfDgGFYEZEd9jMY5yF47zn4\nwn9TbgafDROmYfXo3WExiIiIiIiIiMiJC3oCqCE5U1BQ4C3Xaujb469nz4IFC5g7d67P2OrVq8nP\nz2fVqlVtbg+G/Px8ZsyYgcvlAiAqKora2loA7HY7K1asICMjA1NbBbs+g+2fwo5PoaYysAewR8Gg\nszzJoFPOxnL0bJe4jXHDlreg4EWoq2q5g6MXnH8jnDam02cjiYiIiIiIiEjggp4AAkhLSyM5OZnF\nixcDkJ6eTkZGBtOmTfPeTkpKYvHixSxZsgSAmTNnAp6VwrKzs3n00UdJSEhoc3uwFBYWsmjRIlau\nXInT6cThcDB9+nRmz57N6NGjW+xv3G448KUnEbT9EyjbFfiD9Tn1aCPpUZA0uM3kjDGG6upqYmJi\nvPuagzvh7ZWeGFqwYMSlMO4arKjYwOMSERERERERkaAIiQQQeJI84On7M378eG8Cp+m2VatWUV5e\nTnp6OiUlJaSmppKcnMz8+fO9+7a1Pdj8JVsCul/FQU8yaMensOtzcLsCu6OjlycZNPhsGDgcKzLa\nu6mwsJCFCxeSn5/vTUrdlD6NOZPHMbruC//laL0Hw4XTsfqcGnDsIiIiIiIiIhJcIZMAksCZuhrY\n83ljqZjzUGB3tNlh4HAYcjb5737Obf/zHW9ZWnR0NDU1NQDYI2w8cWcaGROGN97XHu1p8jziMjV5\nFhEREREREelilADq4owxcHDH0VKxT1sp2fJVuP0A5/5vPq56N1lZWcybN49hw4ZRXFxMTk4Oubm5\n2CNsbPhVBqOH9IFTR8OEG7HiEjvhJxIRERERERGR9qYEUJgxzsOw82gyaNdn4KptsU9m7jqWv7mZ\nrKwsv0vTZ2VlkZeXxx1fG0vu8sexTj2nM0IXERERERERkQ6iBFAYM/V1sKe4sZF0xUGMMfT4ziM4\na10UFRUxbNiwFvcrKipi+PDhOBwOKioqtMKXiIiIiIiISBenBFA3YYyBQ3uoKtpI3PnXEh0dTXV1\ndav7R0dHU1tbi9PpJDZWK32JiIiIiIiIdGVKAB21Zs0a1q5dC8DkyZOZMmVKkCPqGMYY4uPjcTqd\nmgEkIiISYrrL+YiIiIh0PiWAuqHMzEyWLVvWZg+gzMxMcnNzgxChiIiIiIiIiLQnW7ADkM43Z84c\n7HY7ubm5ZGVlUVRUBHhm/jQkf+x2O7Nnzw5ypCIiIiIiIiLSHjQDqJvKz89nxowZuFwuAKKioqit\n9awYZrfbWbFiBRkZGcEMUURERERERETaiWYAdVMZGRkUFBSQmZmJw+GgtrYWh8NBZmYmBQUFSv6I\niIiIiIiIhBHNABKMMVRXVxMTE6OGzyIiIiIiIiJhSAkgEREREREREZEwpxIwEREREREREZEwpwSQ\niIiIiIiIiEiYUwJIRERERERERCTM2YMdQKhYs2YNa9euBWDy5MlMmTIlyBGJiIhId6PzEREREeko\nagItIiIiIiIiIhLmVAImIiIiIiIiIhLmlAASEREREREREQlzSgCJiIiIiIiIiIQ5JYBERERERERE\nRMKcEkAiIiIiIiIiImFOCSARERERERERkTCnBJCIiIiIiIiISJhTAkhEREREREREJMzZgx1AqFiz\nZg1r164FYPLkyUyZMiXIEYmIiEh3o/MRERER6SiWMcYEOwgREREREREREek4KgETEREREREREQlz\nSgCJiIiIiIiIiIQ5JYBERERERERERMKcEkAiIiIiIiIiImFOCSARERERERERkTCnBJCIiIiIiIiI\nSJhTAkhEREREREREJMwpASQiIiIiIiIiEuaUABIRERERERERCXP2YAcQKtasWcPatWsBmDx5MlOm\nTAlyRCIiItLd6HxEREREOopljDHBDkJERERERERERDqOSsBERERERERERMKcEkAiIiIiIiIiImEu\nZHoALViwgNLSUjZu3EhCQgKrVq1qdd+0tDTWrVvnM5aQkEBZWdkJHU9EREREREREJJyFRA+gBQsW\nADB37lzAk+BJTk5m8eLFfvdPS0sjLS3NZywhIYGZM2ee0PFERERERERERMJZSCSAEhMT2bZtGwkJ\nCQCsXr2a9PR0WgstLS2NV155pd2OJyIiIiIiIiISzoLeA6ihlKshWQOQmpoKwMaNG/3ep+m+7XE8\nEREREREREZFwFvQEUElJCUlJST5jycnJ3m3+lJeXs2DBAhITE0lMTCQ9PZ3y8vITPp6IiIiIiIiI\nSDgLehPohsTN8Th48CAA69evZ926dWRnZ1NSUkJBQcEJHa85y7L8jquETERERDqLzkdERESkPQU9\nAVRaWtrqttZKvdavX+/d1lDe1ZAEOpHjAaxZs4a1a9cCEB8fT0VFRZuxi4iIiLQnnY+IiIhIRwl6\nE+glS5aQnZ3ts4Q7eP7qVVBQ4E3wHEtJSQlDhw6loKCADRs2nPTxRERERERERETCSdB7ACUlJbUo\n22q43dC7J5BjgGc2UHscT0REREREREQknAQ9ATRp0iTAd4WuDRs2kJqa6rdka8GCBS3G1q1bx7Rp\n007oeCIiIiIiIiIi4S7oCaCEhAQmTZrE4sWLvWOLFy/m3nvv9d5OT09n1qxZ3v2XLFni3VZSUkJ+\nfj6PPvpowMcLJsuyWm3qGCyKqW2hFg8opkCEWjygmAIRavGAYgpUqMUUavGEklB8bhRT20ItHlBM\ngQi1eEAxBSLU4gHFFIhQiwdCK6ag9wBqkJ6eDnjKucaPH8/MmTNbbFu1ahXl5eWkp6dTUlJCamoq\nycnJzJ8//7iOF0wNv/gQedoBxRSIUIsHFFMgQi0eUEyBCLV4QDEFKtRiCrV4QkkoPjeKqW2hFg8o\npkCEWjygmAIRavGAYgpEqMUDoRVTyCSAuotQ+uU3UExtC7V4QDEFItTiAcUUiFCLBxRToEItplCL\nJ5SE4nOjmNoWavGAYgpEqMUDiikQoRYPKKZAhFo8EFoxBb0ETEREREREREREOpYSQCIiIiIiIiIi\nYc4e7AC6I7vdzo4dO4Idhpfd7nkZKKbWhVo8oJgCEWrxgGIKRKjFA4opUKEWU0M8LpfL+29ppPOR\ntoVaTKEWDyimQIRaPKCYAhFq8YBiCkSoxQOhdT6iHkCdbMeOHUycODHYYYiIiHQb69evZ/DgwcEO\nI6TofERERKRzhcL5iBJAnczlcrFnz55ghyEiItJtDBgwIOh/cQs1Oh8RERHpXKFwPqIEkIiIiIiI\niIhImFMTaBERERERERGRMKcEkIiIiIiIiIhImFMCSEREREREREQkzCkBJCIiIiIiIiIS5pQAEhER\nEREREREJc0oAiUhYWbduHZZl+f0aOnRosMMTERGRbkDnIyISipQA6mRLlixh1qxZwQ4D8PzHNH78\neO9/REuWLAl2SGzcuNEbU2JiItnZ2cEOyaukpIQFCxYEOwzS0tJanEgkJiYGOyyv8vJysrOzWbdu\nXdBiSE1NZfHixT5fqampzJ8/P2gxAWRnZ5OdnU16ejrp6emUl5cHNZ7y8nJmzZrljSlYr+9jfS4u\nWLCA7Oxs0tLSSE9PD4mYAtneEVp7zGB+lrcWU7A+ywP5vYTKZ3mw6Xzk2HQ+0jadj7RN5yOB0fnI\nicUUyPaOEGrnI6F2LnKsmJoK2me5kU4xf/58k5qaapKTk01qamqwwzFbt241CQkJZu7cuWbx4sUm\nNTXVAGbx4sVBjSshIcEsXrzYFBQUmLlz54ZETA2Sk5NNcnJysMMwkyZNMvPnz/f5CpXnaP78+WbS\npEmmoKAgaDG88sorZtWqVT5jZWVlQX/fTZs2zSeu+fPnm2nTpgUxIs9ruunvquG11Vna+lxseH03\njW/mzP9n777jmrj/P4C/EsIKEKZbrIJKFVexOOj6qiA4qpWKuGoFBWuH2GpB28qv1VoVaat2yVBs\nnQjaaquytBsXoqJoFaHWuBchYICQ5H5/xMSEDBIIJOj7+Xj0YbkLd59cjsvn3vf+vD/RZm9TS1/L\n9e3TXNfyho5DS1/LjflcLOVabi7UHzEM9UcaRv0R/ag/YjjqjzSuTU96f8TS+iKGtEmVua7lFABq\nIYoLbWxsrNkv/Awj/1Kqf2H18vJiAgMDzdQi+YWj/h+ln59fs19gDZGUlMQEBgZaTIfLEsXGxpq9\nA8Ew8vOotLRUbVlsbKxGJ6ylAWDKy8uVP584ccKs55Piy1lVRkYG4+Li0mJtaOi66OLionbMMjIy\nmOZ+btFQm8xxLde3T3Ndy/W1yRzXckM/F0u6lpsL9UcaRv0Rw1B/RD/qjxiG+iONaxP1RyyvL9JQ\nm1SZ81pOQ8BayMSJE83dBDVubm6Ijo5WW+bn54f79++bqUWAl5eXRpsAtGiapTYCgQClpaXw8/Mz\nazsUXFxczN0EDXl5eUhOTkZGRoa5mwIvLy94eXkpfxYIBMjLy7OIv0HVVNiCggIEBgaarS25ublw\nc3NTW+bn5weBQICysrIWaYO+z0SRsq96viv+BgsLC83SJkPWNwd9+zTXtVxfm8xxLTfkc7G0a7m5\nWMK1UBX1Rwxnaecw9Uf0o/6IYag/YnybDFnfHCytP2JpfRGgdfRHKAD0hPLz89P44hYIBGb9Aqgv\nLy8P4eHhZm/TihUrsHjxYgCW0dkRCARISEiAq6srXF1dLWLsdlxcnNaLrCVQ/fzMaeLEiYiLi8Oc\nOXOQl5eH3NxcJCUlma09bm5uKCgoUFum6GiZ+3wC5G2p3yFUdKRbqkPYGtC13HCWdi0ncnQOG87S\nzmHqjxiH+iPaUX/k8WDp13JLuY4D5r+WUwCIAJD/gRYUFFhEQciEhARlgbXjx483a3S9IWVlZXB3\nd7eIjpaCIpJ+8OBBLF68GJmZmRgxYoTZ2lNWVobCwkL4+/tjzpw58Pb2RlBQkFk/N9W2ZWZmWsTT\ntoyMDAQGBiI5ORlBQUEICgoya3sUHXVFQTzV/7eE890SOn2tEV3LtbPEaznRjs5h7SzxHKb+iHFt\no/6IdtQfeTxZyrXckq7jgGVcyykARAAAUVFRSElJUUtVNZfo6Gjk5uaivLwcAoEAI0aMMNvFd9Wq\nVYiNjTXLvnU5ePAgYmNj4efnh9jYWKxatQqFhYVmewqhuJCmp6djzpw5yMjIwP379836uSkonnBZ\ngszMTLi4uODEiRMIDAzEnDlzzNrpCgwMxKpVq5CQkAAWi4WoqCjlUxFLuA7cu3dP5zpL6BBaKrqW\na2eJ13KiHZ3D2lniOUz9EcNRf0Q36o88nizlWm5J13HAMq7lFAAiSE5Ohpubm0U8lQDUL6ZxcXHK\nCHJLy8vLM/tTEW3qf9koPjdzXcwUHb2UlBT4+fnBz88PGRkZyrHu5lJYWIjMzEyLSAUvKytDVFQU\nMjIy4Ofnh9zcXMTGxiIvL8+sxyg2NhaMfDIAZGRkoKyszGKuA97e3jrHjddPxSZydC3XzlKv5UQT\nncPaWeo5TP0Rw1B/pGHUH3m8WNK13FKu44DlXMs55m4AMa+ysjLk5uZaRLE8gUCg0ZlQRI3NcYGN\ni4vTmibIYrGUT7osgeLYmKuQmOIzU/3szB3tB+RPHqKjoy3i6UxeXh6effZZtWWKp12WQpGeXlpa\nau6mAJCf1/VvIhQ/W8L5ZWnoWq5ba3AUSIEAACAASURBVLmWP+noHNattZzD1B/RjvojxqH+SOtm\nKddyS7uOA5ZzLacMoCeYQCBQpshaAsV4X1WFhYXw8vIyS2fi4MGDKC0tVf4XHR0NLy8vlJaWmq2I\nn7YvaHPPKKHoSGh74meuTmBmZiYKCwu1nlOWpn5HzBwEAgHCwsKQlJRkMZ0ZRfq36hdlQUGB1iKD\nTzq6lutniddyoo7OYf0s8Rym/ohhqD9iHOqPtG6WdC23tOs4YDnXcsoAamECgcDs45AVRowYgcDA\nQI0v8cDAQLP8YQwcOBBz5sxRzkQgEAiQlJSE3NzcFm8LIH+CpO3Cbs4vJBcXFyQnJyvTiMvKypCe\nno6UlBSztUmRZr1ixQpl5Do5ORkTJ04027FSjB+3lM7DpEmTEBcXh7KyMmWbEhISEBsba/bOQ2Fh\nIaKiorB48WKzddy1XRddXFwQGBiIpKQk5TUhKSmpxb4gG7pWm+Narmuf5ryWa2uTOa/lus4lS7uW\nWwLqj+hG/ZGGUX/EMNQfMRz1RwxvkzHrm4Ol9UcsrS+iq00Wcy1nSIvIzc1loqOjGRcXFwYAM3Hi\nRCYjI8Ns7YmOjmYAaP0vKSnJLG0qLS1lAgMDGT8/PyY6OpqJjY1lysvLzdIWVfU/u+joaCY3N9cs\nbSkvL2cCAwMZLy8vZuLEiUxsbKxZ2lFfeXk5M3HiROXnZintsiQnTpxgAgMDlcfIXH9nqszdDkOu\nixMnTlSeWy3R1obaZI5rub59mutarq9N5riWG/K5WNK13JyoP9Iw6o80jPojrRf1RzRRf6TpbTLH\ntdzS+iINtUnXa1r6Ws5iGIZpruASIYQQQgghhBBCCDE/qgFECCGEEEIIIYQQ8pijABAhhBBCCCGE\nEELIY44CQIQQQgghhBBCCCGPOQoAEUIIIYQQQgghhDzmKABECCGEEEIIIYQQ8pijABAhhBBCCCGE\nEELIY44CQIQQQgghhBBCCCGPOQoAEUIIIYQQQgghhDzmKABECCGEEEIIIa2IUChESkqKuZvxxElP\nT0dxcbG5m0FIo1EAiBBCCCGEEEJakdDQUHM34Ynk6emJmTNngs/nm7sphDQKBYAIIYQQQgghDUpJ\nSTEq62T16tXw8fExyb6zsrIQGhoKHx8f+Pv7Y968eRZ5E56SkoKIiAjlz6Y8Bqrb5PF4iIqKMul2\nHzf1PwtTCAgIwKhRoxAfH2/S7RLSUigARAgxC9WOXGBgINLT0xu9rfT0dPj4+EAoFDapHZbaoWyJ\nziQhhBCiT1ZWFhITE5GYmNji+46Pj0dMTAw6d+6MpUuXIjo6GlevXkVgYCCysrJavD36nDlzBvn5\n+c22faFQiNTUVERHRzfbPh4XzfVZLFy4EPn5+c36ORPSXCgARAhpcSkpKYiJicHQoUORlpaG4OBg\nxMfHt/hY9tbSoWzuziQhhBDSkMTERAQEBGhdt3r16mZ7eLJ69Wqkp6dj7dq1WLduHcLDwxEVFYXd\nu3cjPDwcMTExZqnJous9r1u3DhcuXGi2/aanp4PH4yEkJKTZ9tEYzXkONHbfzfVZ8Hg8BAQEYMeO\nHSbfNiHNjQJAhJAWd+DAAezevRvvv/8+AgIClP8mJye3WBsssUNprs4kIYQQok9KSgp4PB569+6t\nsU6RkdIc35mKbYeHh2sNeCxduhSenp5YsmSJyfdtSLvMEXg6cOAARo0a1eL71cecx8Nc+w4PD0d2\ndnaL7pMQU6AAECGkxW3atAm+vr4ayxszhKsxLLFDac7OEyGEEKKLUChEcnKyWYYcJSUlAZAPudEl\nKioKxcXFT0SmrFAoRHFxsdY+FGlZis/AkjLGCTEEBYAeys7OxoIFC7BgwQKK5hLSzHg8ntrPQqEQ\n+fn5OlPLTY06lIQQS0X9EWJpkpKS4OzsrPWBybx58+Dv7w8AiImJUdbTq6+4uBgRERHw8fFBaGio\nwQ87zp07Bx6Pp9FvUKXoO6hm0GqrlaetXiCfz1e+Bx8fH0RERGhsR/F+4uPjERgYiLlz5+p9z4bU\n6VOtPxgaGmpwX0PRtj59+misU7S1uLhYY9t8Pl95/HUNc6//GdWvzZiVlYXAwED4+PioHStDzwFd\n70ff8a/fNn9/f/j7+yMiIgLFxcUN7lv1s4iPj9f6uaSkpGicF4Z8Pp6ensr3QEhrQgGgh4KDg/H5\n55/j888/R3BwsLmbQ8gTgc/nIysrCzNnzgSPx8PSpUuV67R1uhRfzikpKcpOQHx8vNGZQ+bsUDZX\nZxJofIeSEGI5qD9CLAmfz0dqaqrOByaffvop0tLSAMizZ/Py8rB7926N18XExCA8PBxLly4Fn89H\nTEyMQfs/e/as1mCHKsWNeGMyaBU1XJYtW4a0tDRUVFRonV49NDQUZ8+eRXh4OFatWmXQe9YlKytL\nWQdx7dq16Ny5s87AR32K1yjec31CoRAxMTGIjo5WO9YxMTEICQnB2rVrAUDj+Cv6D56enkhLS1PO\ncqWY6UqxneDgYOzevRtr166Fp6cnhEKhweeANoYc//z8fOWyZcuWYeHChXBycsL+/fuN2nd4eLjy\nvao6cOAAfH19lX1CYz4fT09PCAQCg94rIZaCY+4GEEKeXKGhocrAiWLYlbbXAPIvbh6Ph5SUFGUh\nyvDwcFRUVBg9FWdLdih5PB4SExMRGhqK48ePK1+j+r7Cw8Nx9uxZREREYOnSpY3KhFJ0WGbPno3o\n6Gjs378fERERyMvL09lRJIQQQvRZvXo1PD09dRYc5vF4yu8YZ2dnnd83CxcuVG7jypUrSE1NhVAo\n1PsgxliNuRF///331X5etmwZQkNDkZWVpWyvUCiEs7OzMtAAwKD3rMuSJUswe/Zs5b5DQkIQGhqK\nHTt2aLSnvoqKCgCamdSqVPsRimM9atQoZQAEgLLOoWIY05IlS5QBOkD+EMzX1xcREREICQlR9tXm\nzJkDHo8HX19ftXOiscfDkOMfHx+PgIAAteOv+l4M3bciyJOenq7cNp/PR3FxsdoDSGM+Hx6PRxlA\npNWhABAhxGwOHjwIQP70RZHJExUVpVyvrdOVnJys0REQCoXNNi2tqTuUgOk7k0DTOpSEEEJIfcXF\nxcjOzlZmjTSF6oONLl26GPx7ffr0wdmzZ/W+pqGsGGMoAiL1b+pVAwRNUVxcrKz5l5qaqrbO2dm5\nwd+/cuVKg69RfcClONaqx19xnBTBpPz8fAiFQrWgiuJ3eDwesrKylBlgM2fOxKhRo5QBIlOrf/z5\nfD74fL7Jjv+kSZPUjruiX6Yoqt2Yz6eystIkbSOkpVAAiBBiNoonWOHh4cogTkhIiFonTvVLX/HF\nXL+TYuwTREvoUJqqMwM0vUNJCCGE1KcYRqxtuJaPjw98fX0NHurT2Eyf3r17KwMUim0oslEUPysy\ndZ977rlG7SMrKwv79+/H1atXdWZzmCqTVrH93bt3axwTQ76vXVxcGnyNtmOt7/jr6+94enqCz+eD\nx+MhLS0NiYmJygdu9R/GNZa+46/42VR9mcmTJyM1NVWZYXTgwAFloEt1f439fAhpDSgARAixCIqn\nU1lZWWpZQKodElMFZSyhQ2nKYVnUYSGEEGJq4eHhGkOSk5KSkJ2drfX7pjkobtgTExOVD04SExOR\nnp6O3bt3w9fXF8nJyfD09GzU8GlFbZeoqChl5oy2GkCmovrd35h+gOJ3TDl8TrWYcf2sHj6frzwu\nAQEB2L17N4RCIdLT05GYmIiUlBS1PpuxGjr+9bOVmsrT0xOenp5IT09HQEAAiouL1TLcjP18hEJh\ngyUFCLE0VASaEGJR9HVoTNURmDx5MgCoDRtLTExUzp4BoMkdysTERDz33HNYtmwZNm3a1KT2NqR+\nh0X1v5booBNCCHn8KGq9qP6nyEDx9fVVG7rcXDw9PTF79mykp6crh+soagbGxMQgPj5e4yZel/o1\n/fh8PvLz87Fw4UKEh4ervaeGNPY9K+rQaBu2bsiEForvdFMFRIBHQ8a0zfolFAo16j/xeDxERUXB\n19cXZ86cAdC442HI8Vf0ZVJSUjR+X3G8jN13eHg48vPzlRluqu/P2M+noqICTk5ORu2fEHOjDCBC\nSIvi8/lYvXo11q1bp7Z8//79AKA34KL4Yt6xY4fa6wwZE69K0aFMTU1FQEAAQkJCsHTpUuTn5yMm\nJkb5VMiQ1HZdHcq1a9eqFZBsSFM60Kodlvrp2KYuskkIIYSoUnzHKAII6enpJhkapPD++++jsrJS\nOQvVc889h4CAAKSnpyv3VT9zRVH7JiUlBQEBAcjPz9cIcCgekihu9hUTTRiiKe952bJliImJwbx5\n8zB58mRlRo2np2eDw8NVs3VMlUmsmIU1Pj4eAoEAo0ePBp/PR2JiIoKDg5XHOiUlBeHh4cphYcXF\nxcoh+Y05HoYe/6VLlyIiIgLz5s3D6NGjUVFRoQwGpqWlGb3vkJAQJCYmIjk5WetMi4Z+PkKhEEKh\n0KiaVoRYAgoAEUJalKenJyorKxEYGIjg4GD07dsXZ86cQWpqKmbPnt1ghyY6OhqJiYmIj49HSEgI\niouLNereGMLSOpRN7UA3pUNJCCGENIXioQqfz9d6U91UipmtkpOTER8fr8xOUtTAq2/UqFHKYUqe\nnp4IDg5WBjlULVu2DEuWLEFMTAx8fX2V2SGGaOx7DgkJwe7du5GYmIiIiAjweDyMGjVKWWhZH0Uf\no7i4uFEZyrooAjuJiYmIiYmBp6cnFi5cqBzeNWrUKFy5cgXp6enK4NPs2bPVajI25ngYcvwVQ89U\n29a7d2+1CS6M2benp6fy3ImOjtZYb+jno6glacrPgZCWwGIYhjF3IwghT56UlBRlR0Lxpa/akVi9\nejVSU1Nx4cIFjd9dvXo1du7cCWdnZwQHB8PFxQWJiYk4fvy40dkuWVlZSE5ORnFxsXI6W0U6ef20\nZ6FQiJkzZ6K4uFjZoezSpQvi4+PV9p2VlYUlS5ZAKBQq31t8fDwWLlwIgUCg932lpqYqt63o3NQ/\nFrqOTXFxMRITE5Gfn6/WYaEMIEIIIY+jwMBA8Pl85OXlmbS2niWLj48Hn883aZYVMZ6iH5uXl2fu\nphBiFAoAPZSdnY2cnBwAwMiRI5vl6QUhpHV4EjuUhBDLQP0RQgzH5/MRGBho1IxkrV1+fj4iIiKo\nj2Jm/v7+mDRpklomEiGtAQWACCGkniexQ0kIIYSQ1iE0NBRDhw6l4IOZKIJwjck8J8TcKABECCGE\nEEIIIa1EcXExQkNDKQvITAIDAxEVFaVWuoCQ1oICQIQQQgghhBDSiihm5qIaNC1LMVta/dlsCWkt\nKABECCGEEEIIIYQQ8phjm7sBhBBCCCGEEEIIIaR5UQCIEEIIIYQQQggh5DFHASBCCCGEEEIIIYSQ\nxxwFgAghhBBCCCGEEEIecxQAIoQQQgghhBBCCHnMcczdAEuRnZ2NnJwcAMDIkSMRHBxs5hYRQggh\n5ElD/RFCCCGENBeaBp4QQgghhBDSKAzDoKamBnZ2dmCxWOZuDiGEED1oCBghhBBCCCHEKEVFRYiM\njISjoyO4XC4cHR0RGRmJoqIiczeNEEKIDpQBRAghhBBCCDFYeno6pk+fDolEAgCwtbVFbW0tAIDD\n4WDLli0IDw83ZxMJIYRoQRlAhBBCCCGEEIMUFRUpgz+zZs1CSUkJampqUFJSglmzZkEikWD69OmU\nCUQIIRaIAkCEEEIIIYQQg6xZs0YZ/ElNTUX37t0BAN27d0dqaioiIyMhkUiwdu1aM7eUEEJIfTQE\njBBCCCGEENIghmHg6OgIkUiEkpISZfBHVUlJCXr27Akul4uqqioqDE0IIRaEAkCEEEIIIYSQBlVX\nV4PL5cLW1hY1NTU6X2drawuxWAyRSAR7e/sWbCEhhBB9aAgYIYQQQgghpEF2dnawt7NHbW0tLl26\npPU1JSUlEIvFsLWxg62tbQu3kBBCiD4UACKEEEIIIUQLhmFQXV0NSpiXO3boAlxY8mFfK1eu1Poa\nxXJnxhvzx3+HK5dut1j7CCGE6EcBoIeys7OxYMECLFiwANnZ2eZuDiGEEEKeQNQfsQxFRUWIjIyE\no6MjuFwuHB0dERkZ+UTPbHVw90nETU5FO6t+YIGNDRs2KGcBA6CcBWzjxo1ggY2OtgNQ+OclzHxu\nNTatzkGdWGLmd0AIIYRqABFCCCGEEPJQenq6cppzQF7Ppra2FgDA4XCwZcsWhIeHm7OJLe7HDX/j\ni4W7lJlQd8QXUFKdDQYyAICNjQ3EYjEAgAU2etgHo42Nj9o2uj7dDrFrJqHfEK+WbTwhhBAlygAi\nhBBCCCEE8swfRfBHkd1SU1OjzG6RSCSYPn36E5MJxDAMNiXk4PMFmWrD4NrY+GD1R/Ip37lcLsRi\nMbhcLiIjI5G9/xDGhIzT2Nblf27hzZCvsPrdnagUVLfk2yCEELOypOHElAFECCGEEEIIgBkzXsfm\nzT9g1qxZSE1N1VivGOIUGRmJDRs2mKGFLUcmk+GrD/YgY/0fasutOGx8+O1UjJw0EID8xqampgZ2\ndnbKKd8ZhkFuRiHWffATBHerNLbt3s4JMatCMWx8f5omnhDy2CoqKsKaNWuQnp4OkUgELpeL8PBw\nzJ8/H/369TNLmywmAJSQkIB79+6hsLAQLi4uyMjI0PlagUCAuLg4uLi4oKysDP7+/oiNjVWuDwoK\nQl5entrvuLi4oLy8vNnaTwghhBBCWgepVIZrZXdReu46yopvoPTcDZQWX0fmqU8ggwQlJSXo3r27\nxu+VlJSgZ8+e4HK5qKqqemyDF5I6KVa8tR3ZO0+oLbe1t8an38/E0JG9DdpOxf0H+Db+Z+zbclTr\n+oDg3nhv9ato38WtyW0mrZ+2YCKxfPS5aWepw4ktIgCUkJAAAMogTlBQELy8vJCUlKT19d7e3sjI\nyICfn5/y9UFBQWq/HxQUpPY7Li4uiI6Obq63QAghhBDSajxJHfb7tytRWnwdpcU3UHbuBkrPXcfl\nC7dQW12n9jopI8ER4dewtbVFTU2Nzu3Z2tpCLBZDJBLB3t6+uZvf4mpEYsRHfI/87HNqyx2d7ZGQ\nPrtRNXwK/7yE1e/uBP/SHY119g42mP3BKLw65wVwOFaNbjdpvSwxS4I0jD433YqKijBw4EDlcOJF\nixahe/fuuHTpElauXIkNGzaAw+HgxIkTLX6sLCIA5Orqin///RcuLi4AgMzMTISFhWkdI5ecnIyk\npCScOPHoiURmZiaioqKUGT5BQUHIzc1tmcYTQgghhLQSltxhb2pQqkYkxr//3ETp2esoPacI9tzQ\nOgRJ1/6PCL95ojOAKgXViJuSgqLD/6otd2/nhM93vYHufTo2etu1NXXY/Hketqw5CEmdVGN9z/6d\nEbd2EnwGeDZ6H6T1sdQsCaIffW76RUZGIi0tzSKHE5u9CLRiqJYi+ANAmdlTWFio8frc3Fy4uamn\nifr5+UEgEKCsrExjW4QQQgghRN5hHzhwINLS0iASiWBrawuRSIS0tDQMHDgQ6enpZmmXsVOuS6Uy\nXLl0G7/tOY0NK7LwwfSNmOy3HEGdFiFq+JdYOS8dGev/wIk/SgwO/gAAi8WCx8OZq1auXKn1NYrl\nbWx8cPKvUiPfqWW7d0uIt8d8rRH86djVHd9mz2tS8AcAbO2sMfvDUUj7cyH6Dummsf7i6auIGv4l\nvvpwD0RVtU3aF2kdqOh660Sfm34Mwyi/TxctWqT1NYrlO3bsaPHC0GYPAJWVlWkEdLy8vJTr6nNz\nc0NBQYHGNgB5bSDFvwkJCXB1dYWrqyvCwsKU6wghhBBCnjSW2mFvKCi1IXkTjv92Aenf/IbP3tqO\nWf/7HCM7L8LUZ1fgo9c3IW1VNv745Qyult01uhPt4u6AgS/2QNgbL2LRunAkH5yPn//YBA6Hgw0b\nNiiPEwDlcdq4cSNYYMNV0hsx477F+k9+QZ1Y0hyHpkVdu3wXc4PXobT4utpyb9+O+DbrHXTq6mGy\nfXV7uj2+2f823l8TBkeendo6mYxB+je/YcbQVTicc07HFsjj4O7NCix4+0PlNSk1NRXe3t6orq6G\nt7c3UlPls8xJJBKsXbvW3M0lKtasWaP2uSmyJbt3706fG4Djv59Xfp9pyyQFgB49esDGxgYikUjv\nkOPmYPYhYAkJCUhKSkJpqfpTFBaLhYyMDEycOFFteV5enrLez6pVqyAQCDBixAgUFhaitLQUXl5e\nGDhwIMLDwxEYGIi8vDzExcXBz89PbdgYIYQQQsiTwhLT0Q2pkcACG/0dp8DBqk2j92NjZ41uT7eD\nd++O8OrdAd6+HeDVuwPc2jppHcJVf2iDjY0NxGIxAIAFNnrYB6PNw0whQD506ePU19ClR9tGt9Gc\nLp29jgWvrse9W5Vqy/sO6YaEHVFwcmm+Okd3b1Zg3eKfcOjHU1rXD58wADErJ8C9Ha/Z2kBahlQq\nw7mC/3A49zyO5JzDhdNXlUMuf/75Z+zevVtjaOqECRMwbtw42NrY4c6te3By4Zr7bTzxGIaBo6Mj\nRCLREztUVpdbV8vx3ce/IDfjhEUPJzZ7ACguLg6ZmZlaA0C5ubkIDAzU+J2EhATExcUBACZOnAgv\nLy8kJCQon/wIBAK1YWCK1ysCRA3R9QFYQLkkQgghhDwhTNUfMXeHXVInxZ3rFbjJv4+b/HLc4pfj\nJv8+Nu9dh3NXDjcYlGpr7Yse3CAtW1bHYrHQqZu7PMjTuwO8fDvAu3dHdPLygJWVcUnvRUVFWLt2\nLXbs2KG8IZ0UNgkdbJ7BHzv/1Xi9rb013vnsFYyfObRV3ewUHSlDbHgqqiqq1ZYPHdkLyzbNhB3X\npsFtmKKgeH52MT5fsAu3rmrO2OvobI+5n4zFyzOGgM02++AFYoTyu1U4mnceh3PP4/ihCxCWi5Tr\nFEXXORwOAOisJcMwDKRSKV5sOx+B4wdizPTBGPC8N50LZlJdXQ0ul2twsfwKgRA8Z6cWbGHLqxGJ\nsW3dIWxde0g5uUCJKAe3685Z1EMXBbMHgJKTkxEXF6cxRTuLxcKJEyeU9YD0CQsLAwCdU8eXlZXB\n29tb7/ays7ORk5OjbFNVleaYcQoAEUIIIaQ5NUd/xNgOu7GzW1U/qMWtqwKNAM9NfjluXS3H3esV\nkMnU22xMwWU2OBjCe0stuODi7gBv345qwZ5uT7eHvYOtwe02hLbgxonfS/Dp3K24c71C4/XPj+qD\nuK/C4erhaNJ26GtPYx3OOYePXt+kMRta8KSBWPzNFHCs9c/IZeqC4qKqWmxYkYWM737XOF8AoN/Q\nbohdE46uPu2M3jZpGTKZDBdOXcXhnHM4nHse/xTydV6vGIbBYeHXYCAvCK4rCxAAWLDCUN7bynO+\nY1d3jJ42CKOm+KNdZ9eWeXMEgPwztrPlok5Sa9C1e0KfJZi1OAQjw581OhBv6RiGwaEfT+Gb+L24\nfVW93MwD6R2crtoOBjJERkZi0aJF6NGjB0pKSrBy5Ups3LjxyZ0FTNuMXwKBAK6urigvL2+woLMi\nuKMvu0exPQrgEEIIIeRJ05QMIIZhUHH/gTKwoxrcUSyruP/A6DYZO+X6x1Gb4NPvqQaHb7UUYfkD\nJMzPwG97Tmusc2/nhMXfTMGQwF4m25+pgy05O09g+ZvbIJXI1JZPnPMC5q14pcHsiuacAeifU3wk\nxOzExdNXNdZxrK3w2rsjMP29QNjaWTdq+8S0hAIRjh+6gMM553Ak7x+DC6+zWCwU1W6GsPpug1kS\ndiwXDOTN1LqNQSN8MGb6YDw/qg9sbDlNfTtED4Zh8PWHe/Bp4ocGZbeoZm929WmH2R+Mwkvj+rWq\nLEldLpziY+3iHzWK5iv06NsJTwfZ4KNlC7QOJzbnTGlmDwApgjOq2TmKuj0N1exR1P+ZM2cOoqOj\nAciHe8XGxqq9LjMzE+np6TozhAghhBBCHmevvPIK9uzZ02CHPch7AILGLsLNqwJ5wOdqOaofiE3e\nnsdhynWGYXBg23F8Gbcb1VpmrZo45wXM/XgsbO0bHkalj6mDLZlJf2BN3I8ay2d/MAqvvx+kdpxl\nEhnqqsUQi8Soq65DnUiMotOnMfq1lyGR6q7d1NQn2xKJFLuS/kTK8gOoEWmef57d2+D9LyfB7wXt\nBVZJ82EYBpfOXMfhXHmWT/Gxy1oztrRxcuFicODTGBrUC/7DfdCpS1tlMXq9mSQsDoY4vaX3GuDs\n5oCRk+RDxJo6Yx3RLm1VNjasyDIou0VX/TafAZ0xJ34M/If5WNw13RD3b1ciedk+7NtyTGtyiYuH\nI6KXjMaY6YNhZcXWOpx48uTJiImJafHMHwWzB4AAICgoCF5eXkhKSgIgH9IVHh6uLAAdFhYGNzc3\n5XpAPkV8VFQUFi9erFYoOjk5GQCUAaGysjLExcUhJSWFpocnhBBCyBNJEQACoDsdncXGnoBXcbGi\nLTL5ps2ucGvrhHaermjv6Yr2nm5o7+mKjZlfYH/uTxZZI0HBkCFX1/69i0+ituBcwX8a67r1ao//\nS3mt0TekhhTK5nA4OHrkKHp5P406kTxIUz9oU1ddB7FIjCMHzuL0n5dgxWKBw2KBw5b/27VHG7i4\ncCF+oPo7YkjFUo02pV//CccrTrbI53bzyn18vjATh3POa10/etogvLVsHJzdHJq0nyeRMcMJHwhr\nUPDbRRzOlWf53L2hOfxRl579OmHIyN4YGtQLvQZ2AYcjH1pYdf0WnDq1NzgL8I8Dp5CXcRp//nIG\n4lr9M+/5DOiMsa8NQeCrfs1axPxJsvO737Fu8U/Kn++IL6CkOhsM5FmE9bNbpo6ah/8OsyCp07yG\nAMCA57wRvWQ0+g1puD6vJagTS5CR9Cc2JWRDVKkZ8LfisBH2xouY+f5IODprnnOmHL7bVBYRAAIe\n1fFxc3PDwIEDlQEc1XWKDJ64uDh4e3urvUZBIBAgLCwMZWVl8PPzg5eXF1atWtUC74AQQgghxPKo\nDgHjcDja09FZbHzRfzjGdpA/q5D3LgAAIABJREFUhc+8wsGeq4YNp7DisNG2kwvadVYP8LTrIv//\ntp1ctA7XUQ1uWFqNBGOHXEnqpPh+dQ6+T8zVyIawtrHCG/83FmFzXzS6cK2hs7cNcn4Gkzq+Ytyb\nbASGYfDBheWoY+paLHOLYRgc+ukU1sb9iPu3KzXWu3g4Yt5nryAozE9t6KKl3GxZGkPObYZhcPnC\nLeWMXacPl2kMF9TFgWcH/2E+GBrUC4MDn4ZHe2e19QzDoOrgEdxLykDvH79CtdS4LEBh+QPkZp7E\nvs1HcLHomt622NhZ46WX+2LM9MHwe6E7FY5upH1bjmLF2zvUljny7PDWl8Px0/4dOrNbbvx3H2mr\nspG147jOLLGA4N6I+nA0evTr1BJvxWgMw+DvrGJ8/dFeXC29o/U1AcG98fan41vNTJAWEwAihBBC\nCCGmp1oE+tixYxrp6GGjX8bkCmv4cNQLF2+/zMH+6xzYO9g8zN55GNjp7KqWzePentfo4p76plw3\nV42Epgy5KjpShmXRW3Hjyn2Ndf7DeuLDb6fCo4Ozlt/UZEztJmuWNT7z+bDZgx11sjosvvBpsxUU\n10coEGH9x79g76bDWtcPGu6DUVG9sD3je5PVSnrcNHRuf7RgBRzET+FwznmtM7Lp4tW7A4YE9cLQ\noF7oO7ibzgLidbfu4d5XW1FdKM/oii36FZnXLjQ6m+zi6avYv/UYsneeQKVApLFeVYcubvLC0VMH\nob0nFY421G97TiM+4nu1AI4d1wZf/vgG+g7uBqDhgOvlC7eQ+tkBrTXTFEaEPoNZH4SgS3fLCaL8\n+89NfPXBTzh26ILW9U/1bIt3PnvFpPXeWgIFgAghhBBCHmPaAgn1O+wleX+iOmETnDjq9Wq4r41H\n28nBzRpYsKQaCYYOudKXlfRAWIMvY3cha0eBxjpnNwfErp2El15u+H0ZO3vbCp+PYM02cWFkFmBt\nbwMbrg2s7a3BsbfGnF9iUCsVm6120+nDZVg9fycuX7iltrz+kBRTFqZ+HBhybuuq21KfvYMNnn2p\nJwYH9cKQwF4NBlQYqQzCfb+jfNMeMDWPhs+cF97D+PxdkDB6Zkpis1FQcAL9nxmgc/u1NXX4a/9Z\n7NtyFMd/vah34h8Wi4Vn/9cDY18bgudH96Fi4nocPfgP4ianqg3jsraxQkJ6FPyH+SiXGZpx988p\nPlI+3Y+jef9oXW9lxcboaYMwM3akWWd3E5Y/wMaV2fgx9W9IpZqZb47O9ohcFIzQ2c83OFuiJaIA\nECGEEELIY86QoUSnd+/H1oDxsGHUO/Dub08Fb/QLzd5GSxi2Y+iQK0Pq2xzcfRKr5+9ElVAzePPy\njCF457NXwHXUPW09wzBwsHdAdW11g8EWG5Y1Ev2XwcbBFtb21rDh2oBlbYXSf26ivFwEKcNAImMg\nZQAbBxu8HBGA9l4esLa3hvXD4I4N10b+/w9/tubagGPL0fgsDD1G4S9Pwo696XqPUWOJayXYtvYQ\nvk/MQZ1YqlaUtrkKU7d2hn5uqjM3qerSoy2GBvXCkJG90H+ot8Ezbomv3MDdtVtQe75MYx3Lxhq/\nejkh+qsEvUNTX4t7Dy6TRxm0v5v8chzYdgz7tx7TmomnysmFi+CHhaO1DUGyhGuSuRQdKcO7E9aj\ntrpOuczKio2lm15XBrAbOzvhqb9LkbRsH84c0T6DlrWNFSbMeg6vvRcI1zZOpn1jekgkUuzddBip\nyw9AWK6ZUcZmszAuIgCzPwiBi7ujli20DhQAIoQQQgh5zBlab+fUzr1w+P4AGHGd2u97vDcDToFD\nzdT6lmHMkCtDs1tu8svx6RtbcervUo11nb3b4P9SpqOXXxetbTmW8jfeiZ3XqILLd29U4L1Xk1B2\n7ob6Pr088MXuN9Cxq7vedutjyLnEZrER6/sO3tu1GG16tmv0vhpypeQ2EubvREbudwZNS23OguLm\nJJFI4eTohBoDgolscDCE9xZs7W3g90J3edAnqBc6dfMwap9MnQSCzBwIth8AJJpFm+369YTHvGmw\n7thWIwvQ3toGY9t5YeZTfdGL5w6wWWi/4l3Y9+1h8P5lMhlO/lmKfVuP4re9RRDX1Ol9fc9+nTBm\n+mAEhfnhMr+0UYGNx8XF01fxzsvf4EG94PWH303FqCn+AJo+OyHDMDiSex7Jy/aj5Iz2Wk72DjaY\nNPclTHlnmNbCyqZ04vcSrF38o8Y1U8Hvhe6Yt2LCYzHDHAWACCGEEEKeAIbW2xEVnsOtj79Tv2lj\ns9BmYQQc/+dvjqa3CGOHXBla30YqlWHbukNIXX5Ao5CuFYeNWYtDMG3+CGUdJWmdFAeX7ceZzJO4\nXnMTay4nQaZviEy9zJarZXfw7ivrNbIfevTthM93zYFb26Y/Udd3LrFZbEzt+CoG8PrAsZ0TpmyL\nBM/AukeNIZPJwLV3QK244enE7WztIawUwtrasOyV1u7mlfvYt+Uo9m7+G3v/WW7wuf3rz4UYOsIX\ntvY2Ol+rT+3Fy7izZgvqLmve2LO4dnCb/SqcRgaAVa8osyLjhlNVg+vvfAaZsEq5zsrdGZ2+/hBW\nzsafv5WCauTtKsS+LUfxz0m+3teWM5fwT9UByGTyYU9P2lDC/y7ewlujv4bgbpXa8vmrJmDinBcB\nmGaorIJMJsOve04jdfkB8C9pL7Ls5MLF9HeH49WoF2DHbdw5qcu1y3fxzUd78ccvZ7Su79DFDW9/\nOh4vvtz3sckCowDQQ9nZ2cjJyQEAjBw5EsHBwWZuESGEEEKeNM3dHzG03o7o6BncWp4ESFSm8GWz\n0XbRLDg872fSNlkCRirD/c174Tk7zLBZiezsUPnggVGzCv1zio9PZm/WepPTf6gXliRNg6ubA35+\nNwP//f1ouMwp4Vlsu74LMkb7dMuqN6QXT1/FgolJKL+jfvM2IMAbK7fPMulTdG3n0ohnhqHH9S7o\naNde+Tp37zaYvGUm7JrpCb6xgbsxPRZjzNShGDNtcKuZtccYkjop/j5QjL0/HMaxgxfAMIw820L4\nDWQwbsYtY8lqxBBs/RkVPx4EtMz6xB3SD+5vTgHHw6XBbYkKinEr/mu1ZfbP+qLdx29qBI6MUXLm\nGvZvPYacnSdQcf+B2ronfSjhzSv38eaor3D7mkBt+ewPR2Hm+yOVP0fMjMCm7zeZNONOIpEia3sB\nNq7Kwu2rAq2vcW/nhNffH4mXZwyBtU3Tgriiyhr88EUe0r/5DXVizanq7R1sMGNBECa9+dJjVyeK\nAkCEEEIIIU8YQ2pbPPj7JG6vSAVkKlkrVmy0+2gOuIMfn5sfaUUVbidsRM3J8wbPShTW+Wl8NWc+\nPN6aAitXnsH7qn5Qi68/2oM9aZozWbk52yPYqw1qbqlPdW7Ls0PPd/oi/VCm3sDdqb9LETclVWPY\nxnMhvliaNqPR2RwNUT2XAODQ8iyc2nZc7TWdBnbBxNTp4BhYN8bY/Rs6dE8xvElxzvcd3BVjpg3G\n8AkDwHWyM3nbWtK1f+/i5x+OYP/WY7h/u1JjfYkop1mHyVWfvoC767ZCckMzwMl2doT73MlweMHP\nqMDS/bQfUZGRo7bMNXICXCaO1PEbhhPXSvB31ln8svmoMlDW3MfIkt2/XYk3Q9bhatldteVT3hmG\nN5e+DNmDalSfKMaDI0Xo9uEbhgXKGxFMrK2pw95Nh/F9Yq5GFpJChy5uiFwcgpGTBho9A6VMJkP2\njgKs/+QX3Lul+XcCACGTn8Ub/zfW4BkbWxsKABFCCCGEEK2qfj+OO6vT1J/mczho9/FccP16m69h\nJlJ78TJuLU+B9I58uJRBsxKx2NgT8Cp68dzBdnKA+9xwOLz0rFE3OX/uO4NV89IhuCfPQHDmWGGo\nuyPs693M8Dq5IHT9FLh7y2dlkslkEAgEcHFxUcs++uvAWcRH/KBR52TUFH/EfRUODqflZqqRSWX4\n5b1MlOSqz/TTY2QvjP38VbCNvGEzRFMLHNtxbTBsfH+MnjYIA57zbjVDPcS1EvzxSxF+/v4ITvxR\nove1ddYCFNzfDJlMavBwQkNIq0Qo3/gjKrP+0rrecfhguEVPhBXP+KK5jESKG3FfqBeQtmKjQ8IC\n2PXyMnp7uty6Wo4D249j9qKxkMrqzDbDnbkIBSK8M+YblBZfV1s+eUp/TB/piepjZ1BztgSQylAj\nlaB3TqrJh8rWJ6qqRcb6P7B93SGthfQBoOvT7RD14Wi8OFZ9eJauBxxnj13G2kU/4nzhFa3b6/3s\nU4hZOQG+zz5ldHtbEwoAEUIIIYQQnSrzDuPul5sBlS4jy8Ya7Za+Dft+Pc3YssZjGAaVWX/h3nc7\nNQrU7hdew/yjB/TOSjS2g/rNITdggNHZQHdvVuCzt3bgv78uYZCrIzhs9ZtJXjd3TP3+dTh4OOqd\nbedacS1Wvr1DY7ri8DdfwlufjjNqmJqp1NXUYdfsLbhWqF5vZcBUfwz/MMTkN84GFaZmW8HfYwY4\ntfqf6nfq5oFRU/0xaoq/Waei1ufyhVv4+fvDyNpRoDGMqb6e/Ttj3MyhCHrVD78c2GNQHTBDPTh8\nGve+3Q7pvQqNdVZt3ODxzlRwn/U14p1pkty+j2tvL4es6tGsTFZt3NDp6w9g5eTQpG2raq4aYJZO\nVFWLdyd8h+Lj/4EFBt2dGDzjKsXzXW3gKqnWeD3DMOiTu8GgDCB7Kw4uxSbCfVYobL09G9U+YfkD\nbFv3KzLW/6E2I5mqp5/xxJz4MbBxq8HatWs1rpOvTYnEnxmXkbPzhNbf9+jgjLkfj0VQmJ9Zrpct\njQJAhBBCCCFEL+GBP3Hvq21qy1h2tmi/7B3Y+XqbqVWNI6sV4943O1CVpzkMy9bXG20XR+Hc1f+0\n1kp6c9JUdDhQgNqLlzV+tzHZQCe3Hceh5QeAer3x69ViFFaIMOW9QDh2q8DrM2donW3HysoK3jYj\n0cbGR+3358SPwfR3R5g1Q6FaUI0d09Nwv96QkhcWjMCgWc+ZfH+GFDkfN/YV/LbnNPZtOYZT+Zoz\ns6lisVjwH+6DMdMG4fnRfcxeB6RGJMave07j5x8Oo+iw9umzFbhOthgZNhAvzxgCnwHqN96G1gHT\nR1ouxL31O/HgTy031CwWeGNfguvr48HmmmZY3YMjp3F76Xq1Zdwh/dF2yRyTnePGDiVc/vZmzPvs\nlVY9dLC2pg4fTlqPurMl8HOTYYCrFDwDTnNjhsqu6vs/AIDDsEFwnTEO1u0aNwPh3ZsV+OHzPOzd\ndBiSOs2aPXfEF3CpJgcyRr5O9e+fBTZ62AdrXCdtbDmY/M4wTJ8/AlxH20a1qzWiABAhhBBCCGlQ\nxd5fcX/9TrVlLHs7dPgsBrY+Xc3TKCPV3biD28uTIS67qrGO98oIuEVOAEtluJS2oQSMVIqK3Xko\n3/yL1umtDckGYmQM/vg8DwVaagFdqqrBGaH8yfsD6R0UPdgOGaO7KC0LbPR3nAIHqzZgsVhY+OVE\njJ8ZYPSxaSx99aSE1yuwfepGVNWrSTNq5SvoPc70daSMCW5cLbuD/duOI2v7cY2it/U5uXARFOaH\nMdMGoWf/zi0aWCs5cw0//3AEOekFOofCKPQZ1BUvzxiC4RMGwN5B/w2tIXXAtP1O1aGjuJ+cCVml\nZuaRded28Ih5rVmCwveSMyD86ZDaMrc5YXAeP9xk+zB2KGGHp9zw0XdT0T+gdQXBJXfLUZV/GqdT\nD6C9WAgbA5NerD3bgzu4H0pdrBEQPkGZcRcXFwdPT0/w+XysWrVKY6isEocD3ssvwSU8pFFDAgHg\n+uV7SFuVjez0AsgeDk1WLd7do0cPXL16FdXV1bC3t0fnzp1RUlKidp0EgP+N7483P3kZHbs2LiDV\nmlEAiBBCCCGEGKRiVy7ub9ittoztaI/2K95tdIp/SxEdP4s7qzdCVqU+rIFlZwuPmOlwfOlZo7Yn\nvnIDd7/4QXs2EO9hNtCLmtlAdTV1OLDoJ5TknFdvB5sFdp8OyMwqVi4ztCht//a9EeQVjPD3QjAw\nsD9gYw9Y24PFab6sFX3D0lSDLXcu3MKO1zZBXFWrXMbmsDFh/RR0baYbZ2OCG1KpDAW/XcS+LUfx\n574zWmcEUtW9T0eMnjYIIycNhIt7425iGyKqqsXB3Sex9/vDOH9Ce70SBScXLoLDB2Lc60Ph1btD\ns7QHAOpu3cO9r7eh+sQ5zZVWbDhPHAmXKaPBtmmec46pk+D6wkSIS/57tJBjhY6J78O2p2lqthgy\nlLB+IIHFYmHKO//D7A9Hw6YZipybAsMwEF+6AtHRMxAdLYK4lN/wLwEAmw27Pt3BHdQX3MH9YN3p\n0ax56enpmDZtGqRSzb8XKysrfD1mKoLrtA/RYzvYw3lSMHjjhoFt27ji9P/+cxMbPjuA3/YWKa+T\nbDYbsoeTFqhmSiqWt7X2RYj/64hZOQF+L2hmeD0pKABECCGEEEIMVr59PwSbf1ZbxuY5oMPKd2HT\ntZOZWqUbI5VBsH0fBNv2a6yz7twObT+aA5sujbtxNjYbSHT/AX56awdunL6m9jqOvTXGJobCe5gP\njh36B8vf3I67NypwRPg1ZJA2XJTWhoPK9W9oBjvYHHkwyJj/rFX+n2OjNYBSf7iV6s2WtloyV47+\ni93R2yBVGbphzbVB+A+vo10zBi2MJSx/gNyMQuzbegwXT2tmianiWFvh+VG+GDN9MPyH+zS50DbD\nMPjnJB97vz+MvF0nUa0SMNNmwHPeGPf6ULw0rl+zDk9jZDIIf/kd5Zv2gKnRbJNNd094xLzWIgHg\nuht3cO2dz8CIHmVCcdp7oNNXH4DtYJp6PA0NJRzUZSJY99pr/J5X7w5YkjQNPfo27zXQ0OCmTFyH\nmtMXIDpSBNGxM5De05/lpsB2sIf9s77gDuoL+2d9ddZZaugasHnzZozz7oP7aT+h7vI1rduw8nCF\n6/SxcBwxBKxGFoc/X/gf+vp3h1Qmb4euTEkAsObYQFQtatGi+JaIAkCEEEIIIcQo5T/shWDHAbVl\nbBcndFj1Hmw8NW+OzEUqrMKd1Wlasxa4AQPQ5r0ZYHObfuMovnIDd774HuKL/2msU2QD1Xp2xY9z\nd6CCX6623sHDERO+m4x2vh2VywT3qvDpm1vw+c65BhelfZA0F/Y2Js5AYLE1AkRF/Lt49o1PIZFK\ndd5saZtN6p8Dxdi3YJfa5rnuDpi6PRLOFlhsuaToGvZtPYrcjMIGCy17dHBGyORnMXraIHTp3lZj\nvb6b9qqKauRknMDeTYdx6ex1jd9V5eLhiNFT/TF2xhCt+zE18ZUbuLt2i/osXA+xbKzhMn0snCeM\nAMuq5W6oH/xViNufpagtc3hhINosmmWyoXn6hhL27P401n/yCzKT/tT4PY61FWZ9EIKp84YbPT25\nIW1qKONOWi6E6PhZiI4WobrwPJhasUHbviexQvuQwXAf7g+7Pj3UhsHqaosiU0r3NcAKBbs2ol/3\nrqi98C9EBWfAiKrBYgNg4dG/LMDK2RF2vt3A8XABGBkgkwGMFJBJH/6/TOX/H/4rkwKMDDKpBBOX\npeKnwrIGMyUBPDbFu5uCAkCEEEIIIcQoDMOgfONuVOzKU1tu5e6MDgkLYN2hjZla9khtyX+4vTwZ\nktv31VewWXCLmABeaKBJa7k0lA10U8zFiZuOqJU9urly794God9NAa+Ti8brpbXV4Do6QiyRNT4D\nqBlEbsjDpr/ON3izFRkZqXzyrnDi+yP4bVWO2jLXru6YvDUCXFdus7a7scS1EvyddRb7tx7D0bx/\nlHVHdOk7pBvGTBuM4a/0x6V/L2q9aY+JiQGr2gk/f38Eh346pXN2IwX/YT0xbuZQPD+qD6xNHeTT\ngpFIIcjIhmD7Aa3nsl3fHvCYN11tSJBJ9mtgdsvdb7ajct8fasvc354K3ugXWqw9Bb9fxGdvbtda\nP6rv4K74aP00dOrmYZJ2NJRtk/TmAoRYuaH2wmW12Rp1kTFAaSULheVW+JfNw5K989G5m+HXbENr\nJUW80BsbIkcYvN3GYBgGTm+sh0jc8KxkVmwWxDU1YFs3btjZ44ICQA9lZ2cjJ0f+hTRy5EgEBweb\nuUWEEEIIedK0pv4IwzC4v34nhD//prbcqo0bOiS81+jZXkyhMvtv3Pt2B5g69ZtXtosT2i6a3azT\n1+vLBqqVsnDqnjOuiezQZagXxq0Jg62WWYSYiluQHdqA2V9sMSjYMuzpzsj54n1YScSAuBoQi+T/\nMjKN32kKY262uFwuqqqqNG6cf1uVgxPfH1Fb1qF/J4RtnAFre/POtNWQO9cFyEovwL4tx3C19I7e\n11awS3GuYj9kMvmwN9WbdhaLjR52mrMSqXJvz8OY6YMxdvrgFi1UW3vxP9xduxnifzWH7bDs7eA2\nKxROIc+BZcLpsg2tJ6UgE9fhxnsJasXcWdYcdFwTB5tunU3WroZUCqqxJnYXsrVML27vYIO3Ph2P\n8TOHNikwa1C2jbaCy/XIrKxw4jaDk+VsnC63grCOBZ4rF1/vfxtevQwbhsnIpGD4Z+HkMwiiWrFF\nBKarxRI4zPnO8EzJtHdh330g0PUZoKMPWOyWyV5rTNH15kIBIEIIIYQQ0iiMTIZ7X29HZdZfass5\n7T3QIeE9cDxadmiPTFyHe9/uQFVOvsY6215eaLs4Sj7MoJkxUikqduXh/g97wZJpBmEqndvh6XUx\nsGmjeXyYsgIgfwcgEcuHW32SDolUprMoLQDY2dlBJBKp3VgwDANIxEBdzaOAkLgaEGv7WSVoVFfz\naJ1UPTPF2JstbcMtGBmDfbG7cWF/sdpyr2E9MX7tJLA5ph060xwYhkHRkX+xf+sxHPrxJKofqA+1\nUZ2VyJDZ2xTYbBaGBPXCyzOGYGhw72atVVL/hlRWI4Zg68+o+PGgPEWkHvtBfeHx9hST/00bW09K\noe7qLVyLWQGm+lFdIuvO7dBx7SKw7Vt2avZf95xC4ruZWocKDgnqhUVfhcOjvXOjtm1oto3qlOsK\nVu4u4A7ui4sSB3y09DeIVS5F9o62WLf3TfTy69JgGxiRECg5DFzMR3X5HeMCLs0xNFW1bcYEpesH\npGwdgKf6y4NB7bs3SzDI2OBmS6AAECGEEEIIaTRGJsPdNZtRlaee1WHdqS3ar3oPHLfG3fgYq+7W\nPfkU75c0Z03ijfsf3Ga9CpZ1y8zSI62TIu+Tffjv5+MY6FEBN1vNIT7y2kCT4fDiQLBYLDASMXBs\nN3BRPXiVfvQiXkvJhUQqv3tTLUqrmN1G23ArU2CkdSoBomowtQ/g1HMgRNU1jc4AAgCJWILdc7aB\nf/Sy2vK+YX4I+niM2Z+QG0NUVYvf9pzGvi1HcfqwvFaOobO3KaYTb9fZFWNfG4wx0wejrZbhgKak\n7Yb01aAQTGd5oEetZvCNzXOE+9xJWme0M0VbGq4lo1lPSqHq12O4szpNbZnDsEFos3Bmi59D924J\nsWpeOvKzNeuN8Vy5WPhlGIa/MsCobTIMA0dHR4hEogb/3uytODgbNAu2PbqAO7gfuIP7wcbbE4dz\nzmHxtI2QSh5Ff2xsOUjMnKN3JiyGYYBbl4B//gL+O63MJjQq4GJni8q8TfIaUSw2wLYC2GyA9fBf\nthUk94WoPn4OYv4tgJEHiOX/AmAAWNvAfkh/OAQ8A5atrXwbattiI3Le+9i0Lb1pQ9LsnOTBoG7P\nAG29TZLh1tjgZnOjABAhhBBCCGkSRirDncQ0PPi9QG25dZcO6LDqXVg5OzXr/kUFxbizOg2ySvUn\n8CxbG3jMmwbHYYOadf+qaitrsHd+Bq4c/lfeBjDo4fwAvVwqYaXlnpT73DPweD0Q7BM7gXLNIsDp\nx0oQuSEPnZ/qhqtXr6K6uhr29vbo3LkzSkpK9N4gNweD63+EjcPGnXt0bqe2sgbpM77HnQu31JYH\nvPM/DJ37osnb3RL4pXewb+tRvP1xKKRMXYM3yNZWNvj9wEkMGv60yYsGa6P3hpTFxhf9h2Nsh0ft\ndRg2CO7RYbBybp7p7g09l/QFOO+s2ayR8efx7gw4BQ1tljbrwzAMfv7hCL764CeNrDAAGDlpIOYn\nhILnYli9q+rqanC5XIOzbYRXrsHJ81Ex+cI/L2FhWDLENY8C0FYcNj7bEonnQny1vwdxNVB6HLjw\nFyC4qfU1TakDpvO9Fp7H/bQfdU5Rb+XmDJdpY+A0MkCj6LhqIFFXpiTHygoFy19Hv3baZzVTY8+T\nZwV1ewZo0xUslvF/m00NbjYnCgARQgghhJAmYyRS3F6ZClH+KbXlNl6d0X7FfJ3TCTdpnzIZBDuy\nINj6i0bxU07Htmj3UXSLTk0vvF6B3W9sw71L6vVh7Hh2GBc/HOycPI3aQA6eLLj7c8Cun5zE5gCD\nX8XOk3xMf+015U27tbU16urkN3TmeIps2M0WGwUfT0a/1z8Ay1P7jSYAVN2uxLYpG1F5o0Jt+chl\nL6Pvq88091tpFsbetLfUrETG1JLp490dHm9PBde/T7O1RyaVwdHBAdW1DWeT2XJscTz9MLxe6AGH\nNurBKFmNGNffXYm6/24ol7FsbdBx7SLYdDGsto0uja3bcu3yXSyfuw1FD4PAqtp0dMYH30yB/zDd\n9Z8Uakr+g1vvHqiWNBxMrJ9xd77wCuaN+xbVVY+GyLFYLMSnTEfQRD/N93rvqjzoU1YgHzqqi5U1\nimRt8OzsJfqvAY0IbjAyGR78XoDyH/ZCcuue1tdYe7aH6+vjwR3aX+0zqR/cVM2UVFwnJ4VNBG6W\nAP8WAv8VyYe9NsTBFeg6AOjqB3h00XseMAwD6T0BxFduIPr9Bdh6KMukQTJToQAQIYQQQggxCaZO\nglufJqH6+Fm15TY9nkKHz2LAdjDdja608gHuJG7S2BcAcIf2R5v3Xjfp/hpyq/g6fpy7Aw/uVqkt\nd/Z0Rej6KXDr5qGsDVS+5RewGAncBrDh5K2l7gSvDfBSBFju8oK2+qalNkcdCb03W1ZsbI4KQvjg\nnoCVNTDyTbDaeevc1r3X7QQkAAAgAElEQVTSO9gxLQ01wkfBEpYVC698HQ6vl5qvWHdzMWbYjr5h\ncqZmaLbN1KH/w+a8/WBzm+dvh2EYlP12EYe+yEb0LzEGB8pW+HwEa7Y12vXpiG4vdIfXSz3Qvk9H\nsNgsiK/cwPWYFWBqH2W6WD/VAR2/XAS2nfEzPpmibotUKsOOr39F6vIDqBNLNda/GvU85n7yMuy4\n2ttXdego7q7bivcLcpB57YJRgYSy8zfw9uivISxXD3As/DIMr0QEKH9mJHXAfyflw7zuXNb/hnht\ngaefB7wHgWXLNSjg0tjANFNXB+Evf0Cw44BGVqeCbW9vuEVOgF3vR9cWY66TjFQC3LgoDwZdKZLX\nPmuIo7s8M+ipAZDU2aGOfwviKzdQx7+Juis3IObfBFNdA4Zh0Cd3A6qljS+W35woAEQIIYQQQkxG\nJq7DrU++Q83J82rLbXt5of2yd8DmNr1Aa20pH7eXJ0Fys95TYjYLrq+Ph/PEkS3aoS797SJ+WbAL\nknrTeXfo3wmvfDMZXDf17Cfx+bPAbxthba85xfaDG2xgyCQ4/E9z9iBLmklG281W+JhAxPR1RD9P\nldmIrO2AkHfAcvfUua1rhVeQOWsLJLWPjgfH3hqT0magQz/jM7jMfZxMMbTJlLQFpeofo5a4IeUf\nv4y/1hzC9ZNXwTAMPriwHHWGDJVjWeMznw812mTvxpUHg17sgTZ1d1Gxfofaesfg59AmZrpRbTR1\n3ZZLZ69j2ZytKC3WHN7p2b0NliRNQ++BTymXMVIp7m/YDeFPhwAA54X3MD5/FySM7kLwqtk21y7f\nxZshX+HeTaHavuZ+MhbTYuT1bxjhHXmtsZIjQK32AAsAea2dLv3kgZ/2PTSOf3MHpqVVIlRk5EC4\n5xAYsWYdNQDgBgyA68zxsOncXrlMJpNBIBDAxcUFbANq+TDSOuDaP8DlQuDKWUBS2+Dv1FUyeMCX\n4QFfhjr1BEbUSCXonZNqcVmACpZfZp8QQgghhLQabBtrtFvyBuz69lBbXnu+DLc++RayGj3DCwxQ\nmXsYNxas1gj+sJ0d0f7TeXAJC27Rm/6T245jz9vpGsGfHiN7ISxthkbwhyk7AesT32sEfxgpg7sF\nUtz5sxZ3Vm/G7c9SIBWo38SxWCzY29ubPfijwDAMFM+SGYYBHN3hHjBO/UV1NUDud2AqbuvcTie/\nLhi9OhRQeVuS6jr8OHc7yi9rHwqiTVFRESIjI+Ho6AgulwtHR0dERkaiqKjIqPfVVPPnzweHw8GG\nDRswa9YslJSUAJAHNBTBHw6Hg5iYmBZpT3VlJUQiEWxtbSESibQeo+rqatjY2EAkEum9aW2MW+du\nYFf0Vux8/QdcPymfup3FYmEATz7EbOXKlVp/T7H8GV4fred89X0Rzu0pwi8LdmHTh7/jrq36NOhV\n2X+j6tdjBrezqKhIGfxRfG41NTXKz00ikWD69OlGnU/d+3REyqF3Mf3dEWCz1d8D/9IdzB25DqnL\nD0BSJ4W0ogo3P/pKGfwBgF48d3zRfzg4VlbYuHGjfEicrS169uypPI+2bNmCfv364c51AeaP/04j\n+PPagkBMfWcYmCtnwOR+B+xeBpw9qDv4w3UGBowCwj4Ba1gkWB16aj3+/fr1w4YNG1BVVQWRSISq\nqips2LDBZFmJVo5cuEW8gs6pn8AxaCjA1myDKP8Urr2xDHe/2obCP/9GZGQknJyc4O7uDicnJ4P+\n/hkJA7HEFQ9kvSGQPYf/Z+++45uq1weOf05GR7oHpZRdStnIRhkiIC2yUdmgUhS3oNcrIHod96rI\n9SrqTwWlZSgbBRREylBQcDELMmxp2S3Q0p2kWef3RyA0TdJBJ+33/Xrxqp6Vb5OTNOc5z/d5sjMa\no81ww2JynSej9pHwb6ukYbSasGgVfm0VqK+XunNXKPFUqigoKCApKcn6GLKMTqezfV4mJiZiMBjQ\naDR4eFRt1zqRASQIgiAIgiBUOItOT9orH1NwItluuUfnNtR/7UkUbuoyHU82GslYuJbcrb84rHNv\n1YyQudOrtO28xWxhz3vbObDsd4d13abexd3/uBep0AWLbDLCn9/Aqb0O25v0Sq7s0WPIsl+u8PUm\n6KnxeN/d1XqMGpIBVFKWxP4l8+hosq91hFcADJmJ5OX6NTq86k92/nur3TK/xgFMWDEVr+DiCxHX\ntI47lTlFpiwMZy9xZX4ckYveQGc2oVKpXD5HJpOpQjOAMpLT2ffRj/wdf8Lp+ksFaXx45nPMFnOx\n2S2xLy5EcVrm8jHHLJrCVJKF/mHp+KhvTrmS1WpC35+FpkXJmWSlL3A+kthFn4JvPSRl6T/HEn5L\n5j9PrOSSk6Dm3Z3r8VhYDmTap5NIahVBz00ipZ6m2GybrIw8nhn6f5w5aV9UffITPXh8QqA14yc/\ns/gBNmhlzfZp3L5SWqKXl+HMRa4t2eh02u/m1CReOLIL0/VuZc7e/2OGj8R4Pg3D+VSM59Iwnk/F\ncC4NU1q6Qw05sDYr8wyT8GqsQNNAQnJWxb/oGHOgIN+X13b+xoKdOxk9ejT+/v4O0wkzMzPZuHGj\nqAEkCIIgCIIg1B6WfB2pcz90KHzs2b099V95vNRt2U1XrnH57c8djgPgM/RugqY/iKQuW0CpPIw6\nI9/P2kDSjpN2yyWFxIBX7qPT+G52y+WcK/DjEsi86HiwZp2h51iyv/2ZzBVbwOQ4LexMRAjLryWz\ndsM3t1yTpKIcOXKEbt26ldjd5txX/yVUZx/8kz0DMXacAG6uuyAdXvEnR785ZLcsKDyYQW8OR+3p\n/DU+evIEd40aWuM67lRn7SbZYiHn25/IXLIB2Whi+oGt7Lhiff+4eo4ARo0axYYNG8r12DmXsvn1\n0938tfGIta23E+H9I+nzXH92Hf6p1IGy/PQ8Un5OImV3Imf2JWPIc5yq46c2ck9Yul3HvSyjmpRm\n3Wl+TyvC+7XEr5F9EFLOz0Q+m4BPlyi0BYaS67a4qchd+IQ1SOITDP6h1n9+9W0/JZXz2j7avAL+\n75VNfLv0V9uyu4LNTGthxL1IzEUZHED9Vx7HPbLQFDEnQeD8HD0zRn7KyUM3OmjJ3BEOT070p21I\nNpLFsQaRjZsGInpAqz5IfiGut6tBdAl/cy3uG9vfg8LT5Fy+/xUKNt31AG18g0o4unOSCjTXg0Ge\noaULBs3bcoBXvv4Vy/VwS+GgFIBCoeDQoUOiC1h12bZtG/Hx8QBERUURHR1dzSMSBEEQBKGuqY3f\nR8y5+aTNWYAh+YLdck2vToTMfhRJVfydZt3BE1yZH4slp2iLdzVBz0zCZ2DPCh9zcfLT89j49GrS\njtpnI6g91Qx7/0HC+9lPfZNTDsLeVY51JRRK6HG/9cLr+oWc4ewlrr6/HEPizUBXae5su8okkWUZ\nTCYs2gIs+gJknf76zwIs1//Jev31nwVYtNd/6vTXfxbYbS/r9bz421bWnz9ZYpbEmEatWTx1ID7h\n9hUnCq5ZSPvJjOwY57plLyX8WOZCuVWpqjO3TOlZXH1/GfrDNwOUjx/4ge1XzpT4HJUnAKS9ls/v\nn//CkVX7MRudBx0adWtCn+cH0rDzzZpQtxIoMxvNXDp0nuTdiaTsSSLj9M3Oe8198ukcZD8N6nSO\nhiPX/AAIDA+iff/6tGxlwtdyDunaBXQGE16Pf1bqui35i57E081VAFsC74DrwaBQ8K9//Wcokpu1\n1suv8ceZ/+wq7vXMZEiY43OlaNmMRm88idLf12550XOpQGfgHw98zuF9p9G4y0R3lxnVWya8pAZo\nwU2gVR9o3sVlsKomk2WZ/J8PkrlsEy9sW1uq9/+YRq15t8M9ZXocZZAf6sahuDVpgLpxKOomDXAL\n9UeRlWKtGXTpFFz/bC4s4Xw63d5Yg8nsOiilVCo5ePCgCAAJgiAIgiAItYs5O5fU2R/YtWoG8Lq7\nK/X+GYOkdCxLKVssZK/bRuby7xxbvDeoZ23x3rxRpY67qIzkdDY8sZLsC/ZztbzqeTP6swnUb3vz\nqqu4KV/4BMM9U50WRpbNZrLXbydzxRZOXLtcijvbSuKnz6K1X7BDsMaiKwCz48XJrSpLdxtPpYpj\nUdMI6aXCq5H966u7YuHKHrOz66ZKHVN1dNypanl7DpDxfyux5N3sAFWm58jDndyUv5DqNUVSli5D\nryCvgP1LfuXAst8wap3X+AppE0qfmQNo1qeFy+e/PIGy7AuZpPycRPLuRM7/nkIX33QaeRUK5Ehw\nWumDf2NoEWHAP8D+5JNlGZ8nFqI1lOI5upEBdCvnkcYP/EKRPQPJ+uUU+pNXMObKWArFh+NTlWzM\n8Oa5efczeEJ3JEly2plszJgxcKkJ8oUcRvWWieomo3Ev5rGVagjvag06Bzcp+9hrIIvBiI+vL9oC\nfek+kwZNc/q6qeoHob4e5LEFexqHovR2na0IIOvz4dwRSDkEaX/b/lbFxO5g6S8namRQWgSABEEQ\nBEEQhEpnupZN2qz3MV60LwbsPbAnwc8/BJJku/iz5OtI/99StL8fdTiOpmcHgv/xSIlfzCtC4QvS\nC/vPsunZtRTk2GcHBEeGMPqzCfg28Lu5X85V+CkOrjmb8tUJek2wZQK4Yjh7iYeGjGDN8QOVcmf7\nVpS1u83xqEfxUKuo31eJZ337IJD2ooUr+8xQziuRmt5xp6pY8nVkfLaGvF2ONakMHmpab/i4bNkt\nnp4Q0hzqt4DQCAhuhqSyn4Jn1Bs5smo/v3/xC/osndNjBjQLovdz/YmMamNXE6syGXVGzv98CvPn\ncfj469E0tNZwUXoU//ilvWifPKAby58YUnJNnTIw62UKcmSOXpD49YyCs2kSZy5D274daNFPxRNP\nPeq8dpNCwZfTBzGuZ6Trg/uGQKveENETyb3yPzerkk6nQ6PRlPrc/vuROfiGN7Fm8lzP6FE3qo/C\no7jIWenIulw4exg55SA+o14sVTDRw8MDrVYr2sALgiAIgiAItY8pPYvUl/5nLbp53YmcDL4yXWbT\n0f3WO9uengxrFMnDIZH29RokiYCHhuM3JhqpFK19y6Po3XZPdw86aNrSx78nYR432w037R3O8A/G\n4O598+JBTjkI+1aBseQpX8Vx1rq7qNLc2a5IZcoAUqn5e/q/kCQJSWEhKDILN2/7TmnadA+yzvhi\n1/6rEIvJTObZaw7TiXzq++IZoLGNKfLzN9GZSm4n7qlUcfZ/SwiYMhxVoJ/Ddrcr/bFErr63FNOV\naw7rPDpGEvz8Q/g3b4RWV3KWhMvsFoUK6jWF0JZYgsM5vi+bfQv3kXc51+mYvEN96fV0P9qNvAOF\nquoaT8v6PDj/F5xLQL54AslS8lxDWYZLF1V8vOsA83/cA+CyKDXcrJMkG/WQfRmy0iDrMmSnWf87\nN4NyRzav+y0xnbvnrcFkKSYLUKlg/2vj6Ng4+OaOkgKadLBO83LRxas2KMvnZFVlAJY1KFXVQenS\n5fUJgiAIgiAIQjmpgv0JfWcmqS+9j/nqNaf1bbQ6HWsTj/BN0lHev2MAwxpEoPD1IuSlaXh2aVPp\nY3TWTUpXoOePgoPszzrMxLAH6OTbng4Pdmbgq0NQqq01jGSTEfZvgJOOXcqKm/Llil6vt7XudnZR\nA9CyZUvc3NzQGQwUWMx4OJuyo1Sg8PRA8nRH4eF+87893ZE8rv/09Li+7voyjcfNddd/3thv3LN6\nli5bxrx585xmSdxo3T3hoSk0+uQV23JZnw8/fARZN6cBaoL1aPr2hB73u7wo8z6TwapJS9Bl3pzS\nRCqM+PABWt7bGoDxumSWLFlS4piGNYggb9te8vfsx3/sYHxHDUDhfvvVP7lBNprI/Oo7stdvd+xi\npFIS+PBIfEcPhFO/MLZrc5b+cqLE52hcTxfBAosJLp+Gy6dRAG3MEDBQxYXzai6cV3PpohqjUcIz\nQEPP6X24Y3w3VO5Vc6kp56bDuaNwLgGuJNuei+Iu880WBRcuuHPquJLkJDfy8yU+OGUtzKxSqYiL\niyMuLs6hKLXJZCI+Ph5ZlpHUHhDc1Pqv8HhMBsi5ag0G3QgKZaUhZ11BksoWGPp8z2Fb8Kfw6xYR\nEcHixYuRZZm4uDg+3H6E2JiB1ilmkb2g5V1IXv5leqzbkSRJjBs3rlTv//Hjx1dq8EeWZTKSrpL0\n0ykAWxt4V0GpG+eVu3v5s4/KQmQACYIgCIIg1DHV3U7cmHqVXY/NYtj3y4qvbyMp+H7CM/T/4DVU\nIYGVPq6EhAS6du1abDcphaRg2auxTHr9YdtzZ53ytQSuXXA8aCmnfBVVpjvbHh5c3XcQhaeHY9Cm\nlJ3WSqvwc1Rc625nHbdkbTZ8/wHkFclU6XQfUqf7XD5masJF1k5djkl3M4NI5a7iwdjJNOzSpHRj\nkhRs6mXfBUhZL5DAqaPw6tet0i8MK/r9ZjiXytX5cQ7F1QHUTRtQ758xuDVvCAnxcGiLXVFa16+b\nkv2fv05HrwLQZjt5VNfMZtASiKbtHSgbt4KQ5rd0zpfmeZJlGTLOw/mj1sBPZvHt4W1jLJDRpcpo\nL1rwnhqD5s6uXD6eSvLuRE7t+ouYb57G3d2dP/74w2VR6u7du5c5a8Ock8eVebHoj5xE7Q1qX8n2\nz6OxDyp1AZgdM5XKVJfIXU3uyT+QmnSokS3cK1N5PpPKy6gzcv6PFJJ3J5GyJ5GcS9kYLUbmnPoP\nQInTCYEqzwASASBBEARBEIQ6wlkh0epqJ/7IuAksW7u6xC/IUx95hLglS6pkTDExMSxZsqRMhTvl\nM4dg78pyT/mqqPFUhaJZUsW17i5KzrkKWz8EnX2XJno+gNSmn8vHTN79NxufWYNsvnnp4uHrwfgV\nUwlqUa/4MSlVfHj3SO7zqOf02O6tmhH42IN4tG1RuieglCrj/SZbLORs3k1m3AZkg9Fhve+oAQQ8\nMgpJrYQ/N8Lxn2zr1vz+N1O+2I7pemFwV6+bLMuQmw6Xk9D+dQQ5NQkvT+fFnV2SJAhsbK0fFNoC\nQlq4rD9TmudJtpghLcma5XP+WOnr73gFIIe25ur6w2iTcmwzsxTeGhr+31xbYNlZwLVoQOpWphIV\nJF/gyn8WYkrLsF+hUhH8zAR8onohWyyQf82WKUT2ZeTMVHIvnsX/yf+rsVOJapLyfCaVVfaFTJL3\nJJGyO5Hzf5zBVGAfvJNlmTkn/4MJ6/LiphOKGkCCIAiCIAhCpXA2tam07cQrWk2s21DmMWVnwv5N\ncPJnx4P5BEG/qeXutFOdd7ZLM7aytu6+Qb520TodzFCkcHDfKUgturvc7+jXh4h/9Tu7ZT4N/Ji4\nKgbvEJ9ix9ShbTtyvt9D1ootWHLznR7fq29XAmJGo64f5HR9WVTG+82UkUX6B8vRHTzhsE4Z5E+9\nFx7Cs3Mba7Bk32pIKlIQWqkmIbQPH63eXOLrduVEGr8s2EXKz0kA+PqaadTYaPtXtItWySQIbGgN\nCNWPgPotkDy8Snyevvzg34zr2AAuHHc8X1wJaGitf9OkAwQ2QpIk9CeSSX3pf3Zd8dzbhNPg3ReQ\nVNaMmdIGXHuH9WTjT98S3DKk2GHk7TlA+gfLkQvsg2fKID9C5j6OR+vmxe5vMZtRqVXIMiV+JgGY\nzWYUlVwfrSYrz2dSccxGMxcPniNlj7XL3LXk9BL3WXNpI39mH0KhUGCxOAZcbywXXcAEQRAEQRCE\nCleaqU1VGUioiUUytflavLy9SjWmRn4e/P3FyygynXT5anoH9J5Y5ukvrlTlne1bcavTm+QrybDt\nEzAXymKRFDBgGlLjDi73+/XT3ez7v912y+q1qs+45Q/j7uNR4pjMuflkrdpKzuafwGRfXBpAUqvw\nHTUA/3GDUWhu7TWsjPdb/i8HSf94pdPglVffrgQ9MwGlj5e1FtWeZdZMmcLUnnDv40j1wwGwWCxk\nZWXh7+9vFzTIPJPB3o9/4tTWv1yOpdWQdvR+tAv+6nRrXaC0JMi54nJ7VxKyJbr94xNMZnPZChwX\nJUnWbmVNOkLjDkg+zgN4WevjyYzbYLfMb0w0gVNHWcdTioCrQlIws9njNA1swtD/jqZF/1YOjyOb\nLWQu20T2+niHde5tWxDy8mOlKkJ+43MSauZUopqqIqZc5l/NI+XnJJL3JHJ2XzKGvIKSd8I6NbVx\nj2YYm8PkVx/GZDLRsmVLLly4gE6nw9PTk0aNGpGYmFhtwXsRABIEQRAEQajlatpUopqWAaTL0rJ1\n9kbGf/4IRrn4blIvTxzCFzED8fMsUjxYoYTuo6F13wofa2Xd2a5u8sUTsPNzsBQKxChUMOhJpAYt\nne8jy2x/fQtH1x20W964ZzPuXzQRlVvpah4ZL17h2pINaPcddrpe4edNwJQR+ET3QlK6rqliKjCR\nfSGTrPOZZJ27Rta5TN7+8l12/b275EySBj15su+jeAV7own2xivYC69gb+v/B1n/21OjImf5BvJ2\n/OZwHEnjQfBT4/Hq3wNJkqxdqXYthtS/7Tf08IGop5ACG7qcbvXY5EfJ3X2NY98csptmV1jzvhH0\nntGf+m0bOKyTtdnWQNDlJOvP7Msun7MbStt2fWrfttYCx4Up1dCwjTXLp1E7JA/vEh9Ptli4/Pqn\n6PbbB7fqv/kMmm7tgOIDrgpJYSsCD4AEfWYOoMejvW3veXNuPlffjXWapeUz9G6Cpo8pdV0uWZbR\naDS2gHRNm0pUm8gWmbRjl0jenUjKnkQu/5Va8k7X+TTwI7xfS8L7RdC4R3PUnmrA8VxSq9UYjdaA\nd3UG70UASBAEQRAEoRaracGWG2pKUOrSkQtsfn49uWk5trT9G2MqfCcZi4ld7z7HgDC140G8g6xd\nvso55ask1V28uzLIKQdh9zLs2mar3SH6WZfPp8VkYdOMtST/aB/oaD20PUPeHQ0SpX6edEf/5toX\n6zEknXe6Xt20AT4TR6APDCHr3PUgz/lM27+8yzl2Q5dlmZdPvVViIDEyMhK1pObtVnNdjjHI3UC3\n4Cy81I6ZSoagEAz9++PZrIE1aOQj4X1sJVLGOfsNvQIh+ikk35Bip1s5BDcKCevSmL4zB9CoW1OH\nda7IutzrwaDTkJZo1/0Nyljg+EZreg/vm1O7GrRCUpW9g5s5O5eLz7yFOeNmkWuFrzcNP5mLKsja\nNctZwHXc2HH0dO9M3h7H2kNthnVg0JvDkFOvcPnfCzGlFZkipFIR/NQ4fAb3KfN4b3xO1sSpRDVV\naT8n9Tl6zuw9TcqeRFJ+TkJ3Tety28IkpUTDLk1ofncE4Xe3JCiinsvHqYnBexEAum7btm3Ex1vT\n9KKiooiOjq7mEQmCIAiCUNdUxveRmjjdCqq/vo0syxz88nf2vLcDi8l6YXVJn8aCM4uwyBb7tH0P\nD4bd0Yy5Qzs7TkVpeoe1y5eLArdCyeRTe+HXNfYL3b3gvplI/vWd7mPUGVk3dTmpCTen4V3Sp3E8\n6DR7jv9SpqLLFrOZa5v2kLvme8jNc7pNmtado5k+5BqdBAALj+t6B6DSvt/eafUKaoX9MSVk2vrn\nEumXT9HrSosMf2X6kJjjxY1G597eZu4fm0NwsH2gKFev4Vj2nSgDgrmQd4nxL03CZC6+w93MZo8T\n5hEKWKfW9Zk5gOZ3R5Q74Cjr825OF7uchC7tHF6Pf1rq5yk/5RieTdogVUCNG93RRNLmfGB9Mq/z\n6NCS0LdnIilvHr9oIEGWZQ6v/JMf521zyJJq19qTVpbzUKQwtzLQj5BXpuPROvyWxlr4c7KmTSWq\naUoqJn6jTXvy7kSSdydy6fB5l9luRWmCvGjeN4LmfSNo2rsFHr4eZRpbTQreiwCQIAiCIAhCLVam\nDCA3Fbl7v0bqdB+SqvgL3YpQXfVt9Dl6tr3yLUk7Tjqs227ew7a/d9r+364orVLBl48NYlzPyEqd\n8lUXyUe3wwH7As94BcB9M5C8A53uo83UsnrSEjLPZHA45xgrL32NRbYG84oWE16+dDmD+0STff56\nBs85awZP9vlMss5fw6Q3oZQstPTNJ9IvH5XC8RJJliElV8OJLG8KLM6nhZU3A8hHbaRbcBYB7o5t\nwXMMKv5M9yfbcPO96e9v5oGx2fj52xdlTktV8c16X/Q6a0CjaHZbUTcy7nr4dWb6nTH0fu4eWg1u\nh6SonHPbos/HJzAYrU5fLZmJmau+J+tL+/PNf+JQAiYPK3Hfs/uS2fzCevQ5ekCmnX8urfwdazO5\ntwknZO70UtX7KU5NnUpUkxRbTFypYtboF2hyLYzc1OziDmMntEMYzftGEN6vJfXbhVXae6GqKV9/\n/fXXq3sQgiAIgiAIQuWQJInTp09z+PBhtFotI0aMcNjmpZde4tChQ0zu1ZqRDYEzh63dc7wDKnVs\n7du3Z9SoURgMBk6dOoVer0ej0TBlyhTi4uIYOHBgyQcpo8t/XWL9tC9JPXzBYZ1/dAgfb/sMi8XC\ntGnTWLt2Le+//z6TJ09Gq9Vy4MBBNh1KYWTvztQf80+kph1F8KeCSPVbgMkAV1JuLjTqrd2fmnVG\nUrs77KP2VBPeryU71m3ns8QlWGRXr9sBNmzYgGFTDhe2ppCyJ4nUIxfITMlAey3flgEmI5Fe4M7Z\nPE/cFBb83Ex2GTiSBAHuRpr7aJFlyDKokSUJnwZ+hLZrQJNe4bQa3I6r+gxOnD5Z4vttwtgJzPzf\ni4TfHUGjbk1o7p1HG8MZNErHKV9JORp+vxqA3nwz8BRcz8SY8dn4+NoHq86dVfPNel8MBdbgjyzL\nrLj0NRYsrF27lsBAx4Ba27Zt+fjjj8kgizUJ3xDSOrRSz21J5cbp08ml+lyaMmUKI0eOrNDH92jb\nAv2J03bt2fXHkvBo1wJ1aDEFpwH/xgG0vLc1F/clcYfbJZr5OHYn87mvLyGzH0XpXf7MwKKfkwUF\nBZX+OXk7SUhIYPDgwbai687e/3tP/EpLmuGjcl0rys3bnRb9W9Et5i4GvT6Urg/fSeMezfCu71ur\nPudFBpAgCIIgCE/3Jm4AACAASURBVEItV6rpVg7ddiRo3Re6Dnd68V3RKjtFXpZljqw5wE/vbMNs\ntL/AdvdxJ/qtkbyzcn6p6hJNffgh4pYuq/Ax1nWyLFvblyf+ar8isBEMftZlZ7UJ949n9YY1pcpu\nGRs2qtTj8Xcz0iEwh3oeBqfrpSB/AqeOxqd/d7tztqzTG03Xsq3t3Q8cd3gMZZAfftPHYwpriDYj\nn/z0PPLT81BknaOd12+olfaZQkmJbmz51gez+eZ4yjotra5MAzVdy+bSs29jzsyxLVMG+NLw/+ai\nDPAtdl/DmYukvbEQ82X7ej8WGQ5n+BEyYRB9Zgyo8KyRmjSVqKYobT05Z+//oBb1aN7PWssnrHNj\nlGrXBd9rixoTAJo/fz4ZGRkcPHgQf39/1q1b53LbrKwsZs2ahb+/P8nJyXTv3p2XXnrplo8nCIIg\nCIJQ25U03erLp4czrlMjxx29AqHXOKSGbapyuBXKkF9A/L82O21tXb99GMPffwCfMD98vL3R6nQ1\nqlh2XSNbLLB7KZwt0p2rfgtrd7AihX/LMsWxuKLL7j7u+DUOxL9xgPVfU+t/+zbyR5mSQuaSDZgu\nXXU6Zvc24QQ+9iAerZvblpV2emP+3kOkf7wCS46T9u59uhD07ESUPl72v/PFE/BjrDVjqvDy8O7o\n24wkP1NHfnoe2vR88q/mkZeey32vjqTAWFDjzu3qmgZ6g+7QCdJe+dg6v+86j85tCP33My7rDeX/\ncpCr7y9H1tu3BtebFPx2NYBrBdZzNLx/JEPnj8bNq/ID6HVVWd//8zu+RpM7mxPeryXN726JX0P/\nahh19aoRAaD58+cD2II4gwYNIjw8nEWLFjndvkWLFqxbt44uXbrYth80aJBt/7IeTxAEQRAEoS4o\nriNJh1YRcOBb+Huf850jekL3UUjuXs7X11BXT13mu+fXk3kmw2Fdp4nd6ffPe1FmnEb32ya8Hphd\n47Ik6iLZbLS2h790yn5Fo3Yw4FEkxc279GUtcr5s3EJCwkPxuxHoaRKIf5MAPPw8iw16yEYTOVt2\nk7VyC5Y8xyk/AF73dCfwkVGoQqxTrG6831atWmUr3DthwgRmzJhB+4hIMhatJW/7rw7HkTw9CHpq\nPN4DejiMST5zCPYsB0uRaWJt+kGP0UiS86BFTem650x1d0rKXP4tWau32i0LeHgEfmMH2xeBNlvI\n/Oo7stf84HAMc0h9dhxRkG8fEyIooh6jPhmPf+PKnU5bV5X1/Z+dkY1vYPHZXbVdjQgABQQEkJKS\ngr+/NQK3fv16xowZg7Ohff755yxatIgDBw7Ylq1fv57HHnuMzMzMMh9PEARBEAShriluGoGc+jfs\nWwW5jgETPHzgzjFIzTpVzUDLQZZljn1zmF3/2YqpwH6ajJuXG1FvDieysxsc+h4uny5bW2qRAVTp\nZGMBxH8CV8/YrwjvBn0n2wIdZSpyXgGvmzknj6yV35OzZTeYLQ7rJTc1vqMH4j8mmmNJfzvtSvTk\nsAcI3fyrXf2ZG9zbRVDvxUdQ1w9yWCf/vc/aLa3oNU2n++COwcX+XtU93ao0qmt6k2w2kzbnQ/TH\nEgE4kZPBkrNH+T7jLNrrAYax9z/AFE1Dmp/PctjfZ3Afgp4cS+pfaWx6di3aDPtsLg9/T0YsGEPj\nHs2q4tepU3RZWgLqBVBgMojP7VIqfx+9ctqxYweALVgD2DJ7Dh486LD99u3bHQqXdenShaysLJKT\nk8t8PEEQBEEQhLpGkiQ8PZ1nPEgNImHEbGjXH4ce1Ppc+CkO+cdYZG2Ow741hVFr4IeXNxH/6ncO\nwZ96rerz8OLBRCp+hB8+tramxvqcjO3REoB58+Y5Pe6N5ePHj6/zFxGVTVK7w72Pg38D+xXJ++H3\nb2w3diVJsk0RqorXTenrTdATY2n42ato7nQMlMgGI9lrfuCzqLF07dKFJUuWoNVqcXd3R6vVsmTJ\nEno9OIKNh36331GlJGDqKBrMe9558OfYTmt9pKLBnx4PWLv2lfB7dezYka+++gqVSkVcXByRkZG4\nu7sTGRlpC/589dVX1dpKvLjPpUp9XKWSei/FoPD1YnNqEiP3fc36CyfR6nS2123pV18S/cV8Nqcm\n3dxRpSTomYkEPzcJSa0mrFNjJq19lJC29uesPkvH+ke/4sjq/VX6e9V2WeeusWrSEjp6tQPE53Zp\nVXsAKDk52SGgEx4ebltXVGBgIPv32795bmx3IwhUluMJgiAIgiAI9iS1O1L30TDkefAPddzg7BHY\n+DZy0u81LsM64/RVVoyL5fimBId1vSe1YNLjJnwOxUHq3w7rZ0Z1QqVUEhsby7Rp00hMtGYEJCYm\n2qbIqFQqZsyYUem/h4B1umHUU+BTJCBycg8cvjllZ+bMmahUqip93dwahVL/X08S+vYM3MLta2ed\nyMlg5r4tmMxm23j0er1tPCbZwgtHdnEix5oBpG4cStgHs/AfE42ktL88k2UZ+cC3sH+T/QAkhTUT\nqm2/Uo953LhxHDhwgJiYGDQaDQaDAY1GQ0xMDAcOHKjTrcRVwf6kjbiLF47swnS9m1xxr5sywJcG\n7zyP75C+dsfxbeDH+C8fIXJwW7vlFpOFHW9+z45/f+9QhF4ouwsHzrFifCyZKRn0DbwThaQQn9ul\nVO1TwObPn8+iRYs4ffq03XJJkli3bh0PPvig3fIdO3bY6v28++67ZGVlMXDgQA4ePMjp06dZv359\nmY7njKvIYE37giMIgiAIQu1VU76PyGYjJGyHhHiQHae8ENYaeo1H8nZsLV3Vjn+bwPY3tmDSGe2W\nN2gMwx7S4GM853rnsNbQeShrd/1WrUVpBUdybjp8vwB0RbLOetyP1PYeoHqLCctmC3k7fyNz2SbM\nmTm8lPAj6y+eKrHezphGrfls7hsETB2Fwt3N8bgWC/y21rEul0IF/aciNe5w62MW3aQclLZO0vh2\n3fjyp+2ogl0XEJZlmd8X/czej35yWNe4ZzOGf/Agnv7lbxFfF5347ijbXvnWLpB2OOcYqy59g1m2\nLhOf265VewBo1qxZrF+/3mnAZvv27dx7770O+8yfP59Zs2YB8OCDDxIeHs78+fORZfmWjgewbds2\n4uPjAWudoby8PIdtRABIEARBEITKVJO/j8jXLsLeVZDhJIiicoOuI6B1H5dFaCuTUW/kx3e2cXSd\n/XT/4GAT/aLNNG2Y63rnBpHQaQhS/XDbououSis4kjMvwdaPwKC1X9FnMlJED6D6XzeLTk/Wunga\nxTyAzlyKWlIenuRp850GYGSzCX7+Es4csl+hdocB05EatKysX6NOqqxaUok7TrJ11gaMRYLSfo0D\nGP3JeIIi6lXY71DbybLMr5/s5tdP9zisaz20PQ3GNeOTzz4Rn9slqPYA0Oeff86sWbNsBZxvkCSJ\nAwcO2Or3FGfMmDEArFu3rkKOJwiCIAiCUJvd6t1/2WKG4z9ZCyebjY4bhIRD7wlIfvUrbrAlyDyT\nwXfPr+fqqcu2ZQGBJu7qraVVa4NDGSObkHDoPLTYC2mRJVGzyFdSrIWhC7c/lxTQPwapyc0LvOp8\n3cralchZNznZZLC2eb94oshOXjDoSaTgJpUx9DqtIl43V66cTGPTM2vIuZRtt9zNy40h/72fFvdE\nlmvsdYGpwMS2V77l5JZjDuvuerofdz11t+29Lj63i1ftNYACAwPJyrKvpn7j/2/U7ilOcnIy69ev\n5913362Q4wmCIAiCINRWCQkJxMTE4O3tjUajwdvbm5iYGBISHOvlOCMplEjtB8LI2VDf8Q45V5Jh\n07vICdutwaJKdmrrX3w15gtb8Mff38zgobk8HJNF6zYugj/BTa11Ze6bUWIWRXUVpRWck0Kaw4BH\noVAbeGQL/LTU2r3uxnbV+Lp5eHig0WgoKCggKSnJ6TaJiYm2+jseHh526+QCLcR/6hj80fhbz1kR\n/KkU5X3dihPSOpRJax6lYVf7186Qb2Dj06v5Y/FeMdOkGNpr+ayLWe4Q/FGqlQx5dzS9nu5n914X\nn9vFq/YA0I0pWYU7dO3fv58uXbrYdfJyJisrizFjxrBo0SJbcKc8xxMEQRAEQait1qxZQ9euXZ12\nJeratStr1qwp9bEk33ow+Bm4a5x1SkphFhMc/A42/w8543wF/xZWJoOJnf/ZyuZ/fI0h34Cvn5mo\nwbk88mgmbdsVoHD2DTeosbWr1NAXkMJai4uD25QU1hrufsi+Q53FBDu/QE63Tk+UZRmdTlctF9Xl\n6Uom63KsnemuFGlc41sPhsxEclaQXagQld1NThPkxZjYKXR4sLP9Chl+fn8nW2dvdOhYKFiL+q8c\nH8ulQxfslnv4e/Jg3BTaDL/1Olh1VbUHgPz9/bn33ntZtGiRbdmiRYuYM2eO7f/HjBnD448/brff\nwYMHGThwIHPmzGH69OllOp4gCJWjOr9wCYIgCK4lJCTYCuQ67W5jMjF58uRSZwIBSJICqVVvGPUy\nNGrruMG1C9Yg0MHNyCYn08VuUfaFTFZPXsrhlX/i7WPm3qg8pj6aSfuOLgI/AWHWrJFhLyI1aicC\nP7WA1KyzNfhYmKmAhNg3mDp5wi1nuFWUW+lKJudmwPcfQuZF+4MFNrRm/tSAIuu1XWV3k1O6KRn0\nxjD6z4lGUth/Dp347ihrHlpK3tVi6pXVMWd/TWbVxDiyL9jP7gloHsSk1dNo1FVkw92Kaq8BdMON\nOj6BgYF07drVLqhTuMYPWAtHt2jRwm6bshxPEISKlZCQwIIFC1izZo2t6Nq4ceOYOXOmKLomCIJQ\nA5S2u83UR6YStySuzMeXZRmS98Mf30BBvuMGfvWttYFCyjcdP2nnKX6YuwmVJZ+ed+po31GPSuVi\nY/9Q6HQfNL2jWgpTC5VPPrbT1h59ze9/M+WL7ZjM1k517u7uFBQUANXTBagsXcnkrFTrtC+tfY0Y\nQsJh4HQkd9EtqqpUVTe5M/tOs/mFrynIsa835B3iw8j/G0do+7ByP8btLGH9QXa++T0Wk33nycY9\nmzFiwRg8/EpXf0lwVGMCQIIg3J6K/qGs7i9cgiAIgr2ydLdxU6iJG/MpYXc0JrRDGA06NsSvcUCp\ns2ZkXS78/jWcOehkrQRt+kKX4UhFp42VwGw08/P7Ozmxbh/de2q5o5MeldrFxr4h1sBPs85ITlOC\nhNpEPvAtCd+vptsbazCZLUybNo3Zs2cTERFBUlIS8+bNIzY2FpVKxYEDB6r0xlRpupLJ6Wdh+0LH\nwGnDttbi1irH9vBC5aqqbnLXzmSw8enVZKZk2C1XuauI+s8I2gxtX2GPdbuQLTI/f7CTP2P3Oaxr\n/0Bn7n11CEo3pZM9hdISASBBEG5ZQkICXbt2tU0pqClfuARBEISbytrd5p1Wr6BW3IyuePh70qBD\nQ0I7NqRBhzBCOzbE07/4jAT5XAL8uhZ0OY4rvQKh1zikhm1KNf6c1GziZ6+hieY0nTrrULu6HvYJ\ngjvug/CuSApxgVBXyLJMzPD+LN2yu+QMt6lTiYsre4ZbRYzRWVciOfVv2PkFmArsd2jexdreXukq\nvU2oClXRTUqfo2fLi19z5pfTDut6Tu9D7+f6O0wXq62MOiNbZ28gcftJh3V9/zGQ7jG9xBTeCiAC\nQIIg3LLSTimIiYkhNja2GkYoCIIglCUDSC2pebvV3BK/ZPs3DrAGhDpaA0MhrUNRudtfrMoFWuv0\nnMRfnR8koid0H22b3uLsYuvsj0e5smENHdvn4ubm4iurVyDcEQ0RPUTgpw4qy/mtcVeT+/U8pIAw\nCGgA/tZ/kqdP1Y/7XAL8tNRawLqwVr2h5xiRvVaHWMwW9ry3gwPLfnNY12JAK4a8Owo3r7JlTd5u\n8q7msvHpNVw+dsluucpDxX3zRhMZVbobBkLJRABIEIRbUqYvXBoNeXl5ImovCIJQTUobsO/h15mx\nYaPKfHyFSkG91qG2aWOhHRoS2CwISSEhXzoF+1ZDXobjjp6+JPjdwYdrt9rVkRv7wAOMbdyI/k3y\ncXd38VVV4wcdo6HlnSJTog4ra4Zb/qIn8XQrcr54eFuDQYWCQviHVljtnaLBTTnpD9i70trCvrCO\nUdB5qPi+VEcd23CYHa9vwWw02y0PbhnCqE/G4dcooEqykqralZNpbHxqNblp9hmjXsHejPpkHKEd\nGlbTyGonEQC6btu2bcTHxwMQFRVFdHR0NY9IEGouvdbAio+38+jsYaX+wqXVavH0FAXbBEEQilNZ\n30cKT9mNiYlh9uzZtGzZksTERObNm2frbrMnfjfB5kBSEy6QdvQSaUcvYdQabukx3X3cCe3QkNAO\nYYS1D6GR6i/UKfuAm189iy3cq1Tw5WODGNcz0u64srsPUqcoaNkLyWUhIKGuKNMNKTcVuQufKP2F\ns8bfWkw8IOxmgMivfqlrWDlrkjE2+m5mdg6gY+Ng+427jURqP7B04xJqrYuHzvPtc2vRZtjXhMpQ\nZ3G66QU279xSqxquJO9OZPM/vnb4OxMcGcLoTyfgG+ZXTSOrvUQASBCEUjOZzGz56neWvBvP1UtZ\n/JbzCRZMIgNIEAThNnAr3W0sZgvXktNJTbhI2tFLpCZcJD3xMrL51r4+tujozoB7MvHx0JJwPr3k\nwr1KBftfG0fHxsEYZXfU3QZDm76iMK5gp9Rd7vq2JTamvEEWCXwCrweEwmzZQviFIClvBiSLbZJR\nOLgpSXDXeKTIu8o5LqG2yLmUzcZn1nD1ZBoAh3OOsfLS11jkmtHhrqIc/OoPfpq3Ddli//eked8I\nhv7vAdy9a/e0t+oiAkCCIJRIlmV2f5vAon9v4XzSVdvyRG08V4zHS/zC1SywCzv2fEeLdnW7paUg\nCEJ1q4juNkadkcvHU0k7etEWGMq5mFXqMSiVMj3v0rLo+Hcs23uixL8hD/Vqy4evvIbfvSPL3D1M\nqBtKm+G2/+dddGwUCJmpkJVq/Zl9GczG8g9CUoBvPQhoQMIVPd0mzSi+SYZSwf7XJ9Bx8j+QmnUu\n/+MLtYpRa+CHud/y06ZdLDizCItcszrclYfFZOHHeds4vPJPh3WdJnan/+xoFCpRA6uyiACQIAjF\nOrA7kYVvbObEwXMO6/LNVzmStwoZi8svXBIK7vCeQLBvQ17+dAL9R3aqht9CEIS6qDbWSqgoFf3c\n5KfnkXbsEmkJF0k9ag0KFeS4nh4syzKzT72JWbaUmEWqUqkwGAziNRSKdSsZbgCyxQJ56YWCQmnW\nn9mXHWv0lFJM7A6W/lJycHPq+PuJW/X1LT2GUPvJsszwXkPZ8tvWWtNwxZBfwOZ/fE3KniS75ZJC\n4p7Z0XSZ3KOaRlZ3iACQIAhO/X3kAgvf2Mwfu045Xe/moebBx/vi2eQa05941OkXLgkFLT2jqefW\nyrbflBfu5dG596FUisi+IJSHCG645qzuRm2olXA7kS0ymWczbNPG0o5e5MqJNCwm6wW1wWzg5b/f\nKn3h3vx8NJqKKcgr1F4VkeF2g2w2Qc6V64GhtJsZQ7npFK5j5bCfLOPzxEK0BjFFXiifstS3cle6\n8dOnO2g5sDWB4cE18pzKuZTNhqdWkf73Fbvlao0bw/53P+H9Il3sKVQkEQASBMHOxZR0vnhrKzvW\nH3S6XqGQGDq5J1NnRRPS0B9w/oVr7Jix+Bvb8ueWSw7HuHNQG/71xWR8/cWXeUEoKxHcKF6xdTdu\n41oJtYGpwMTVk2mkJlzkzIFkHvhwIkCJFzaACAAJZVKZAXLZZLBmBxWeRpaVCvmZAOgMJrwe/0w0\nyRDKrawd7t5p9QpqhZqApoG0GNCKFgNaEdapEYoacNM17ehFNj69hvz0PLvl3qG+jP50PCGtQ6tp\nZHWPCAAJggDAtSu5LP1vPJuW7MNscp7y3G94R6a/OoSmkfWdrnf2hWvjkn0seOkbTEVaWjYKD+bt\nFTGEt2lQsb+IINRiIrhRvMJ1QGpLrYTaSpZl1Go1ZrO5xKkNSqUSo9FYI+9oC8INskEHWWnImZfw\n6TQQrb5AZAAJ5VKWDCC1pObtVnMdziXPQA3h/SKJGNCKpr3CUXtWfefExO0n+H7WBkx6k93y+u0a\nMOrT8XjX86nyMdVl1R8OFAShWuXn6Fn81lbGdf4P33zxi9PgT6feLVi4fQZvfTnVZfAHQJIkPD09\n7f74jJrai4++e4qg+vYf7heS03l80Ifs/jah4n4ZQajFEhISbMGfadOmkZiYiF6vJzExkWnTpmEy\nmZg8eTIJCXX3PbVgwQLb87N48WLbl+WIiAgWL15MTEwMJpOJDz/8sJpHKkiSxLBhwwCIjY21ndOA\n7ZyOi4sDYPjw4eICWajxJDdPpJDmKFr1ZtwEa3bbvHnznG57Y/n48ePFuS24JEmS7aZOSedSZ9/2\nTs8l3TUtf204zKZn1/Bpr/+y4enVHP36kEOb+cogyzJ/xO7l2xnrHII/Efe2Ztyyh0XwpxqIDCBB\nqKMMBSY2xu5l+f+2k+Xij0BE+zAef20Yd97butxfUNJTs3l5yhKO7z/rsO6hFwfx6MuDUShETFoQ\nXCltm+PbpRBkRSvLnVJx171mSEhIoHPnzlgsN288FK4jB6BQKDh06JDI2BJuK6XtSiayEYWSlPZc\nWvGfZSiSLJz//Yyt1lqxJAjr1IgWA1oRMaAVgc2DK3TcZqOZHW9+z7GvDzms6z6tF32fH4ikEH+D\nq4MIAAlCHWM2W4hfe4DYt7eSdj7T6TYNmgby2Nwh3Ptg5woNyhgKTHzwz6/5bvlvDuvuimrDvz6f\ngo+/mAcvCEWJ4EbJtFotXl5eou7GbWbNmjVMmjQJs9nssE6pVLJixYo6Pa1RuH3dalcyQSiqLOdS\nQa6elF9Oc3rXKVL2JFKQW1CqxwhoHkTE9bpBDTo2LFfdIH22ju9mruPc72fslitUCga+OoSOY7rc\n8rGF8hMBIEGoI2RZZt+24yx6cwvJx1OdbuMf7M0j/xzEyKm9ULupKm0cm5bs44OXvnGYbtaoRT3e\nWRFDc1EIThDs7P/5JN3vbiOCGy6cPHSOBbM38EX8i1gQnXduNzcaCaxatQqdToenpycTJky4pc5N\nglCTVGRXMqFuu5VzyWw0c2H/WU7v+pukXafITc0u1WNpgrwIvyeSiAGRNLkrHLVH8XWDCtcAzT6f\nyTdPriIzJcNuG3cfd4YvGEPTu8JL9wsLlUYEgK7btm0b8fHxAERFRREdHV3NIxKEinP09xQ+e/07\nEn5Ncbre09udCc/cw/in70Hj41ElYzryazKvPryUa1dyHcby6sJJ3D2sQ5WMQxBqKlmW+X3nSb76\nYCeHfknit5xPShXcUCnd+OvgaSI7NqqGUVet9LRsPn/ze75f+QcAidp4rhiP39bT5Ory95HK7Nwk\nCNVJnNtCRbnVc0mWZa6evEzSrlOc3nWKKyfSSrWfykNF014tiBjQivB7WqIJ9LKtK9qV1NPDkzt8\n29PLqxthHjdv5vo18mf0ZxMIalGv9L+oUGlEAEgQarHkE6l8/ub3/LL1mNP1KrWSUTG9ePjFQQRU\nQxG2KxezmPvQEk4cOOew7pF/RhEzJ1rUBRLqHJPJzI8bj7BiwU6Sjl2yLS9tcCNE3Y5Iryiixnbl\n0Zfvo0HTwKocfpUo0BtZ++lulr+/A13ezfT2fPNVjuStQsYi6m4IgiAIggs5l7I5/eMpknad4sKf\nZ0tVN0hSSLa6QQna4zzx/JNOu5IqJAUTwx6gk297wjo3YuTH4+wCR0L1EgEgQaiF0s5nEvfOD/yw\n+k8sFse3uCRJRI3pwrSX7yOsWVA1jPCmAr2R91/8mi1f/e6wrld0W/71+WS8/erOVBah7irQGfh+\n5Z+s/GgXqWevOawvTXBDQsEd3hPwUlrvsqndlNz/WF8e+se9+NWCL1+yLLP72wQ++de3Tp8jgMC2\nWrb+GSfqbgiCIAhCKehz9KT8nMTpH0+RsicJQ17xdYMu6dNYcGYRFtnCtGnTmD17NhERESQlJTFv\n3jxiY2NRSAo+fOi/PLHoOVTulVNWQrg1IgAkCLcpZymg2dfyWf6/HWxY/AuGApPT/e6KasPj/xpG\nRPuwqhxusWRZ5pvFe/lozgaHukBNWobwzoqYYtvPC+UjUtOrV26Wjo1xe1n72W4yr+a53K7bPZGE\n3FHAa2//02lwQyEpiPCIpp5bK4d9vXw9mDxzIGOeuBsPjVvl/CKVLDHhIh/O2cDhvaedrm/Wuj7P\nvT2KHgNai7obgiAIgnALzAYz5/efsdUNykvLcdhmzaWN/Jl9qMSM5KlTpxIXF1cVwxbKQASABOE2\nU3S+rUaj4YEHHiQyuBc/rz9Dfo7zArHtujflydeH06l3iyoecekd3nuaVx9Z6nARrPFx51+LJtNn\nSPtqGlnt5OxcGjduHDNnzhQXyVUgPTWbtZ/tZuOSfWhddOmQJIl+IzoyeeYAWnduArguBPncc8+h\nvazms9c3uyz0HtzAj2lzBnPfxO6oVMpK+90qUubVXD7/z/dsXv47zr6y+AZomDZnMCNjejn8TiK4\nKQiCIAi3RpZlrpxII2mntW7Q1VOXkWWZl0+9hVE2ioYLtykRABKE20jRNpCF59tKKGjp6Xj3v1mr\n+kx/dSh9h7a/LT6AL1/IZO6UJZw8dN5h3dRZ0UydFSXqAlWA4s4lMU2mcp0/fZWVH+3ih1V/YjQ4\ntr4G69StweO7M+G5/jSJCHG6javghtlsYdvq/Sx+eytXLmY53bdZq/o8/q+h9BlScz8XjAYT6xb9\nzLL/xjsNbCuVCkZP603MnGh8A27/6W2CIAiCUJNlX8zirx+O0PvRe0RX0tuYCAAJwm0iISGBrl27\nYjKZXM63LVz/I6ShPzGzBzN4Qrfb5k7/DQV6I/97Yb2ts09hfe5rz6uLJuHlWzXdymqj0pxLolBu\nxTt5+DwrFuzkp00JTjNZwNoFb3RML8Y+2Y/gBn7lerwCnYGvF+/ly//tIDdL63SbDnc258nXh9Hx\nzprTllWWmcsXzgAAIABJREFUZfb+8Bf/N3cTF5LTnW7TY2Brnn1rJM1bhzpdLwiCIAhCxZNlGW9v\nb7RarcgAuk0pX3/99derexCCIJRszpw5HDx40DbfNjDQ2tknMDCQESNGcP78eQ4dOohSreDlt2bw\n6sKJtO3a9LbMllGplPQZ0h7/IC/+3HXK7mL5XNIVft5ylO73tMIvSNz1vxWlOZcOHDiAwWBg5MiR\n1Tza25ssyxzYk8h/n1/Lwtc3c+bkZafb+Qd789A/7uW1xVPoc197ND7lD3Cq1Eo69GzOiEfuQpbh\n1OHzmM32NbauXMhiy1d/kJhwkYj2DfEP9i7345ZH8olU/j39K5a/t4OcTMegVeOIerzy2USmzRlc\nLZ0LBUEQBKEukySJ06dPc/jwYbRaLSNGjHDY5qWXXuLQoUNMmTJFfI+sgUQGkCDcBmRZxsvLC51O\nV+ei7Yd+SeLVR5aRlW5fF8jL14NXF02iz32iLlBZiDs3VcNstvDz5qN8tWCn0+mMNzRoGsjE5wYw\nZGJ33D0rtzjz5QuZxL7zA1tX/uk0A0mhkBg6pSfTZg8ud/ZRWWVfyyf2nR/YFLfPIUgF4O3rwdRZ\n0dz/WB/UbqKbiCAIgiBUl8KZ5K66kopM8ppLBIAEoYa7eimLhf/+ln8tfLjOzrdNO5/J3ClxnDp8\nwWHdtDmDefifg27LTKfqoNPp0Gg0dfZcqmyGAhPxa/az4qNdnE+66nK7Fu3CmPz8QPqPuqPKp2gm\nH09l4Rub2bftuNP17p5qxj7Vj0nPDcDbr3Jfe5PRzIbYvcTN2+Z0mppCITH84Tt5dO4QAqo5O0kQ\nBEEQBKuitSQLdyUVtSRrNhEAum7btm3Ex8cDEBUVRXR0dDWPSKjr8nP0rPhoF2s++Qm91sBvOZ9g\nwVRnszYKdAb++/w6fli932Fd36EdeOWziaIuUCnIsoynh4YCg77Ec8nDwxOtNr/WnUuVQZurZ+PS\nX1n76W7SU7NdbtepdwsmzRzInfe2rvbn9dAvSXz2+maO7z/rdL1vgIaHXxzE6Ef74OZe8Vk3v+04\nwf/N3cSZU86nxXXpG8Fz74wmon3YLT/G7dgFTHwfEQRBEG4HrrqSzpgxQ2T+1GAiACQINYzRYGLT\nkn0snR9PVka+bXmiNp4rxuO2ui1FTZs2jbi4OGJiYoiNja3KIVcZWZZZt3APn7zyrcM0kWat6vP2\nihiXHZMEqwO7ExkaNZrLhr9KPJdCPdqzbPlSosZ0rYaR1iyuAgmZV3NZt+hnvvniF/KydS737zuk\nPZNmDqR9j2ZVMNrSk2WZ3d8msOjfW1xmLIU2DuCxV4YwaEyXCsm0O5d4hY/nbuTX+BNO14c1C+Lp\nf4/g7mEdbjlok5CQwIIFC1izZo3tS+m4ceOYOXOm+FIqCIIgCBXodrzZUpeJAJAg1BCyLPPjpiMs\nemMLF1McO9/km69yJH8Vsmyp8/NtD+5J5F9Tl9kFyMBaF+i1LybTK7odIP4gFXXxTDqP9f+A1PSz\nHMlbhYzrc6lwR7lpcwbzyEtRdfI5dBVImDjmERJ2XWXzl79j0Bud7qtUKYga05WJMwbU+G5VJqOZ\nzV/+Rty8bVy7kut0m4j2YTz5xnB6DGh1S+dCTpaWpe9u4+svfsFscqzz4+ntzsMvDmLsk/3KlXFU\nNC3d3d2dgoICQKSlC4IgCIJQt4kAkCDUAIf3nubT175zORUjMMSHmDmD0bqf5eGHHxLzbYG0c9d4\neXIcfydctFsuSRJRUyNJzvydtWvXirv/12lz9Twe9SEpJ9IAuGo4RaJuGzLWC/HC55KEgpae0dRz\na2XbP3pcN2Z9NK5SpgLVVMUFEpw9Rzd4aNwY8fCdjH3qHkIbB1TpmMtLm1fA2k93s+KjXejyCpxu\n0/Xuljz55nBad2rssM5Z0NVkMvPdst9Y/NZWsq/lO+wjSRJDJvVg+qtDCKrvW67xFy5MOW3aNGbP\nnk1ERARJSUnMmzeP2NjYOhMoFwRBEARBKEoEgAShGp05dZmFr2/ml63HnK739HJjwrP9Gf9MfzTe\n7oCYb1tYgc7A/Blr2bb2gG1Z0cCGuPsPFouFlyctcTjPBse0JiX7D4dzqVure1n73gGMBrPd9nfc\nFc7bK2LwC/SqyuFXi9IEEgpnSQH4BXrxwPQ+PDC9723/HGVezWXZe9vZGLcPk9HsdJuB93dm+qtD\naNg82JYptXr1anQ6HZ6enowfP55BfUaxdfFJko+nOj1Gx7ua89w7o50Gk25FTEwMS5YsqdNTZQVB\nEARBEFwRASBBqAbpadnEzdvG5uW/YbE4vgWVSgXDH76TqbOiXd4RF9ObrGRZZt1ne/jk1W/JMVy2\nTW0Sd/9v+vw/37P8ve12ywbe35nXY6cgSZLTc+nIvtPMmRRHTqZ9Z6ZG4cHMX/tYra+1VNpAQoi6\nHb0jxzDhmf4Mm9ITTy/3ahht5bmYks4Xb21lx/qDTtcrVQqa3iWzcutHmM3OAkUSkZ6DHTKl6jcK\n4Kk3hzNgdKcK+/ySZRlvb2+0Wm2dLZYvCIIgCIJQHBEAEoQqpM3Vs/KjH1l9vbOXM32HduCJ14bS\nNLJ+FY+u/KozKHVgdyKjhj3IhbwEcfe/kJ3fHOK1mOV2yyI7NuTTH57DQ+NW7L7nT1/ln2O/4MJp\n++LAvgEa3v4qhk69W1T4eGuCsgQS3N09yM3JRe1Wu6fGnTx8ns9e+44DuxPtluebr3I4byVw86tE\n4aw7K4lO3hPxUtbDQ+PG5JkDmfDsPbh7Fn/+lZVOp0Oj0eDu7o5er3e5nbu7OwaDAa1Wi6dn5ba5\nFwRBEARBqEnK385DEIQSmYxmvln8C+O6vMXS/8Y7Df6079GMT394lndWxNx2wZ+EhARiYmLw9vZG\no9Hg7e1NTEwMCQkJVTaGLndHkGFOAmD27NlOt7mxfPXq1dSF2PfJw+d5++lVdssC6nnzzsppJQZ/\nABq3qMei7TPo1Ms+0JOTqWXmqM/YuurPCh1vTfH30bNotVrc3d2dBn8AWrZsiZubGwUFekxm50Wg\na5PWnRqzYOOTvP/N47Ts0NC2/Jz+V24Ef6ZNm0ZiYiJ6vZ7ExESmTZt2fSuZc/rfiB7blZV/zuGR\nl6IqPPgD4OHhgUajoaCggKSkJKfbJCYmYjAY0Gg0eHh4VPgYBEEQBEEQajKRASQIlUiWZfZ8d5SF\nb2522WK5UYt6PPnaMO4efustj6tTTem4I+7+28u4nMNjAz7gysUs2zKVWsnHm5+mQ8/mZTqWocDE\n/Blr+GH1fod1j/wzimkvD74tz92iDAUmVizYybL34vk5/SMsmMRUIicsFgs71h/i839v4etjrwNy\niVl3SqUSo9FY6c+TqAEkCIIgCILgmsgAEoRKkvBbMk9Gf8Tch5Y4Df74B3vzwnsP8NVvs+g3ouNt\neQGZkJBgC/44u/tvMpmYPHlylWQCibv/NxkKTMydssQu+APw4vtjyhz8AXBzVzH3s4k8Ovc+h3VL\n/xvPG499RYGLVui3iyO/JhNz93vEvvMDJqOFYHUkAPPmzXO6/Y3l48ePvy3fu+WhUCiIGtuVxXtm\nciP7p6SsO7PZjE6nq/SxxYydikJSEBsba/tMAmyfSXFxcahUKmbMmFHpYxEEQRAEQahpanfRgjLY\ntm0b8fHxAERFRREdHV3NIxJuV+cSr7Dwjc3s2XzU6XoPjRvjn76Hic/1R+NzewchFixYYAv+FL7b\nHhERweLFi5Flmbi4OD788MNKv9suSRLjxo1jyZIlzJs3z+nd/xsX7Z1b967UsVQnWZZ57/l1HPvj\njN3ysU/ezbApPW/5uJIk8cg/o2jYPJh3nl6FocBkW7dj/UEun7/G2yumERDsfcuPUR1ys3QsenMz\nG+P22S0Pc+/MVeNJYmNjkWWZ2bNn07JlSxITE5k3b54IJABqtfUeUmmmyhkMzmueVbScXelM/H/2\nzjwsquqN4587rDMsIriAigvuuIt7m+ZaapsialoJptkiZm71q2xPrcylTQW1TBNxa9NQ06zcUlxw\nD8UFQURB1mGbmfv7gxy8zgADDJuez/P09Mx77zn3MJtzvvd9v2+9YayJ38Dy5ctZvny54vq3shKr\nsgm8+D0iEAgEAoGgvBAlYALRTcpKJCems3xuBD+v3IdebzA5rlJJDB7bnaBZg6jlVaMSVmhdqmLH\nndtbdwcGBprdtN9q3T3u5WG88tETd917ft1Xu1n0xmZFrGufFnwSPgFbWxurXOP4gQu8PjqUlKRM\nRbxeYw8+Wfd8tfCwkmWZ3T9F8fnMjSQlpJkcr1nbmQ6POTF30VvG8kZzQkJFlDdWRfKuXuf6glU0\n+2wmWfriS+VsbW3Jzc0t18/bjehEvn3iG5AhPjuBv5P3czz7NFk52Wg0GkaOHElwcHCVFn8EAoFA\nIBAIyhMhAN3DREVFsWDBAsLCwtBqtWg0GgICApgyZYr4gVwCtBk5rP1iFz8s3kVWpvm73Pc/0paJ\nswfTpJVnBa+u/Kiqnjt3ehLdvmmXUNFcPdDYknroMz2Y9rk/NjZ3RzXsPzvPMG34UgyGgq/1Bj61\nWLrzVVzdNFa9VtyFG8wIWMalfxMVcecaaj78bhx+DzW36vWsybUrN/l8+kb+3nrC7PGhz/Rg0rtD\ncK3pRFRUFAsXLmTt2rXG78l7WUiQ9QbSftrFze9+RM7JY0bULtbHnS3Wc+eJxx9n0+bNZma0Hj++\nEsa5388aH9dqUYexGyaQk5sjbnAIBAKBQCAQIASge5aqYtxbXTCXJaXT6fll1QGWf/wbyYnpZse1\n9mvIS+89dle2y5ZlGWcnZ7RZVScD6BbmNu0D+w3h2j8uSFkuinP7DuvEW988ja2ddbJjKovL5xKZ\n0HcBGakFPitOro4s2T6Fxi3LJyMnLUXLW8+sJPJPZWtwG1sVMxaMYPCY0peclQd6vYFNIX+z5P0t\nZGXkmBz3blab6Z+PoPMDpu9lkSkJuZevcmPBKnLOXDDGTqcl8fjeDehkQ6FZd7aSiojx0+m96D1U\njtbv/gVwNSqONSOVZaaPLw6gWd+W5XI9gUAgEAgEgupIlRGA5s2bR1JSEocPH8bNzY3w8PAiz585\ncyYAMTExACxbtgw3NzcA+vfvz44dOxTnu7m5cfPmzXJYefXj9jKZoKAgZs2aRbNmzTh37hxz5swh\nNDQUW1tbIiMj78k73LdjLktqxIgRPOQ3hO3f/WuS/XCL+k1qMXH2YPo83uGu3SzqklJ4uudDrIuO\nqrIdd+7ctJ87Ec+rT37NzesZivPuf6Qt7654BgdHuwpfozXISM1iQr8FXI4ueD9KksS8sPH0HOBb\nrtfOy9Xx6dT1/Pr9AZNjY6f24/k3H0GlqvwMq3Mn4pkbHMbpyMsmx2ztbBgzpS9jX+tXbd8D5Yms\n05MSHkHKD1tBpzM5HuGQxSs/f49OrwfuKJWTVMzv8DBDvJrh0KYZnu++iEpj/UzA8KBVXN5XIEx5\ntqvH6LVBd+33r0AgEAgEAkFpqBIC0Lx58wCYMWMGkC/g+Pj4sGTJErPn+/v7ExAQwPDhw43jDx48\naBSN+vfvT//+/RVj3NzcmDBhQnn9CdUGWZZ5etRYfghbXWU37VWForKk7iwluoWbhxPPzRjA4+N6\nYWd/93qs69MyuDpzPlHHTxR/99/GhsjDh6uMmHg5OpEpT3xt0iHL76HmzFkThNrJoZJWVjr0egMz\nR4awf/tpRfzF94YyevLDFs1R1uwWWZb5fsHvLHn3V5NjfZ7owJtfj8ZBXT6ZH8WRk5XLyk+2s2bR\nTvQ6U2+udt0bM33BCHxae1XC6qo+OedjufH5d+TGXDE5pnJW4z5+OM79e3L8+HFl1p1aw1DvFjxT\nuzmtXT2MY+ybN8Lz/ZexcbWeWfjlAxcIH7dKERseMoZGvXysdg2BQCAQCASCu4EqIQDVrFmTCxcu\nGDN41q9fj7+/P4UtTZIkbt68aTz/8OHD+Pv7c/78eSBfANq+fXvFLL4KI8sy1+NTOXs0lrNHr3D2\nWCxnjsSy5dwcDBRv2ulg78jJw+fx8fW65+6iWpIldctM2MmmNg5qO0a8+BBPT34Y5xrl73NTmRi0\n2Vx9YwG5/14C4Jer55h6bCc6OX9zbXr3vy/jVyxC3bFVpa35Tq5eSib48a+Iv5ikiLfr3ph5YRNw\ncas+r+FXb//EmkW7FLGBI/x4c8nTxX5ure0DtnPzUT54YQ25d7SE9+3SiDlrgnCv41LIyPLh0O5/\n+WRKOHEXbpgcc3J15IXZQ3h8XM8qkaFU1TDk5pGy5ldS128Hg6lwpunRAY+XRmLr4aaI3y4mGlLT\nSXhzsYl4ZNfQC88PJ5uMLQ2yLPPD0yu4erTgGt7dG+O/fOw99++WQCAQCAQCQXFUugC0Y8cO/P39\nFeVZMTExNG3alMjISDp37mwyRpIk5s6da8wYWrp0KZGRkcaMIX9//2JLyO42ZFkmMS4lX+g5GsvZ\nY/n/v7PURS/r2J/2hcXGvT1cX8bLuxY9+rWmR7/WdHmoebVvXV4cer2BEcNGsfHHdcVmSdW1b0Pw\n828y/o1B1K5X9s1MVceQk8u12V+SHfWvIn6xsTursq4Sti5fSFDb2DHEqynPNWpHa1cPbGq6Uv+L\n/2FT07WSVm7KjaupTHnyay6euaaIt2hfn/mbXsDNo+q3M/9t7UE+eGGNItbaryFf/PpysaVM5eUD\ndvLQJWaNCjH57vFq6M7csPEVkmmTmpzJF//7ka0/HDR7/KGh7Xl13lN3RTe+8iD71HluLPyevNgE\nk2OqGs54vBCA04N+Fgks+vRMrr3zFTmnYxRxW89aeH4UjJ1nrTKtNWb3v2yatFYRG7VmHPU6epdp\nXoFAIBAIBIK7kUoXgJYuXcrcuXON2Tu3kCSJ8PBwY5nX7fj7+7N+/XomTJiAv78/S5YsUQg+t0rA\nPv74YwD69eun8AiqTKxhJCrLMteupCiEnrNHr5ByI8OisfvTvrQoA0iFLT1cX1Ks09bOhvY9mtCj\nf74g1KS1Z7W/y5qbo+PMkcsc2xvD0b3nidofw864+RY9R2q1mszMzGr/HFiCrNOT+OEStAeOK+KO\n7VtQ972XUdnbGd/f8ukLXHvrC7jt68WxU2s8338ZqQplW6QkZTD1qSX8e0yZodC4VV0WbJpUpQWC\nk4cu8crgL8jNKfBk8fB0JXTX1GLXXd4+YFcvJTM9YKmJuObk6sgH3z5H1z7lY8wryzLb1kWy+I3N\nJi3qAWrXq8Gr84bx4JB25XL96o4hO4ebK38k7ec/FJ/dWzj17orHxBHY1CiZOGrIyuba+9+QffSs\nIm7j4YbnR8HYe5euO6JskFk1bCnXzxa8z3x6N+fJr0aVaj6BQCAQCASCu51KF4DmzZvHkiVLSiQA\ngdLoecmSJQp/Hz8/PwICAujXrx87duxg5syZdO7cmcjISIvWVNhmvixPVWlLLWRZJuHyTYXY8++x\nK2Y3N5ZyPmcHCdknis1uqWPXhuaa/mZmKKBOA7dqlx2kzcjh5MGLRsHnVORlRclKSbOkKqq9eWUi\nGwxc/+xbMnf9o4jbt2iE10dTUGlMX/eb3/1EytqtiljNZx/DLeCRcl1rSclIzWL6iKUcP3BREa/X\n2IOFP76IVyP3yllYEVyPT2H8w5+TlJBmjNk72PLFlpfx9WtU7PjAwEBWrFhRrj5gGalZvPXcSg7u\nUmaL2dioeG3+cB57tmep5i2MuIs3+Gzqev7ZedbkmCRJPDX+Pia8NRgn16r/HVUZZB09w41F36NL\nSDI5ZuNRg1ovj0bTvfQ+XobcPK7PCUG7P0oRV7k64/nhZByaljxj5+zWk/zy2gZFbOzGCdRpVTpB\nqSpSHr9HBAKBQCAQ3LuUWQC6cuUKsbGxtGvXDmfn/LuCGRkZpKSk0KBBg2LHz5w5k/Xr15sVgLZv\n306/fv1Mxqxfv56wsDBef/11Zs6cyY4dO+jXr5/R9yclJUWR7TNv3jxmzpzJ+fPn8fExbwoZERHB\ntm3bgPyspIwM02ya0j5VlpZayLLM1UvJnD0Wayzl+vdYHKnJpRd7HNR2NG9XnxYdGtCyQwNadvQm\nLfca3bt3Q6fTFWrca2Njw5iH3yD2eDY5WXnFX4jbsoMG+NKjXyuatKoa2UFpNzOJ2neBY/vyBZ9/\nj15Brzf1tLhFSbKkKrq9eWUgyzJJX60l/dc/FXG7Rl54zZ1aqJmrrNeT8PpCsk/c1iJcJeE151Uc\n2zYvzyWXmKzMHGaNDiVyt7KdeZ36bizYPImGzetU0spMycnK5eXBX3L6sLKb1VtLnmZgQJdix8uy\njLOzM1qtttzf37o8PfOnb+CnlftMjo16pQ+T3h1SZv8dnU7Puq92E/rxb2a/q3x8vZixcARtuzYu\n03XuVgyZWSSFbCAjYo/Z484D78M96ClsnDVlvpas03N9/rdk/qEszVM5qan7zks4tmlq8VwGnYGV\nj33Nzdt8vFo+0oYhnw0r8zorm/L8PSIQCAQCgeDeptQC0LZt21iyZAmnTp0CYPny5fTsmX9HNyQk\nhM8++4wdO3ZQv379IudZunQpM2fONGnRLkmSWQ+gmJgY/Pz8FOfPnDmTefPmFSoYFecpVJ5YUmph\no7Ih4MGZ3LwIaTe1pb6Wo8ae5u3q0bKDNy075os9DVvUwdbWxuTcO0UphXHvbaJUTlYuR/fGsG/b\nKfbvOMOV89ctXk9lZQfduJpqFHui9sZw/tTVEs9xSb+TKxlVt715RZL87Y+khv2miNl61sLrk9eK\nNXHV3Ugh7uUPMKQViJg2Hm75fkAlLCMpb3Ky85g97jv+3npCEa9Z25nPN02iWdt6lbSyAmRZ5v2J\nq9m2TpnNODr4YV58d6hFc2RlZaHRaCosw02WZdZ+8Qdfvf2zyab1wSHteHvpGBw1pesQdubIZeZO\nXkf08TiTY/YOtjw3YwCjXulzV3fkKwvaA1Hc+GIN+qRUk2O2nh7UmjzG6ubtst5A0lc/kL71b0Vc\ncrCn7lsvoO7c2qJ5Tmw8SsSbPxWMt5F47ucXcW/sUcQogUAgEAgEgnubUglA+/btY9y4cXh7exMQ\nEMCnn37KihUrjAIQQLdu3bjvvvv4/PPPi5zLXMevlJQUatasqej0dYulS5cSHh5u0uWrqIyhW/NV\nxh0zS0stLCm3uh1HjT3N29c3ZvW07NiARi3qYmNj+d30qKgoZdtejYaRI0cSHBxcaFla3IUb7N9+\nmv07TnP4r3Mlyg7q0NOH7v1bW5QdZKlXkizLxF9K4tiefMHn2N4Ysx1/iqNOAzc69mpKh14+dOjZ\nlNTsBLp06VJkllRZPFKqCynh27i5YpMiZuNeA69Pp1ls3qo9eIJrs79UxNRd21J39qQq5QcE+Rkr\n77+wmt83HFHEnWuo+WzDRNp0Kb68qjxZvfB3vp79iyLWc0Br5vww3uLPfokygNRqMqzkcbX75yje\nm/C9yXdGq07ezPkhiFqelvstaTNyCPlwC+uX/IXBYPq93vmBZkxfMALvprXLvO67EX1qBklL1plk\n4gAgSbg+1puazz6OytGhXK4vyzI3l28kdcMO5QFbW+rMCsKpV8cix+tydSx/5EvSrxYIV22f6sjA\nDx4rj+UKBAKBQCAQ3DWUSgAKDAzk5MmTHDhwgLS0NLp162YiAAUHB3P69GljGnNh3BJnbs/OueXb\nY86zpygB6ObNmyxdutTYHewWt0rGKrozWEk2WuYMl2+hdnagxa0yrluZPc3rlEjsKW6dpTGmLkt2\nUN0GNenRvxU9+rXG76EWaJzzNxrFeSUZDAYunrlmzPA5tjeGG1dN714Xh3ez2kbBp2Ovpng2NPV5\nsTRL6m4lbetfJC1WdphSuTjhNW8q9o1Klg2THLqR1A3Kz6z7+GHUeMpUsK1s9HoDn74azs/f7VfE\n1c4OzP1hPJ0fMP0cVwR7I04yc2SoQshu1KIOS7ZPwblGyTJ0LBWmRzT0ZfnqVTjdb53MyTNHLjNz\nZAhJ19IV8ToN3Pgk7Hmatin+fbVv2yk+nbqea1dumhxzranh5Q8e55HRXe/qsszSIssymX9GkvRN\nGIZU07IiuwZ1qTVlLI6+lpdilWUtKWu3krLqZ+UBlYraU5/B+eHuhY49svofdn5YkJVoY2dD4JaX\ncK1f+Y0eBAKBQCAQCKoypRKAWrVqRUBAAO+++y7p6el07drVRAB6++23CQ8P5/Tp08XO179/f3x8\nfBRt3AMCAowG0P7+/ri7u7NkyRJSUlJo0qQJkZGRRj+fefPmkZSUxNy5c1m6dCmA0RQ6JiaGmTNn\nVkoXsJKWWvRwfRlnFydati8Qelp2bECDprWtJvaUJ2XNDjJ4JPDN9x+b9UqyUdkwpEcQufG1Slwm\nJ0kSzdrWo0NPHzrcl5/h417HxaKxpcmSuhvI2H2I6/OWKzoBSWoHvD6egkOLxiWeT9bpuTrjM3LO\nXCgI2qjw+mQajq2aWGHF1kWWZRa/sZl1Xyt9j+wd7fhw1Th69resTMVaXDx7jQn9PkebnmOMOddQ\ns2znq6XKcomKisKvUyd0BkPhGW6Sih97DaO1qwc1n32MGiMGWUVUSYi9ycyAZSalmRoXB95b8Sw9\n+rU2K0onXUtj0eub+X3jEXPTMmCEH698+Dg1a1v22b7X0CWlkPTlWrT7j5keVKmoMbw/bqMHo7K3\nq9B1pW7eSfLSO27OSBIeL47EdfCDJufnaXMJGbgY7W2NEDo93Y2H/zeovJcqEAgEAoFAUO0plQD0\n1FNPIUkSGzZsKFQA6t+/P66urmzYsKGImQrw9/cHwN3dHT8/P0VXr1vHbmXwHD58mJkzZ+Lj44Ob\nmxtNmzY1np+SkoK/vz8xMTF07twZHx8f5s6dW9I/0SqUJAPIwcGRs1EX8W5Wu8ymqFWBnKxcjuw5\n/58gVHx2UKb+OscyfkDGUKhXkoSKDs6jcLIpesNrY6uideeGtO/pQ8dePrTr7oOLW9m6dJU2S6o6\noj2VOK2OAAAgAElEQVR4gmvvfQ23GWVLdrbUff8V1O1blHrevGtJxL/yIYaMLGPMto479Ra/gY2L\nU5nWXB7IskzoR7+x8hNlFqOtnQ3vhIyl9+MdKmQdaTczmdB3AVdiCkobVSqJzzZMLHU7dV1iMl8P\nDGDqsZ3o5PzXWZHhJqmY3+FhhngVfGc5P9ydWsFPI9mVXSDITMtmdtB37N+uvEGQZbiBW/tk9h/5\nwyi4jhgxgk5N+7Jl2SkyUrNM5vJq6M5r84fTo1/FinLVBVmWydi+j+Rl6zFkmj5/9j4NqDVlLA7N\nGlbC6vJJ37aXG4u+hzvK+WqOexI3/wGK2D8he/hr/u/Gx7ZqO8b/9gpOtauWp5hAIBAIBAJBVaRU\nAtCyZcuYP38+7733HoMGDTIRgG5l/7z33ntG8eZepSLaLVcHbs8OivzznKLtOkC0dhuJeadK5ZXk\noLajbdfGRv+eNl0bldpU9l4n63g0195ajJx72+tjo6Lumy+g6d6uzPNn7j1K4gdLFDFNr47U+d+E\nKiusmfPdUakkXv9iJI+M7lau19bp9EwbvpRDfyhbqU/++AlGTHqo1POmrIvg5srNnE5LYuWl4/yS\ncJ4sXZ4xw218lwfw3HJQIQICOLT2oe5bE7Fxcy31tW+h0+lZ9PpmNi7LNwO+nnuW6KwIZPKveXsG\noISK5uqB1LYvELxUKomAl3oTOGsgaqfy8aqp7uRdS+LGotVkHzGTiWtrS83Rj1Jj+AAkM40CKprM\nvyJJ/GQF6PSKeI2AQdR85jEkSSI7LZvQAYvITivIqO02/j4emNq3opcrEAgEAoFAUC0pdRewcePG\nsX//fry9vYmNjWXEiBEA/Pbbb6SmpjJo0CAWLFhg1cVWR27vAnYvmwnfzp3ZQbHnEi1uu67Cln4N\nXqPDbYbNLTs2EF1+rEBO9CWuzlqAnHVbuaIkUXvaczj3sZ7QkbRkHWk/7lLEPCYF4Dq0t9WuYW02\nhvzN/Gmm2YxTPx3GU+PvL7frLpy1ifBvlGVog8d0Z9bigFILZrIsEzfpffIuF5Rg1ZwwHIeBvRQZ\nblnHzpL44VIMGcqSS9u6HtSdPQn7xkV3eLR0LeHf/MmcmSEcTV9jcQZgy44NmLFgBC07epd5DXcj\nssFA+q9/krxiM3J2jslxh1ZNqDVlLPYNvSphdYWjPXiCxA+XKgVowHVob9wn+rP3y93s//ovY9zB\nxYGgiMmoy5jhKRAIBAKBQHCvUGoBCPIzgZYtW0ZaWpox5urqyrRp04yCkECYCRdH9KnLtGjTyGKv\npPT0DJydq17JUHUm9/JVrs6YjyFNaQzr8dJIXAeXPtPEHHJeHvGvfUruucsFQVtb6s2fXqllKMWx\n9YeDfPzSDyZdpya9O4Sng62fgfDLd/uZMzlMEWvXvTELf3oJe4fSC5455y4TP/njgoBKRcPvPzab\n1ZMXl8i1d74kLy5REZfUjtSZFYSma9tSr+N2Bg94ki3bNxebAeilbsfnnyxi2MQHsK0CWSuVjbnS\n1Lwr17i+cBU5J8+bnC852FHz2cdxHdoHqYr6ymUd/5dr73ytFKIBx/u7sH7DNXKzdMbYfZP70OOF\nByp6iQKBQCAQCATVljIJQLdIT08nNjYWb29vXFyEAac57lUzYUsoUVtqjYaMjIwqWy5UkVjLlyjv\nWhJXp32KPilFEa/53BO4jRhY1mWav+bV68S98hGytmCTZ+tVm/qLX0elqbp38//48RjvjF+FLk9Z\npvLstP6M/98jVntfRu2PYfLQrxTXqVPfjZBdUy02MC+MpKXrSdtc4KGi7toWz3dfKvR8fXomiR8v\nI/voWeUBlYT7+OG4Pt6nTH93ST7/arWGzEzx+TfXLXHEiBEEtelOg79OIufpTMY4tm9BreAx2HmV\n3DS8osn59yIJb32BIT1TEY/LdOTgdTcMSKjdNYyPmIy9kyj3FQgEAoFAILCUUt0CHDBgAMuXL+fK\nlSsAuLi44OvrK8SfImjfvj2hoaFkZGSg1WrJyMggNDT0nhd/IL9L160MqDlz5pg951Z85MiRYvMX\nFUVgYCDOzs5oNBqcnZ0JDAwkKiqqxHPpklNJeGOhifhTw39AuYk/AHZetak1eYxyLVevc2PRaqyg\nSZcbvR/vwMdrgrB3VBohf/vpdha9vtkqa0+Ivcn/xq5QiD8Oajs+Xh1YZvFH1uvJ3H1QEXN+uOjy\nPhsXJzzfewWXR+7ItDDIJC8NJ+nLH5Dv8G0pCdnZ2Wi1WhwcHMyKPwDNmzfH3t6erCxtkVmC9wJh\nYWH4+fmxYsUK4/Om1WpZuXIlfWa8xM+XzyjOl9SOeLwyGs+Pp1QL8QfAoUVjvOa+ik1NZVZafads\neta9iY0k033C/UL8EQgEAoFAICghpW4Df2sT7uvry+DBgxkxYgTOztW3C0dERATbtuV3+xkwYAAD\nB5bf5ldgivBKsow7ywlvN8otaTmhPj2TqzM/J+9inCLu8sgDeLw8qkKEthtfrCF9y1+KmMfkp3Ed\nVH6+OtbgyN/nmDEyhKwMpb/KkLHdmb5gBDalLK/JyszhxUGLiT6ufE3eXfEMfZ/sVOr13kIbeYpr\nby02PpbUjjRcMxeVQ/EbaVmWSftxF8kh6026NTl2bEmd158vVTc3kQFoObd/TxbmlWQrqfix1zBa\nu3qg7tqWWq+MxrZWzcpeeqnIi08k4Y2F6BKTFfGbBjVt17yLvfvdedNJ/B4RCAQCgUBQXpRKAEpP\nT2fLli389ttv7Nu3L38iSaJNmzYEBATwyCOPVGsxSFA5CK+korFo82ehSGbIyibhf4vIOXNBEXd6\nqAu1p42rMH8QQ04uV6fOI/dCgeAh2dtR7/MZ2DdpUCFrKC0nD11i2vClpKcoTZL7DuvEW988ja1d\nyTxqZFnm7XHfsmvzMUX82Wn9ef7NR8u8XoDET1aQuesf42Pn/j2p/eozJZpDe/AEiXNCTTxa7OrX\noe47L2FXv06J1yW6JVqGpc/TiCZtCQ0Nxal312ovliUdiSFuxue42CnL2uybNcTz/VewqSF+awgE\nAoFAIBBYSpk9gAoTg3r16sWgQYPu+TbwgpIhvJIKx1qbZENuHtfe+dLE00XdtS1133qhwltC515J\nIH7yHEW3IjtvT+otmIlK7Vihaykp507E8+qTX3PzutI8+75BbXhv5bM43FEqVhQrP9lGyIdbFbEH\nHm3Lh9+PQ6UquyBnyMrm8uiZyDm5xpjnR8GoO7Yq8Vy5F+O49u7X6K4lKeIqZw113pyIun2LEs0n\nMgBNkQ0GdPHXyYm5Qm5MLDnnLtN0zjSy9Hn3VKbUlhmbiNlylPs8k3GzV4pAdg298PxwMrYebpW0\nOoFAIBAIBILqhVVMoG8nIiKCPXv28Ntvv5GRkcGpU6esOb3gHsFaBsd3C9Yqk5H1ehI/WoZ2nzLL\nxLFtc+q+/7JFpUDlQcbOA1z/dKUi5tyvB7WnPlsp6ykJl6MTmfLE1yTGKX2U/B5qzserg9A4OxQ7\nx+6fo/jf2BWKmI+vF99ETEbjYh0RLP33A9z4bKXxsU2tmniv/ACplOKSPiWNa+8vIed0jPKAjYpa\nL43CpYRlfPdyBqAhO5e8S/HkxMSSG3Ml/78LcQpRNFuvw3dbiMXdErVaLWp11TVUt4Qb0Yl8+8Q3\nIIOdykCvOsl4OCpbxNt61sLzo2DsPGuZnUP8WyIQCAQCgUBQgNXqPDIyMggPD2fr1q1ERESQlpaG\nwWCw1vSCewxJklCr1eIH+3+UxChXq9WSkphiclw2GLixYJWJ+GPfrCF135lUaeIPgPPD3XHu31MR\ny9ixn/Qd+yppRZbTsHkdvtzyCvWbKDegkbujeW3YN6SnZBU5/vzJeD54YbUiVsPdiTlrgqwm/kC+\nyHY7zr27llr8AbBxc8Xz4yk49bnDRFpv4Mai1SSFbEDWW/5vQEBAAJGRkQQGBqLRaMjNzUWj0RAY\nGEhkZGSliz+yLJOVlVVmo299Shraw6dICd9G4txQrkx8l0vDpxD/6lySFq8h/dc/yTkdoxB/ABxU\nNqhtbMnJyeHcuXNm546OjjY+b46OVTt7zhL2LNoF/z3deQYVp51b4tihpeIcXcINrk7/jNzYBEXc\nmmb5AoFAIBAIBHcLZcoAysjIYOvWrfz222/s3bsXyP+R7Ovry6OPPkpAQIDoDCYQWIGbl5Px9PEi\nV59bbAaQnWTH/G4f0Oulh+gQ0AUbextkWSZ5yTrSfvpDMcbO2xOvea9VCR8NQ3YO8VPmknf5qjEm\nOdhTb+Es7Bt6VeLKLOPG1VSmPPk1F89cU8RbtK/PZxtfoGYt0+c4JSmD5/t8ztXLBSa3NrYqPt80\nic4PmBf6SoMuKYXYZ99QmDfX/+pN7BvXL/PcsiyTuu43bn77k8kxdbd21JkRiEpTMjGiKmVtmGu5\nHhAQwJQpU4osR5MNBnRXb+SXb93K6omJRZ+UWuq1zIjaxfq4s/eEV1LC8ThWByj/hscXB+DzgA/X\n54Sg3a8UclSuznh+OBmHpt5WNcsXCAQCgUAguJsolQAUHh5eqOgzcOBAvL29rb5QgeBeJeFEPJsm\n/cCK46s5mHqk2M1ftxqdGFHvCQDcvGty/6t9qX39PKk/bFGcb1vXA69PpmFbq+r4Z+Reiid+yhzk\nnIIyD7tG9fL9gCoxQ8lSUpIymPrUEv49dkURb9yyLgs2T6KWVw2juGFrY8erT37D0T3nFee+9tlw\nngy6z6rrSt24g+SQDcbH9j4NqP/F/6x6jcy/D3P9s5WK1w7ArnF96s6ehF1dD6teryKwVEgw5Nwq\n4bpC7vlYsyVcpUHl6oS9jzcOTRtg7+PN2Zw0egx95J7wSlo//nsu7S0oL/RsV4/Ra4OQJAlZp+f6\n/G/J/OOgYozKSU3iqL70CnjCKmb5AoFAIBAIBHcbpW4DD+Dt7U1AQIAQfQSCcuLCn9H8/Op68rLy\niM9OYMHFJRhkQ6GbP5WkYkrjidRz9DTO0cw1g/bu6Yp5bWq64vXJa9jVK3nHpvImPWIPNxZ+r4i5\nDLqfWpOfrqQVlYyM1Cymj1jK8QMXFXFN3TzcO9zk5183o9VqsbN1oKbUlHoOnXCyqQ3AE4G9mDbf\n+sb5cS9/SG5MgSjlPn4YNZ7qZ/Xr5ERf4tp7X5tkuajcXKj79gs4tvKx+jXLC4u67qls2PLUBJpl\nociuKg229Wrniz0+DbD3yRd8bDxqmGRA3QteSbH/XGTdc98pYsNDxtCoV8H7R9YbSPrqB9K3/q04\nb+bJPwm/fOqeyJISCAQCgUAgKCmlEoA+/fRTAgIChOgjEJQjxzccYfs7vyDrCz6iR9NO8MPVjegN\nesB08zf7uf/hesSRPG1+rJGzFr9ays24pFFT75PXsG9S9vKfO7FG6Y4sy1z/dKWiXTlA7RmBOPfu\nao1lljtZmTnMGh1K5O5oAK7nniU6KwKZfE+c2zNJJFQ0Vw+kf59H+XzTC9jZ21p1LbkX4oh76YOC\ngErC+7uPsXWvYdXr3EJ3I4Vr731F7rlYRVyys6XWq89Um9fQ0q57/g1aMbddb8sntrXFvnE97H0a\n4NDUO1/saVIflcZyw+a7uVuiLMusHbOC+CMFgqV398b4Lx9r8p0iyzI3l28kdcMO4+O220PJ0uvu\nqU5pAoFAIBAIBJZSKgFo3759uLm50bp16/JYk0BwTyPLMvu+3M2+r/40OdY1qBc1+tZm0eJFhW7+\ntEmZ7P1qNzd+/ptuHje5fX+jM0jsuVGLhk/2oseLD6KpqbHKmkvrk1IYBm02cZM/RhefaIxJagfq\nL3oDu/pVL2vJHDnZecwe9x0Rv+ziWMYPyBgKzSSRJBV/7trD/Q/1sPo6kpdvInX9NuNjdefWeH4w\n2erXuR1Ddg7XP12Jdu9Rk2Nuox/FbfTgMhlQlyeG7Fyyos5S54GuaHNzihUS1Da2nOgfZFZIULk4\nYf9f+datzB67Bp5ItjZWWWtV8kqyFjG7o9k06QdFbNSacdTraP6GkyzLpKzdSsqqn+/JTmkCgUAg\nEAgEJaFUAlC3bt1o2LAh69evL481VQoRERFs25a/SRowYAADBw6s5BUJ7kX0eXp2vLeFExuOKA9I\n8PAbg+j0dEHHpaI2f9rIU1x75yvQ6wvmlmHvNXeuZ+e3Jbd3dqD7hPvpNKYbdo52pV5zeRmu5pyP\n5erUech5OmPMvqk3Xp9NR2Vf+vVWJLo8PV3b9OFo9F+VUpIi6w3EPvc/9EkFXeFqvfYcLn27W/U6\nZq9tMHBz1c+khv1mcszpAT9qTX2mSvg6ybJMXmwCWYdOoo08Rc6JaLKys0skJJwaMB7n+p7G0q18\nz54G2NSqedcIMxWBbJBZNXwZ188UdPTy6d2cJ78aVezY1M07SVqy7q7IABK/RwQCgUAgEJQXpRKA\n3n77bcLDw9mxYwf161u/jEQguBfJzczll6nrufCXssWzrYMtj37yFM37tbJonuyT50h4c5HCjFcG\n9ifW5KrWtBuTi6cr9095mNZD2iGpSrYZssgnpQyGq2m/7ibpy7WKmOvQ3nhMqh4eJ7Is4+zsjFar\nrZQNadbRMyS8sdD4WHKwp+GauajUFdciPP33A/meTjqdIm7fohF1355UbqVoRaHP0JJ99AzayFNk\nRZ5Cf+Om4niJSonUatISb2DjbJ1sunuZs1tP8strGxSxsRsmUKe1ZyEjlKRv28uoiWP59WJMsYLr\nE088waZNm6yyboFAIBAIBILqQqly8KdPn46LiwuBgYHExcVZe00CwT1H5o0M1j33rYn441hDzfDl\nYy0Wf3LOx5Iw+0uTTky1pz5L5/dG41rftONXekIaW2dt5nv/ZVzef6FE616wYIFR/AkJCTFulJs1\na0ZISAiBgYHodDoWLlxYzEzmcXn0QTT3d1bE0n7+g8w9RwoZUbXIzs5Gq9Xi4OBgVkQAaN68Ofb2\n9mi12iKzTUpDxk6lj5KmV8cKFX8AXPp2x+vjYFSuzop47r+XiJ8yl5zzsYWMtB6ywUDOv5e4+cMW\n4qd9yuWR00n8aBkZEXtMxB8ASZIY7NkUgDlz5pid81Z85KhRQvyxAgadgT1f/KGItXykjcXiD4Bz\nr1a8/nQXbG1UhIaGEhQURHR0vg9XdHS0UfwRCAQCgUAguFcpVQZQaGgoly5dYt26dUiShK+vL23b\ntjWdXJJ45513rLFOgeCuJfliEhsnrCb1Sooi7lrfjWFLR+PepJZF8+ReSeDq9M8wpGYo4h6TAnAd\n2hsAXa6Oo6sPsn/JX+SkmRcbmjzYjAdf60et5kV77RgMBlycndBmZZdrdoshM4u4Vz5El5BkjKmc\n1NRb/AZ2npY9N5VFZWYAGbJzufz0DOSsglbkdd9/BY2fr1XmLyl5CTe49s5X5F2+qohLjg7Unj4O\np54drHo9/c00tIdPkxV5kqzDpzGkZRQ/6D9s63oQ4+lMv0/eQqe/+1uuVwVObDxKxJs/GR9LKonn\nfp5k8fefrMuFLQsg+QphB/5l7LLt6PT5put3muXrdLoqXQImEAgEAoFAUF6UqQ18sZNLEqdPny7x\nogSCe4X4o7FsenEt2SlZingdXy+e+noUTrWdCxmpRJeYTPz0T9FfV2YzuI0dSs1Rj5qcn5WSxYEl\nf3Fk9T8YdAaT45JKou2wTvR6+SGca7uYHJeTrpD1dxhOT0yrEMPVnH8vEj/tU9AVeBo5tGiM1yev\nIdlZt2uWtbG0m5S1PYAydh/k+tyCbAebmq54f/cRko11DIhLgyEzi8Q5IWRFnlIekCRqPvcENYb3\nR5KkUpkbyzo92adj8gWfyFPkliCzSHKww7FdC9R+vmj82mBbvw6SJN0TLderArpcHSse/ZK0+IKO\nhW2f6sjADx6zaLwsy/DXdxATaYxFxd5gYWQSYdv/NjHL79q1qzCBFggEAoFAcE9SKgHo1KlTxZ/0\nH76+lXO3WSCo6kTvOMOW6RvR5Si9URrf35Shnw/H3smhyPG3Nsl2WbkkzJxPXlyi4rjrU/1wD3qq\nyA10SuxN/l6wk7NbT5o9bqe2o8u4nnQZ1wt7J3tkbRoc+QWiDyDLBlxe+AZtbsUYrqZu/p3kpUrj\neden+uExflip56wIbvdJqshMkoTZX5J18ITxseuTffF4frjV5i8tsl5P8rINpP20y+TYpTb1+fb6\nOdaFh1vUTS7vWhJZkafyRZ+jZ5GzLC+hs2voZRR8HNo2K9RY/G5uuV5VOLL6H3Z+WGAWrrJVEbT1\nZbMlq+aQT+yEQ5sVsQx3H5yHTgYkhZhYHUygBQKBQCAQCMqLUglAAoGgbBz94SA7P/wN2aD8+LV5\nsiP93xmMjV3hWRp3tlxX29oxuK4P4xq3p7WrBwDOA3pRK3iMxZubq8eusPuT7cQdNp814VpXw5Dx\ntagrn0TSFZQUBYbuYOXfpysku0WWZRLf/wbt/ihFvO7sF9F0b1emucubis4k0d9M4/LY18FQkN1V\nb/EbODQ130q7Mkj79U+Svg4zrvGXq+eYemwnOjn/sblucv5PPEn28Whjlk/elWsWX0/SOKLu1BqN\nny9qP19sa7uXaL13Y8v1qkCeNpeQgYvRJmUaY52e7sbD/xtk0Xg57jTs+AZu+ylzMi6Jry+r+XJJ\nxXbdEwgEAoFAIKjq2LwjTHoEggpDNsj89fnv/L1gV35rrtvoMelB+swagMqmcG/2sLAwBg0axOHD\nh8nLy8svv8rL5VR6EuuunKGJUw06PdKP2lOfRVJZ7vHu4ulKmyc7UruVJ4mnE24rSZNp2SqXRwcl\n4WEXj2TQK8Y1qe1KyJ+niYyMJDY2Fl9fXzw8PIiOjmbGjBn52S02KkJnB+PZsmweL5Ikoe7sS8bu\ng8jagkyPrMOncO7dBZVT1S3laNu2LU888QS5ubmcPXuW7OxsNBoNY8eOZfny5fTt29eq10vftoes\nQwVZXXaNvKg5ZmiVEi4cWjTCsbUP2gNRnEq6xrhDW9DJBoKCgli3bh3z589nzJgxaLVaIiMj2bxx\nI93+Oof67yhyzl7EkJZZ7DXsmzfCZUAvaj77OB4vBODcuysOzRqW6r0iSRJ2dnZV6jm8G4j8dj/n\nd541PrZ1tOWxBf7YO9kXO1ZOuw7bvwZ9gem93sae3h+t57fdewv/TrK1Zfny5dStW7dc/iaBQCAQ\nCASCqorIABIILMAad//1uXoi3vyJ078cV8QlG4l+bw+mvX/nQkbmY1HLdZWKQ/8cpINf0XMVuc48\nPVHhh4kJ30aPLknUq68ze57O0R3b+/wJ23OcsWPHms9usVGx6vn+BPRsDYMmI9VpUup13SL71Hmu\nzpivyG5x8G2K19xXK9XfxlIqIpMkLngOudGXjI9rPvcEbiMGlsu1ykpubAJj+w5iXfSxYjPJ/Bu0\nYm673oXOpXJzQdM5P8NH3akVNm6u5bhyQVnJSc8mpP8ism8zpO82/j4emFq8ICrn5cCv8yHldlNx\nCfpNZN2e48K7SSAQCAQCgcAMpRKAhg2zzHNDkiTWr19f/IkCQRXlznKr4jxJCiMnPZufgsNN2qzb\nqu0YOn8YPg+1KHaOijITljOSIfJnuBBp9nhWlsS+vzVEHXOk1ZAO3De5D9v2bueNN94wtlxWSRJj\n72vFqwM60t77vy4+alcYOh1JU6PUa7tFSngEN1coPT9qjBiI+3NPlHnu6k5ubAJxE98tCEgS3is/\nKLLkqTLLm0rSKU1tY8uJ/kEFa1SpcPRtitqvNWq/Ntj7NChR5lt1p7qXpe1ZvIv9X/9lfOzg4kBQ\nxGTUbkVnaMmyDH8sh0vHlAf8hiK16w8I7yaBQCAQCAQCc5RrFzCAM2fOlHT6SiEiIoJt27YBMGDA\nAAYOrJp3ywUVx52+LeY8SSy5i5x+LY1NL/zA9bNKvxK1u4anvh6FZ7v6xc5REe3E5bwcOL4dTu5S\nlFTcQq+Ho4cd2b9XQ05OwSY7KvMUq6+sR/9feditu+3+XZsR9uIjyknq+MDAl5Fsyta5SzYYuDb7\nS5NuUpXZ5ryqkPztj6SGFRjqOrZvgdecV82eay2BsyxkZWWh0Wgs7iZ3dvR03Ht0QO3XBnWHllW6\n9K+8qAqvW1nRJmcSMmAxedpcY+y+yb3p8cKDxY6Vj0XAkV+Vwcad4KHnTL73qqNIJn6PCAQCgUAg\nKC+sXgIWGxvL2rVr2b59u/EHjEBQ3bCo3MqCzk03ohPZOHEN6QlpirhbQ3eGLR2NW0PLjGhLukku\nSXtj2WCA8wfg8K+QlWb+JO92JLvfx84vIrm8ryCLKT47gQUXl2D4z7vlzuepWeppZg72U87V8n6k\nniMsWltR6FPTiXv5Q/RJBa2jVTWcqf/lm9i6lz3LqDoiGwxcCXwLXWKyMVZrylhcBvQyOddaAmeZ\n11wScVOtJj0jA9U9lOVzJ1XldSsrf8zdRuS3+42P1e4axke8Unz3w9gT8PsyFCZqNevDo1OQ7Ioe\nKxAIBAKBQHCvY/Vf0d7e3kyfPp0GDRqwfPlya08vEFQICxYsMIo/ISEhxk1ps2bNCAkJITAwEJ1O\nx8KFCwudI/bgRdaOXWki/ni1r8+oNeMsFn8AHB0d0Wg05OTkcO7cObPnREdHk5ubi0ajwdHR0aJ5\n5avR8MsnsOcH8+JPzfr5GTt9n8ejky/DQ8bw1JLR1GpeB4C/kvcbxR9zz9M511ZEnLiknPPs38j/\n7rP4by8Mmxou1J4RCKqCu/qG1Ayuz1uOrDcUMfLuJfvkeYX4I9nb4XR/J5PzoqKijCJCUFAQ0dHR\nZGdnEx0dTVBQEDqdjjFjxhAVFWUy1tpIkmQULObMmWP2nFvxkaNG3dPiT1V63cpCekIaR384qIh1\nf/7+4sWf1Gvw53coxB8HJ3h4vBB/BAKBQCAQCCyg3H5J9+rVi19//bX4EwWCKoYsy4SFhQEwa9Ys\ns+fciq9d8z2Gc/8gZ6crjp/depIN41eTk6bM1vHp0wL/Fc+gcXcq0ZokSWL4gPxyqmI3ySNHFuan\nen8AACAASURBVFvqIKddR94ZAhGLITnO9ARHF+g1Kt+zx6vAn0iSJJo80IyxGyfQ/70hHEvP7zRV\n2PM0c9YsRn8TwYUbd4hL+9chX79kdkxJULdrgdvowYpYdtS/pKzdUua5qyOZu/5RPNb0aI9KY5oJ\nZg2B05pMmTIFW1tbQkNDjcIGYBQ2bnVuCg4OrpD1VFWq2utWWvZ/8xf63IKOgs6ernQY2aXIMXJu\nVn7mT95t36mSKr/sy8WjvJYqEAgEAoFAcFdRbl3A3n77bcLDwzl9+nR5TC8QlBslLbfKXDIJtb0d\n1PKG+r6cPaZnyyeHkWWlCNN+hB9933wElW3JdVdDbh6/j3yFRzcvQycbCAwMZNasWTRv3pzo6Gjm\nzJlj3CQXVZYm52ghKgJO/wl3tHQHQGULbR+Gdv2Q7IrOIirJ89SyjgtHP3oW6XZvIU0NGDIdSVO2\nTk2y3kDCm4vIPlbQShpJwvOjYNQdWpZp7uqEITeP2KdnYsjMMsbqzn4RTfd2ivMqwk+qNNxZ2iQ6\nN+WTlZLFlUOXuLQvhsHvPkmuPrdKvW4lJeVyMiuGfIVBV5Cl1/+dwbQf4VfoGFk2wM4QiD2hPND1\nSaQ2fcprqQKBQCAQCAR3HaUSgGbPnl3k8StXrrB3715cXV05cOBAqRcnEFQGJdog29uS/s0LJhut\n7CyJixftuBhjz8WL9nR+vh/dnr+v1Buy5JWbSV0XwS9XzzH12E50cv7mydJNsmzQw9k9cHQr5GSa\nv0iTzuD3GJKzZaVpJRYSjv8Jf36rPMFKptC65FTiXv4QQ0pBJpaNew3qLX6dPEf7amUAW1oy/z5M\n4kfLjI9VNZxpuGoOkq2N4rzy9JMqK6JzE+Rm5hAXeZnLBy5y+cBFEk9fBRnyDHm8fvaDKvm6lYQt\nMzdx+ufjxsdu3jV57pcXsbGzKXSMfORXOBahDDbtCvePues/1wKBQCAQCATWpFS7rlvlMcUxbdq0\n0kwvEFQqkiQxYsQIVq5cyZw5c8y2XL9VbhXQvYXZDYijWqZV61xatf6vw437Hjh8E7l+a6jTBElV\n+GbnTnLOx5K6fjsAQ7ya0dSpJqv1iWyOOljsJlmWZYg7BQc3Q+o1c9ND7cb5d9LrNLF4TVDg3bJi\nxYrin6eAACQfP+TkK3Di94ITEmPg4Cbo4V+ia9+JrXsN6kwbR8Jbi0GWOZ2WxIqoXfxa93Oy8nKr\nZZekkpKxU1n+5fxQFxPxBwr8pLRaLefOnStUuCupn5Q1aN++PaGhoYSEhFS7zk2lRZejI/5oLLEH\nLnL5wAUSjscrsmNuYSvZYifZGX3Ainrd7CU79n72Bz0nPYjGo2TlpuXJjehETv9yXBHr9XLvosWf\nS8dMxR+PhtAz4K5/bwgEAoFAIBBYm1IJQBs3biz2HG9vb1xcXEozvUBQ6UzxH8T3q74jNDQUWZYL\nLbcKfnEiBgctqtT4oidMjsv/7/h2sHNErtcS6reG+q2RnGoWOkzW67mxYBUYCjaEbZs0ZdU33yJp\nHIvcJMs34/OFn/gz5id3qgl+j0GTzqXeSE2ZMoVVq1YV+TypJBUP1fmvC1XnIZB0Ba7eVq515i9k\nD2+k5j1KtYZbqDu3psaIgaxe8IUiS8rBwQGtVsuKFStYtWrVXVlKpE/LQHtIWR7j3Ke72XNLItxZ\n4idVHkiSVCWzV6yBPk/PtZPxXN5/kdgDF4g7EqvwwykMSZLo6NqWg6lHin3dOrq25eiag5zcfIwu\n43rS5bkexRosVwR7Fv+h8G+u1bwOLR9tU+j58s14+GuVMujoAg8HIdnal88iBQKBQCAQCO5iys0D\nSCCorsjZGbD5I8J2H2bssu3o9IWXWz3ywCA2TFhNzrVEGjXOpbFPLo0a56FWl+Bj5eaVLwY18M3P\nDrKxMx5KCY/g5orNitPrzp6Epnt7ZFk2KwDJ2elwZAv8uxfMfbxt7aFdf2jTxyqbqKK8W1SSitH1\nhtHRta3R50POzszvPJZR0K0KlS08GoxUq1GZ1nLsyBG6dOmCzmC+LX1oaGixPknVkbRfd5P05Vrj\nY7v6dai/9J1CxZuoqCj8OndGp9cX7idlo+LQoUN06GjaRUxgObJBJvFMgjHD58qhy+Rpc0s0R+2W\ndWnYozGZHjk8MWkYOp2u0NdNJamY0ngi9Rw9jeM1Hk70mPQg7Yd3xsbe8uxDa5JwPI7VAaGK2GOL\nRtC8Xyuz58s5WvjlU0i/URCUVDDoFaS6TctzqQKBQCAQCAR3LeUiAGVkZJCSkkKDBg2sPbXgHqEw\ncaNCrv3ntxATCUBU7A0W7ogi7FAMWm2WotzK074OGyeuIfN6hmK8h48Hw+c+iFNuLMSdhhuXUdz2\nLgpbe/BqAfVbo7OpQ9y0L5DzdMbDTg91IeGRrixYsICwsDBjCVhAQADBr7xEe7uU/HKJPHMeIRI0\n7w6dBiNpapTy2TGPiXeLWkMH5zb0dO5i3IhKKonHvwigae8WyElXYMvnoDCFdoOh05DUpTeFDgwM\nZMWKFcYuSXdyq6NUYGAgoaGhZmaonsS/9gk5p2OMj93GDqXmqEcLPV/OSCZs+tOMXbbNvMBpo2LV\n8/0JGP8ikt9j5bv4aoKl30myLJMcc4PLB/IzfGIPXCQ7rXDPHnPUbOJBw+5NaNi9MQ26NlJ0DSzS\nLNvGlnGtR9NSb14gcfOuyX3BfWg5qA2SqmK/V9c//z2X9hS8Rz3b1WP02iDz2YsGA+z4xjR7sYc/\nUqsHynupAoFAIBAIBHctRQpA+/btY/bs2QQEBBAUFGTxpIGBgezfv59//vkHZ2dnqyxUcG8QFRVl\nVtyoKO8WOfYE/L5UGew0GLldf1JSUnBzc0OlUnFpbww/Ba8jN1N5J7++X0MeXxyA2q2gfEXOTof4\ns3DlVP6GJlspGBVFXppMVoIB7VWZvBw1e/q15ZmJE4ybPwcHB3JycoDbNu3dW5hO5Nks3+fHw9vi\na5eG2zfJV6PiCH/uO3Q5BQKWrdqOgJXP4NmuPnLMIfjzO+UEdZvmm0KXwCPp9mtXxe5W5U1efCJX\nxiuN+Rssfx87z1qFjpGPbIFjv+ULnNuPEfZPNNqcPDSO9gR0bUZw/w60964FSDDgRaR69043tTux\n5Dsp9crNfNPm/fmCT+YNyz/jAC5eNWjYI1/w8e7eGJe6RYugRZll+7by5djaQ+z/5i+yU7LMjq/j\n68WDU/vSqJdPidZZWmIPXmTds8rP+vCQMYVeXz70o9IrDKB5T+hVOSWJAoFAIBAIBHcLRQpAwcHB\nbNu2jY0bN9K6dWuLJ42NjaV///5MmDCBqVOnWmWh5U1ERATbtm0DYMCAAQwcOLBcrlOZmS1VnTvv\nbCvEjQpoAy3nZsHmj0Cbaoxlqd0J3naZNWsLNn8De/an6aUGeNrVUYxvMaA1j8x9EluHwq21ZNmQ\n74ETdzr/v+sXzJdpmeHYlWS6vrMWnV5feHmTjYpDswP+27wDLrWh6+Pg3a5S3m/nfj/LT8HrkA0F\nf6PaXcOo1YHUbOSOfHATnNylHNT6IaTuw0p8rarc3ao8ubn6F1JW/2p87NCmKfU+KdyAXzYYYMO7\nkHmzINZjBDmN/HBAj/TzXMVnALUrPDYTSX3veboV+Z1kY8u0oVPwSW9AWnxqUdOYoPFwomGPJnh3\nb0zD7k2o0cCtVJ/Pov49yUnP5tCKfRz6dj+6rDyz4xv18uGBqX2p6+tV4muXZI1rx64k/nCsMebd\nrRH+K54xn/0TE2naLbB24/zSr9vKY+9mKur3iEAgEAgEgnuPIgWg/v37I0mS8YdISSjL2LuRys5s\nqepERUXh5+eHTqerNO8Wee/afN+c/zAAPd4P51BMAqDc/N3ubQPQeWx3es8cUOKyCjlHm2+IfOVU\nviCUlVbouYGhO1j59+liy5vGPeBL6AtDoMMgaPVAmVusl5Wjaw/x+3tbFDG3hu6MWjMOtZsjbP8a\nrv6rHHT/GKRm3Up0nXsxA0iWZa6Mn43u6nVjzOOV0bg+UniZjBx3Ov85v4WNHQR8gGSfL4bJCdEQ\n8YVSmKzfGvpNRJJUVv8bqiqWfCeZ89sxh4OrI97dGtPwP8HHvWmtCnvvZVxPZ//XfxEVHomsN//P\nfctH23D/5D64NXS3+vVjdkezadIPitjI1eOo38k0G9FsaajaFYZOt3rZqkAgEAgEAsG9SJG/5mNj\nY/H2Ll3JiK+vL6mpJbsrercSFhaGn58fK1asQKvVKroS+fn5ERYWVtlLrHQWLFhg3GiFhIQYN+/N\nmjUjJCSEwMBAdDodCxcuLJfry/FnFeIPwCdbDnMoJoGgoCCio6PJzs4mOjqaoKAgDLKBNfEbiM9O\n4KEZ/enz+sBSeWpIDhqkxp2Q7n8aRrwPQ2eQnlyLrESDImtGlmXW/RMNwKxZs8zOdSsedvA88pNv\nIrXpU+niD0DHkV3o9vx9iljK5WQ2v7gWXY4BHnoOnO7YeO5di3zjcomuc6u7FRR0Q7qTyu5uZW1y\nzlxQiD/Y2uJ0f+eiB0XvUz5u3Mko/gBIns2h/R0ZB3Gn4dQfZVtsNcOS7ySDbODv5P0mY+3UdjR5\noBkPTuvHmPXP8+KeaTy+aASdnu6GR7PaFfrec67tQr+3H+W5n1+kxUBfs+ec3XKSFUO+4vcPtpa4\nfK0oZIPMnkXKDD+fh5qbF3+yM2BniFL8UdlAnyAh/ggEAoFAIBBYiWJv55allXtaWuHZDPcKUVFR\nxhICc0KCTqdjzJgxREVFVfZSK428pBTCVq8Bihc31q5di7V9y+W8HNi7VhGL1xp4Z9P+Yjd/F5sn\n0OW5nlZZhyRJZEbFk7TjKtf+0HN5s47Ev3XkOjYh294Fba4OBwcHs5ktAM2bN8fe3h5tdg45VL7w\nczv3T3mY1kPbKWJXo+L4ZdoGZFsNPByUn4lyC4MOdoUiZ6WX6DpTpkzB1taW0NBQ4+cNMH7eli9f\njq2k4uVxlnuaVWUydh5QPNZ0a4uNi1MhZ//nR3X5uDLYwsz7t8NAqHOHP0vkzyUW5aorsiwTtjZf\nmC/uO+lI2glUdiq8uzfmvsm9Gbl6HC/tn8FTS0bTNbAXdX29UNlUfuaUe2MPhn4+nNFrg/Du3tjk\nuEFn4Oiag4QOXMzeL/4gNzOnzNf8d9tpEk8nKGL3Te5jcp5s0MMfKyAzWXmg5wikOk3KvA6BQCAQ\nCAQCQT5VpgRs3rx5JCUlcfjwYdzc3AgPDy/y/JkzZwIQE5PfVWTZsmW4ubmVer7y4l7tSmQJuZfi\nSd24gxs79uK7ZUmlebfIBzbA6d23RST6fvoTu05erNBSIn1qOlcmvoshLdMYc2jTFK+5U5EBFxdn\ntNqsalvepM/Vs3HSGi7vu6CIdwjwo+/bj0LMIfhrlXJQ3WYw8KUSmUIX2SVJUjG/w8OMHPM0tV97\nrkx/T2Uj5+m4PGYWhvSC90udNyfi1Ktj4WNO7oKDmwoCrnXgyf+Z92LJSIaf5kGutiDoUhsem45k\n52iVv6Eqkp2axe7FOxj01mMWfyelJqfiWrP03esqGlmWubTnPH9+9jvXz14ze47aXUPPSQ/S3t+v\nVK3jDToD3z7xDckxBW3cWwzyZej84abrMfkOJr98tYd/ia8rEAgEAoFAICicIm9LDhgwgNjYWPbv\nN01xL4p9+/YRGxtrsXHhvHnzAJg7dy7bt28nJSWFiRMnFnq+v78/Xbt2Ze7cuYSHh9O1a1eef/75\nUs9XXsiybCzvqozMlqqILMtkHT1DwttfEDfpfTK278PBAGobW3Jycjh37pzZcdHR0eTm5qLRaHB0\ntN7mU74WA6f/VMR0zXux6+RFy7JttNoiN4glIembdQrxR7KzpVbwGCSVCpVKRUDASKD6ljfZ2Nvw\n2MIR1G5ZVxE/FhbJP0v/RmraFXx7KwddOweHfizRdQICAoiMjCQwMBCNRpP/vnFwxL9BK37sNYwh\nXs3I+P0AWcf/LX6yKoz20EmF+KNy1qDp2qbQ82VZNi3/at6j0PeK5OwO941SBtOvw751pV5zVUaf\np+fwqgOEDvqC46sPYyfZWfyd5OJWvQyyJUmi8f3NGLthAo/OfRLX+m4m52Qla9n54W+sGPoVp389\noShJtYRTP0cpxB9JJXHfK71NzpPPHTAVf+o2hW5Pleh6AoFAIBAIBILiKVIAeuGFF5BlmeDgYM6c\nOWPRhFeuXCE4OFjhx1EcH3/8MRMmTDA+njhxIkuXLi30/PXr19OvXz/j4379+nH48OFSz1deZGdn\nGz1/LBESEjdtR5+hNXtedUfW6cn44yDxwR+T8MZCsg6dNB6TJInBnk2B4sWNgIAAq4kbsi4P9qwB\nbtvYOHtg2/VxNBpNhQpS2gPHydx9SBFze3oI9g0KzGUtKm+ytSU4OLjM6ykvHJwdeGrJaFw8ldkS\nfy/cxckfj0GXx/Nb1t/OqT+Qz/9Touu0b9+e0NBQMjIy/s/encdFWe0PHP88MwMDww6uKOYGLqkZ\nuJdlKuq9ZmUuWKn3Cqktt6u3rkvd9nu7mf30YjsqaGklanuaC25p7qCSO4oLuIuyDgPMzPn9MTnD\nww6CgJ7369XLnvOc58wZGIZ5vpzz/WI0GsnKymLusKfo4Oln75P28TKE2VLl51LbsjepvyZuD4Sg\nOJVRJenKaUgvtB1H0UCbshNtK3fdA+3uVzcm70WcqNz3oy4TQnBiwzE+f+RTNr27FlNGLoqi2BO8\n19eAa0UoGoUOwzozYdVzPPTyYFx9DMX6ZKRcZ/W0b1k6agGnt5+s0LjmfDM7PlYHdTo+eg++rRqo\n2sTVM7C9SA48Nx/oF16pVX+SJEmSJElSxZQZAPLw8CAyMpKMjAyGDx/O3Llzyc4uOUFkdnY2c+bM\nITQ0lMzMTCIjI2nevHm5E4iLiwNQbd8KDrYlMS0c1CmqcEBn79699oBQVcerCS4uLhUOJLhqdeQs\n+JaUsTO5PDuG3P1HbeWa6zmr0UTGdxtIiXidK7NjyD+RUmK/id0fRKfVlpu7ZUKraqwAdmANZF5W\nt/UZg+LsQmhP2+vpVtz8WY25XP3oK1Wbc+vmeD0+UNXWpUsXli5dik6nIyYmhqCgIPR6PUFBQfbg\nz9KlS+t8VTn3Rh6MmP8Uek914Gzdaz9xZudp6DfBdhNY2PZYRFrJr52yKIqCq6srGicdDZ4fozpX\ncPYCGd9vqPSYdYEl20juLnXeMPeHepZ9UdHVPwGdUAwV2LbU/THw8Ve37VyOyLhccv965NLhCyz/\n6xf88EIs18+o88/09e2FVtHY35OOHz9Obm4ux48frzcB14rSOesIHteTiLUv0OvZvji5Fg8kXj5y\nkW+e/pIVEUu4dOh8meP9vnIfmecdRSA0Og19nntA1UfkZtqSPlvNjkatky3ps2v9WlElSZIkSZJU\nX5SbmXLIkCFERkYihGDBggV0796dESNGMHXqVObMmcPUqVMZMWIE3bt3Z+HChQghmDdvXoW3fyUn\nJ+Prq64A1Lp1a/u5kowcOZIZM2YwefJk4uLiWL9+PVFRUVUer6ZUpirRw03boigKIr+AnM17uPjK\nPFIjXuf6V6swX75W4rV1mflqOtcWfUfKX17h2oKVWK6U/Bz07VvR6F+TCF35KUu//LL04MYfuVua\n7zhG1pptNz0/kZYCB4vc/Af1QfFvx4mNx2h7tjmaQjd/Nbna5lrMd1jS0h0NGg0Npo5D0RX/C3iJ\n25sMBsLDw4mPj6/wqrva5te2IY99FIbWyfEcrWYrP01ZwZVTOfBQkaTQlgLYuNCWxLiKXO5ui3uo\nOuFx+lerMZfy2qzLcrYlIAocN866Jg3Qd2xdan9RYIJTRQLggY6vhRCC3NzcErehKjpnePAv6u+H\nOR+2LEYUrthUj2RdzOSXl79n6agFpO45U+y8s5szo2c+yeeff4FWqyUmJoZ27dphMBho164dMTEx\naLXaehFwrQy9u577XniIiDUvcM8T3dDoin9EOLvjFEtHLeTnl74pFjQDyDfms/XjjarXUpfRIapt\nZsJihk0xYCxSKbTPGJQGLarvCUmSJEmSJEkqFSpNMmTIENavX8+oUaMQQnDo0CHWrFnDggULWLNm\nDYcOHUIIwaBBg1i/fn2Fgz8A6enp5XcqYsWKFQwcOJD58+cTGhpKaGjoTY1XlKIoJf5XFRWtSvTX\nuzoXu9Z8KY30pT+TMuFVLr76Adlb9iIK6vYNV/6pc1yZ+zkp4a+SsWId1pzc4p0UBUPve2j6f//E\nf+503O67F0WrKTm44WpgdOvO9twtAFc/+prchCNVnqOwWmDbVyAKrbAyeEG3Rzm3L4VVL31DU+fG\nPOk/Ao2iqdHVNrm/Hydr9VZVm9eIUPRtS78JKrq9KTs7m+jo6Hp3I9q82138adZjqrb8nHy+feYr\nsvI8oU+RYFbOddi82Pb9qyLf8OFo3B3bXIQpj7T5K6s8Xm3J2ajeguXev0fZ71Gn9tmCNjcYvKBZ\nexITEwkPD8fd3R2DwYC7uzvh4eHFqhIq3k2L52S5lgrxP93sU7ml8nPy+e3DTcT8+SMO/5Co2v0J\nti1RXUaHEP7L3+g56X50zjrV11Wv1zv61tNtXxXh1tCdga/9mb/++CxBQ0opHf/LIRYP+4S4f68m\n52q2/bXk5ePFlO0zeeXYO8Se/57L4iq9JvdVX7z7G7hc5A8ydz9kywMmqVTn5xFJkiRJkqQyq4CV\n5kaS58zMTDw9PQkICKB376qVwp4xYwYrV67k5El1bgFFUVi/fr0q188NK1euJDY2lpdffpkZM2YQ\nFxfHwIEDWb9+fZXGA1i7dq29Ytn8+fNL3OpW1STNU6ZM4YMPPrAfF65KBPDipGd59cGhZK/fgflS\nWpljaTzccH+oO+6hfdC3CajSfKqbEALTgWNkfLOe3PjDpfZTnJ1wH9gLr8cG4NS8can97GOaTLi4\nuJB//AwXZs5F5DmCX4rBBf/3/4lzq2aVn++BtbBvlbpxwCSu5Tdm2djFmDIcQasL+Zc4E3iJ1b/+\ngtFoxGAwMGbMGKZMmXLTARdrXj7nnn8H83nHVhqnZo3w/+hfaPTONzV2fRL/+U42v6euFujbugFj\nlk7A5djq4gli734IpfvwKj9e5uqtpBXZctf4recxdO9U5TFvpYJLaaROeFXV1nzBWzg1a1TqNWLV\nXFsOoBu6DGJ5Uo6qWpperycvz1b6+0aAs/CKMiEEbFkEp/erBx84GaV56cmn6wKrxcqh7w/w27xN\n5FwteRtzy/vb8OC0UBoE2r6OiYmJhISEYDabiYiIYObMmbRt25YTJ04wa9YsoqOj0el0xMfH17vg\na2VdPHierXPiOLvrdInnf889wtKzK7D8EZwt/FrSarR8+dWX9teSOPYb7CiS96dpOwh9Rub9+UNN\nfh6RJEmSJOnOVqUAUHWaP38+M2bM4Pr166p2RVGIj4+35++5ITk5mZCQEFX/GTNmMHv2bNavX09y\ncnKlxqtphW8igoKCSElJITc3F1dXVwICAjh+/Lj9JqJzp06YEo+TtW47xt/2qbZ4lMS5TQAeg/rg\n1q87Wg+3W/SMHITZQs7WeDK+jSP/ZOn5WTSe7ng+/CCewx5E61W13A452/dz+Z35UOjlqm3og//c\n6ej8ilewKXXO1y/AT7Oh8CqS1t3IbvcYXz+5iKwL6i0JoW8OpcvoEFVAqrr++npt0XdkrFAHPprO\nfhGXToHVMn59svm9tcR/vkvV1iykBSPnP4F2c5StGlhhD4xHad2tSo8lLFYuvPQ+ecdP29t0TRrQ\n7NPX6kXgLT32F65//qP9WN+uJf7/m1Fqf5F+Ab5/V9V29O7RdOnzUKWDGyLPaCsNn1No64/eDR6d\niWLwqr4nWY3ObE9my/vrSy133iCwEQ9OG0jL+9XJx8PDw1m0aBEREREsXLiw2HU3VnCGh4cTHR1d\nI3OvS4QQnNmebCsdf9SRTPy86SKRp6OwCmu5r6XOTdxhzYfq9193P3j4nygut/53mCRJkiRJ0p2m\nQlvAapKvr2+xbVs3jm/k7iksLi6Obt3UN37vvfdelceraZGRkfabrGPHjpGTk4PRaCQnJ4djx44R\nHh6O2Wxm3rx5KBoNrl3b02h6OAFLZ+H3/Bicy9gKlH8yhbRPY22Jo9+LJjfhyC1JHG015pLxbRwp\nEa9x5f1FpQZ/dP4N8Xv+CQIWv4PP2IerHPwBcOvTFd8I9RYUy5XrXHrrE6y5FSvDLqxWW9Wvwjcf\nLu7kdRjKt5O/Khb86f38g3QZHQI4kglXV/AnL+kMGd/Eqdo8hj5wRwZ/AB6cNqjYVpNz8Wf55eUf\n4YG/gqFIkO+3r6uUFBpA0Wrwe34MaBzfS/PFq8WCcXWREILsYtu/ykv+vFN93DSI9z+Nsb8vLVy4\n0F6lsG3btixcuFD1vlSYojfY8gEphX515OXA1iV1Lml92okrfPvMV6x8emmJwR+Dnxuhbz3MuG8m\nFQv+CCGIjbWtUpk5c2aJ499oX/blEqybFiH2rUKc3I24fAqRl1PNz6b2KYpCy/vaMG7lRP78/uN4\nNbf9TG69ttMe/CnrtfT5px/Y8v4Ufv/VOUP/p2XwR5IkSZIk6Rap9RVA6enp+Pj4qFbnxMXFMWPG\nDOLj44v1nz9/PitWrGD9+vWqdkVR7Kt+KjNeTRJC4O7ujtFoJCkpqcRS8ElJSQQFBWEwGMjOzi4x\nwJCXnEr2+u1kb9yNNavsGwttQ188QnvjHtobp8Z+ZfatLPPVdDJ/2EjmL1sRxtKDLvoOrfEaEYqh\nZxcUbfXFGIUQpH0aS9bP6i1Bhp6dafTqM+U+lji0EfZ8r2qz3jeelf8+SOres6r2LqOCGfjm0BrJ\ntSDMFs5PnUV+cqq9TdvAh+afvYbG4Frtj1dfmPPMfDNxabHvRfD4nvR7ugOsjlRXDHLzhWH/RHFx\nr9LjpX0aS+ZPm+3HipOOZp+8VuZWqtqWd/wM56cWSiiv1dBi6XtovUr+GghLASx/3RakyFPC5AAA\nIABJREFUuaHvONy79KvQ+5LeSc++7/fSsk9rXL0L5U5KXAcJP6svCn4Ypcugm3p+1cGYlsP2j7eQ\nuCIeYSn+602n1xHyl170mHgfzm76EkaA3NxcDAYDer0ek6mM9zq9nvz8fHKinsXVWVfkpAE8GoJn\nQ/Bq5Ph/z4YoztXzc14TKxMrypJvYX/sXvr8tS/51oIyX0udO3bg13+NpHvLIj9b/SagtLz31kxY\nkiRJkiRJqv0AEEBoaCitW7e2V/IaNWoUYWFhjBw50n7s6+tLVFQU6enptGrVivj4ePuKntmzZ5OW\nlmZfCVTeeLdKZW8ijEYjrq6l3xiIggKMOxPJWrfdlgS5nG+dS9d2eAy6D0Ofrmici5f1tY9bzk1E\n/qlUMr6NI3vzHrCU8lf+PxI7ez0+EJeObcqc180QFguX3v6M3D0HVe2ej/TD75nSK2CJzCvwwyxb\nNakbbQFd+PknT5LWHVX1bdO/HY9EjiqxAk51KLqFB6Dxm89h6FE8EfidxpSRy7Kxi0k7eUXV/uD0\nUELu08BvX6ovaBoEoc9WKXeIJdvIuclvYbmeaW9zDelI47f/VmeTrKZFLSfzh032Y0PPzjR+47lS\n+4vT+2DzIkeDswHTI69g8PCq8PvSu+1exVnnTJNO/rS8vw0t+7alSccmKBs+hYtJjgsUDfxpCkqj\nVjf1HKvKnGcmYckuds3fRn52Xol9OgzrzP1T+uPpX/Z2NSEE7m5uGHNzyw/eO+vI+uyZyr1mXDxK\nDAzh2dBWda0ciYmJREZGEhsba89NFhYWxtSpU29pPqKK/I4TQvDF5CGM79NOfaJzKErIsFswS0mS\nJEmSJOmGOhEAAluQBmxbuEJCQpg0aVKxcytWrAAgISGBGTNm0Lp1a7y9vWnTpo2qf3nj3SrVtQKo\nJOYr18iK22lLHH3xapl9Ne6uuPXrgcegPji3CbA/Rlk3EZ07d8a07ygZ364vs+KW4uyEe2hvW2Ln\nW7Rywppr4sL0ucW2nvlOGoXXY/2L9RfCCms+UueRcXZl2+le7F76u6qv/73NGRk9DieX0gNmNyM/\n5SLn//aOKr+T20M9aDRtQo08Xn2UeT6Dr56IJueKOvHp0DkjaOdzBI7+qr7g7v4o3dXVxCoqe9Nu\nrry/SNXW6JWJuN1/a3OFVYSwWDg77mWs6Vn2tkYvP41b35DSr1n3CZwvFOBs/wDWkOG4GdzIM+eV\n+77kpDjx33b/Kva+5OLpQuADzXjo7gPoRKEbfzdfeGS6bavYLSKE4Ngvh9g6dwOZ5zNK7NMspAX9\npofSpHPFksaLI78SPvlZFm89XG4OoAl9OxIdPuCmnoOKwfuPYFCjQoGhRuDhh6LVERsbW6nk3TWp\nIr/jLv+6kobJRX5mm3eE/pNQNLW+C12SJEmSJOmOUmcCQLermk4kKqxWTAdPkL1uOzm/JagqZZXE\nuXVz3EN7s/paCuMnPV3yTYRWywcDRjJE61PqOBovdzyH9cNz6AM3ldunqsxp6Zz/x2wsVwsl+1YU\nGv1rEm59uqr6iqPbYOdyVVtyQXe+/98pVduNylOu3jWzDUtYrVyYPpe8w44KdRpPd5pHvVHqFp47\n1eWjF4kdt5j8HEe1PK2TlhELxtA87We4pK7yxwN/QWldeiCkNEIILr4ciSnxuONx/LxpHvUGGoNL\nledfE4x7DnLpjY/tx4rBhRZfvldq4mqRfQ1WvkXhWudi6DR+mb2Htxb8hz0Z+8p9X+rhdS+j/UsP\nrrVqnc/wkZmqNmuLe9A8FH5LVlGd35/C5vfWceHAuRLPewf48MA/B9J2YPsKzUdYLbYS5Ue3kZhy\nlW5vxWK2WAkPD2fmzJkEBgaSlJTErFmziImJQafTsXftt3Rp7geZV9T/WctO4l9pikLi1Xy6zViA\n2WKpM5XJyvodJy4kYVnzAdrCX3vPhjD0pVsaJJQkSZIkSZJstG+++eabtT2J21mrVq1YuHAh8fHx\npKSk0LFjR/z8/EhKSmL69On2m4iYmBgaNy67NHpJFEXBqbEfbn264jmsH7rGfljSM7GklfyXcMv1\nTBI2bSXs41mYrbabiOXLlzN37lzGjh2L0WgkPj6etclHGNioJQ2LfEjX+TfC5y+P0vDF8Rju7YDG\npeQcGjVNY3DBtWs7sjftAbPjRsu4KxHX4A72ymAi+xpsWqhKPJqlbcZX718BHDcl7o09GL34L7g3\nrLlATNbPW8j6ZauqrcGUsbi0r50tM3WZWwN3mnTy5+jqgwirLYAhrIITG5NoO344rulHoKDQNp/U\nwxDQCcXVs1KPoygK+qCWtu/LH7FwkWsCiwXX4I7lXH1rXV/6EwVnztuP3R/qgXtZK5UOb1Zt0RK+\nAaxZZuLoqoP4OnmzKyOBhISE0t+XtDreeu4N3DVuGNNKzj2Wfl2Ls96Kv7/jZ1DJuMS+75O4eEGL\nq5crLl7VH1DNSL3O+jdXseW99WRfyip2Xu/pQt+p/Rny38doENSoYsGfPCNsioZTCQA09jIQ1Nib\nH/adIj4hgQ8//JB3332XyMhI9u3bZ19tM2DY4yh+ASj+7VFaBaO07wudQyGwFzS/Gxq2tK3g0f+R\n6DjfROGgXGW8/PUmEs5ctgdbfH19AdtK10ceeYSUlBTi4+PJu3iKR3p2tG151Tqh6GpmRSOU/jvu\n1MEEtBujcNEW+to76WHw31DcS//jgiRJkiRJklRz5AqgW6Dokn1nZ2fy820rGzSKhldGT+ffy94t\na4hKyz91jqz1O8jeuAtrpnorzfTETaw8d6zcv/6Pat6e9zr3A0B/dxu8Hg/F0LNznVq2b4w/bFsV\nUagCkdbHk6Zzp6Nr5Atxn8E5xxY2q+JETJQHmemO56D30DNm6QQaBNbcFjbz5WukPvs2ItcRtHDt\n0ZnGbzxbZ/PN1AWHf0zkl5nqxN0eTTx56tNBGHYtqLZy0tcWfaeuAqbR0OyjV3BuWbEtQzXNajRx\n9qnpqhV+Td77B66dg0rsL6xW+OYtyHGskDt0sR1rv0izH+/PPMjX57/BImw/O4Xfl4puJcq+nMXp\n305yettJzmxPxpSRax9HqxWMGZtO48aO70VBAXz5hTfX0nR4t/C15Q66vw0terTEyVB+jpvS8pKZ\nMk3sitrKvqW7sRRYil2n0Wno+kR3ej3bV5W0utzHy7wCG+ZDRpFqYTo9iY168UHsapYtW2bfKjtm\nzBimTJlSpVU2wmqB7Gt/rBS6XGjV0GXIvk5pwSEhBB7PfIYx31z5vETOBvDwA48Ghf5tYPuZcfO5\n6ff0or/jPA2ubJg2jJCWRf6o0f9plBa3LkeRJEmSJEmSpCYDQLdIYmIi8+bNs99EOClO3OvZift9\ne3GXTwCTNv0DF8/q33IiCswYdyWStX4HufGHEBYrndZHk2sp/ybCVasj+c2P8B4Zikv71tU+t+qS\n+ctW0j78StXm1KIpTV94CM2eFar2TZs82bfHcQOqddYycuFYmne7q8bmJ4Tg0hsfk7v3kL1NcXWh\nedTr6BrIv4SXZ9f8bWyL3Khqa9iuMU+83RFdvPr7i387GPhMpZNCW015pE5+C8sVR8BEf3cbms5+\nqU4E6LLW7+Dq/76wH2sb+hKw6N+l3riLc0dg/af2Y4tVw6cfeJOf7+jv0dSLu2eGELNsUaWCG1aL\nlUsHz3Nq20lObzvBxd/P4+VlZuxfruNcKLZz5bKWr5d6YzY7vn5aJy3NQlrYA0INAtWrc0rLS/bC\n8y/AMTPbP9qMKT2XkrQd0I6+Lw3Et2Xlqh+KiydsK3+Klm5384EBk1B8bUHAW1FxS1gKICuteGAo\n8wq56Wm4Tf705iqTlUSjteVuKhwYKhQsUpwq9ntp5cqVvPLKKyQl2VadGZx1jO4RyNRBXekS0AC6\n/gml658qNJYkSZIkSZJUM246AJSamkpKSgqdO3fG3d22fSY7O5v09HSaN29eLZO8FdauXcu6dbYV\nAIMGDWLw4ME18jhCCHIyc1gyLArjVccNxwP/HEj38D418pg3mK+mc+WXLfiPf6zaKpPVFUVXcGhd\noNlQPRqtY2XQufN6Ype6c2Prl6JRGPa/kQSGdqjRuWVv3MWV/1usavP725N4/rlvjT7u7UIIwYZ/\n/8KBZXtV7S16tWJEhDNK0m/qCzoNQOn2aKUfJ2f7fi7/J0rV1uDF8XgM7F3psarbhVciMe0/Zj/2\nGj0Y37+WnptHbI6B0/vtx4cO6lm72pGry6OJJ2Ff/AWv5rYA5M0EN3LTczm7I5m8A1vp3OSw6tz+\nBBc2xpW+rdK9kYctGHRfG3ZfSCB8cniJecm0ipYn/B+nq2enYmM06tiUfjNCCejeslLzBhBJO2FH\nrHolGdi2bfV/utJbCmuSNd+Eh48vRmMNVSYrjYu7Oijk3gA8/1g9ZPBEUTRlJ6bWaljy8tOEvf0p\nilJ3Vo/WZbfq84gkSZIkSXeeKgeA1q1bR1RUFIcP2z7wx8TE0Lu37UZp4cKFzJkzh7i4OJo1qxtb\nKOqanZ9t5bcPHOWcPZp68fTaF2qs9PgNNVmZrDYJq5Ur78WQszUegIa9tbgFOL6WZrPCF4u8Sb/u\nWBky8PU/c8+YbjU6L0t6JqmT38aa5Qj2uXQKpMmsqXVqK11dZ7VY+XHKCk5uPKZq7/jw3QzpdxYu\nqxN68+BfUVpVrpKXEIJLb35C7p6D9jaNlzvN57+J1qPy28qqi/nqdVL+8i97jiKAZp+9jnOLpiX2\nF6ZsWP6aKqgR+5UX51JteWDcm3gStng83i18q3WeQgjY+gUkx6vaf/zOgxNJZecKO2+6SOTpKKzC\nWmpyY42iYWrLyfi7NLE9j8Ye9P3HADo83BlFU7n3KCGsEP8THNxQ/GSrELjvyRrNm1NVFS0qMGHY\nQ0T/fbRtNVFWWvUnpL5B62RLTD3t0zqVmFqSJEmSJEkqWZWSQO/YsYNnnnkGFxcXJk6cyPbt23ns\nsccICAgAIDg4mC+++ILU1FSGDBlS3XO+Lfi2acj+L3djtdhWqORn59EgsBEN2jas0cdVFIWTJ0+y\nf/9+jEYjjzzySLE+06dPZ9++fYwbN45HH638SoraoCgKrj06YUo8jt4lHZ9O6i1AW7cYOHXScRPa\n69m+dI+4r8bndTVyCflJZxzzdHaiyVvP10rltPpM0Si0eagdZ3edUiX9vXL8Cpq7OtPc76o6KfS5\nw9D87kqt4FAUBX37VmSt2QZ//FyKvHysxlwMPTpX23OprMxVWzHtc+Sxcm4bgM+YP5d+wbHfbM//\nD9evafh1sxug2JOd+9xVvcEfsH398G8Pp/dBvtHe3vZuBVqFkH29gLzMklcdrr4cxznThTKTGyfs\nS8AiLHRt1Jlezz7A0PdH0KSTf6UD1KIgDzYvhhM7i5+898/QYwSKtnJbCG+VihYVWBT7HU16D0Xp\n8AB0CYWg3tCiCzRuAz7+tlLzOmdbkNCcX/4Dl0ZYefmrDRVKTJ2fn19vfp9IkiRJkiTdrqq0Aig8\nPJxDhw6xa9cuMjMz6dGjB4sWLbKvAAKYMmUKR44csS9jlopb/8bPJK5IsB837dqcJ78Kr/HHTUxM\nJCQkBLPZXGZ54/r4F1vL5UuI7/+L1tnxss5Ls/JjrDsp2baksJ1G3Mugtx+u8ZVNOTsPcPntz1Rt\nPhOG4z1qUI0+7u3MeN3IsidjuH7mmqp92L+6EWhZr97K4+GHGPoSeUJbqa1N179eTfqSnxwNioL/\n3Ono27WshmdQeanP/YeC044y576TRuL12IAS+woh4Id3If2ivW3rZgN7dhtwb+TB6MXj8alkjpzK\nElfPwur/qb8XjVrDkBdIT8n4I5n0Cc7uOo05twAhBK8ce4cCUVDuqkS9k54rqZfxaFS1rVki5zrE\nzYfrRcrGa53g/qcqvWqsNpRVVKBo8u6KEPm5tqTUWVf/+C/N8W92Gghr6ddWJjF1PVpRKkmSJEmS\ndLuq0h6U7du321f2lPZhzsvLi5SUlKrP7A4QPK6n6vjC/lQuHEit8cft0qULS5cutZefDwoKQq/X\nExQUZA/+LF26tN4FfwA0x9apgj/CIri6x0KwXwZ++nxa9wsk9I2hNX4TYs3JJe3jr1Vtzm0D8Hq8\n5Bt3qWIMPgYen/8UBj/1lqyf/ruXy16OnEqJKVcJj4zFw9sPg8GAu7s74eHhJCYmlvsY3iND0fkX\nqggnBFc//gphKf1GuKbkJaeqgj9oFNweKGPb4pXTquCP1QqHDrng1tCdUbcg+AOgNGgBwcPUjZeT\n4cBafO7y5d4nuzP8kyd4fsc0RkaPpcv4EApEAXq9vsQAAkBgYCDOzs7kFeSh86ja1ixx5Qz8PKd4\n8MfVE4b8vV4EfwDCwsKIj48nPDwcg8FAfn4+BoOB8PBw4uPjKxX8AVCcXVF8m6HcdQ9KpwEovUej\nDHoOZcRrMG4OjHgDBj0PfcZA54HQsiv4BYCzK6YCC8Z8c4W+d0ajscy8c5IkSZIkSVLNq1IAqGPH\njhw8eLDMPjt27KBjx45VmtSdwq9tQ1re30bVFv/Frlvy2NV9E1EXiNRDcHKPqi39iJWCTNAq0Mc/\nncEvPVDjeZYArsV8iyUtw9Gg1dBg6vg6u7WkPvEO8GH4J2PQuRYKBAhY9uZRcvzuIXbXcbq9Fcvi\nbUcw5uWj1+sxGo0sWrSIkJAQYmNjyxxfcXKiwXNjVG35J1LI+mVrTTydMuVsUr8fuN7bAZ2vV4l9\nhRCcX66uipZ80hnF1ZNRi8ZXujrWTbm7n207WGGJaxEXk+yHOmcdd/VuTejMoRgMBvLy8jhx4kSJ\nwyUlJdnfo1xcKl8tUZxKgDUfQG6m+oRvM3j4JZSGNVcFsCZ06dKF6OhosrOzMRqNZGdnEx0dXe1B\ne0WjRfHwQ/FvhxLUByXkEZR+4SjDpqE8+R4u49/HYHCt0e+dJEmSJEmSVH2qdCf8pz/9icOHD7Ni\nxYoSz7/++uukpqYyZsyYEs9LDiHj1auAjq87TOb5jFJ6V69bdRNxK4j8XNiuvrFPv6qQcdSxasNJ\nWEj7bxSWjKyil1er3APHyPplm6rNa+Qg9K3rT1W8uq5J52YMmzsSRetYyWXOM/Pu6wcZt2A9Zost\nmXBSUhImk4mkpCQiIiIwm82MHTu23JVArsEdcOsbomq7/vkPWK5nlnJF9RMWK9mb1QFN9/49S+4r\nBL++u4oGzurVLcdPeTFq0Tj8WjeosXmWRFE00HcsuBTKdSUE/PoFwpRTpK9iDzjPmjWrxPFutI8Z\nM6ZSq/eEEIj9v8CWxWApUJ8M6Ax/mori5lPh8eoaRVFwdXWttW1VGhc3wsJsv+er+3snSZIkSZIk\nVb8qJYEOCQkhPj6eJUuWsGbNGjIzM9Hr9WzevJmZM2eSkJDAkCFDeOmll2pgyrcXrwAfjq05TO71\nP5KmCtA6abmrT+tbNgdFUXBycqrfH853fQuFVhdYrfDNSm+ysjQ0cnUkObVmGzEdPolbv+4ouupf\njWM15XPpjY+xZjuS4Do1b0zDGRFy9U8182nph1sjD5I3Hbe3/ZiyltTcspMJVzQhrb5Da1tCaLMt\nl40oMGNJz8KtT9eae1KFmPYfJWvVr/ZjxUVPg6ljUXQ6VT8hBJtnrcN0YBvt2jte6zk5Wpo+PQW/\nto2oDYqT3rbCpvCqvII8yLgErYJV7zcVTW4cExND48aNK/T4wlwA25bC0V+Ln+w0AO4bg6Kte5W+\n6pua+N5JkiRJkiRJNaPKe2EWLVrEiy++SHp6OkIIYmNjiY2NRQjB22+/TWRkZHXO87alKEqxVUCJ\nKxLIz7mJyix3GHHhOBz/TdW2d7crly/pOGXxQ9dDfcOedySZq3M+R1irP6dL+pc/Y75wxdGgKDSY\nMg6Ns7zRrAldRgbT69kHAFsgZH+mbWvqzJkzS+x/o33ZsmWUl/9e18Abn7HqXDbZG3eR+/vxUq6o\nXtlFtn+53dcVjYu6nLoQgi2z15GwZBedu6jzqyjteuEXWLs33Ip/e+g0UN2YchCOqrfTVXdeMmHM\ntG35OqUuSY9GC/c9hdLtUdsqJemm3c455SRJkiRJkm43N/UJeOLEiezevZs9e/bw7bffsmfPHnbv\n3s3o0aOra353hA6PdMHF29V+nJdp4tAPB2pxRvWHKMiD7epky9euadm53YDWSctjH42h+b8icLmn\nnapPzrYErn/+Q7XOJe/4GTK+i1O1eT78IC53tynlCqk69Pnbg3R6vCtmYa5wMuGKJqT1fKQfzq2a\nqdrSPl6GKDBXy9xLYzXlkfPbflVb0e1fQgi2vL+e+M934etnxr+Zek6GHv1rdI4VFjwUGhTJsbPn\ne8Q19Xa16spLJq6dg1Vz4OoZ9Qm9Gwx6HiWw5G10UtXdjjnlJEmSJEmSbkdVKgN/O1q7dq29ZP2g\nQYMYPHjwLX38bfM2sivKkTfG5y5fJqx6HkVTj7dl3QJi97dweLPjWEDsV16cP+/EsLkjCRpsS0Ru\nyTZy4Z//R8HZC6rr/f7+FJ5D7r/5eRSYOTdllqpik7ahD80/fR2NQSY+rWmWAgvfPfc1T0aHV6ic\neGVKUpsOneTCtP9TtflMGI73qEHVNv+isjft5sr7i+zHWj8vAhb/F0Vri9kLIfh1Thx7Y3YA8MBD\n2XTrXiig1SQQZcgLNTa/yhJZV+HH2VBQaI5ejeHhf9q2ihXtLwQmkwkXF5fK5fxJOQhbPgdznvqE\nV2MYMAnFs2FVn4JUQVX93kkOtf15RJIkSZKk25dcA/+HwYMHM2fOHObMmVMrH7a6PtldVZ3q+plr\nJG+5NVtN6itx+RTi8BZV2/4EF86fc6L/K0PswR8ArbuBxm89j9bHU9U/7aOvMcYfvum5pK9cpy7X\nDTT425My+HOLaJ20PBI5ms5N7gbKT0g7aNCgCt+cutzdBvdBfVRt6V+twnz52k3MuGzZG9Xbv9z7\ndVcFf7b+b4M9+KPRCDreXSTgEdirxuZWFYpHA+hdZBVIxiXY/U3J/SuZ3FgIgTi0ETYsKB788W8P\nf/6HDP7cIrWdmPp2UNufRyRJkiRJun3pyu9SsnXr1rF69WpSUlJK7aMoCitXrqzqQ9xR3Bt60P7P\nnTj8o6M6UcIXu2jzULsyrrpzCUsBYuuXKDgWsGWka9j2qxs9J93PvU/1KHaNU2M/Gr/xLBdmzEXk\n/VERyGrl8n8X4P9/L+HcqmpVuvLPXiD9619Ube79e2Lo3qlK40lV4+zmjP89zUi4sJ/o6GiEEMyc\nOZPAwECSkpKYNWuWLSeJVkMT18rdnPpOGI5xxwGsWbYKViIvn7T5K2j86uRqfx7maxnk7juiarux\n/UsIwW/zNrFn4Xb7uTZt8zEYCi3kdHaFu+6p9nndLKV1COLCMUja6WhM2onwb4/SKrjK4wqLGXau\ngKQdxU+27ws9HkfRyATskiRJkiRJklSlANDChQuZM2dOuUlU5V8AKyd4fE9VAOjsrtNcPnqRRu2b\n1OKs6iZrwi9osi6r2tavdSdoaFfum/JQqdfpg1rScHoEl/8TZdsvBohcExff+AT//01H5+ddqXkI\ni5Wr85aC2ZF/RePlju+kkZUaR7p5Qgg2/roJwJ6QNiYmBmdnZ/LzbUnVdVoNSyaG0rKhM8JqqXBg\nQOvljs+Ex0j74Et7m3H7fox7DlZ7oC9ny16wOt5bnVo2w7lVc4QQbP9wM7vmb1P17xJcJGF8624o\nOudqnVO16TECLp+yrf65YfsyRIO7UDz8Kj2cyMuBTdFw8YT6hKKxBX46PHCTE5YkSZIkSZKk20eV\ntoDFxsYCMG/ePPbs2cPRo0dL/O/IkSPljCQV1rhjU5p3a6FqS/hiVym971ziSgocVCdb/j1Rj/au\njoS+9XC5gUe33vfgO3GEqs1y9TqX3vwEa275iYELy1y1hbwjyao2v2fHoPV0r9Q40s0zmUwYjUb0\nen3xhLSurkzo25G9b4QR1jOInq0bkbMnrvxBC/EY1Ad9u5aqtrRPY7HmVW/FvqLVv9z721az7fh4\nCzs/U1fP8vPX0aJF0e1fvat1PtVJcdLDg38FTaG/PRSYYMtihNVSqbFExmVYNbd48MfJBQZOlsEf\nSZIkSZIkSSqiSgGglJQUBg8ezODBg/Hw8KjuOd3Rgserc3ccXXWQnCvZtTSbukdYzGR9H0Xh3NjZ\nWRqOXmrLsLkj0TpVbEWH56P98Xykn6ot/2QKl2dFIywVuxEtuJTG9cXqSmKGXl1w61v17SxS1bm4\nuGAwGMjLy8NgMBAdHU12djZGo5HsnByi3/wHXQIa2Ptr961m81vfkJZ8tULjKxoNfs8/QeEXn/ni\nVTJWrK2255B/9gL5Jwptq1UU3Pv1YPvHW9jxya+qvnoPPSOmtUUV7vRrjuJXta2Mt4ri2wy6P6Zu\nvHoGElZVeAxx/pit0lfmFfUJDz8Y+g+UZh2qYaaSJEmSJEmSdHupUgCoY8eOeHl5VfdcJKDNQ0F4\nBfjYjy0FFg7E7q3FGdUtqZ8vwsMpU9W280BTHv5oHE6Gim97URQF34mjMPTsrGrP3XOQtM+Wl7u9\nUQhB2odfIkyO1ReKwQW/556QWx9riaIo9nLTN5I9qxLS9nicPIvj++riImiQuZPFD3/Cd899zdld\np8r9vuvbtsDz4QdVbenL11Fw7nIpV1RO9gb16h+Xe4LYuzKRHR+rk507u+sZEfUk7plFEpjX4dU/\nKu37QkCRrXMH4xDnj5Z7qTj2G6z/FPJz1Scat4GhL6F4N63GiUqSJEmSJEnS7aNKAaBp06axZs0a\njh4t/8O6VDkarYbgseoExvuX7cWcZy7lijvHie+20MT6u6ot6aQbPd6chMHHUOnxFK2GhtPDcW4b\noGrPWvUrmd9tKPPa7I27yE1Qb3H0fXoEugaVyyEkVa+pU6ei0+mIjo4mIiKCpKQkwFb+/ekp03ht\n5W+q/nd3zqNZ8wKSNyexYsISlo5ayJGffsdSUPoqMJ9xj6iryZnNpH26rNzgUXlk1OUeAAAgAElE\nQVSE1Ur25t2qtsuKD799sFnV5uzmzIgFT9GkUQ7kFKpEpnWCViE3NYdbRVEUuO8pMBT5Q8LWpYjc\nrBKvEVYrYtc3sCMWhFV9sk0PGPQciovceilJkiRJkiRJpVFEGXctc+bMKfXCNWvWkJqaSseOHenU\nqeQkqIqi8Oabb970JO80+Tl5RD0USX62Y3XJoH8Po/OIe2txVrXr9LYknH79FH9/RyAsN1dDzn0v\n0LBLm5sa23wtg/P/eA/LleuORkWh0b8m4dana7H+luuZpE5+C2u20d7m0iWIJu9Olat/6oDY2FjG\njh2L+Y/E3IWTQLvonTk99zkaGRwBnqtXtSxd7I3V6vjeuTfxJPipHnQeFYyLp0uxx8jetJsr7y9S\ntTV6+Wnc+lY9AJObeJyLM/9nPxZaLT8lN8AsHHF6J4MzIxc+hX/XAMTmRXB6n2OANt1R+o6r8uPX\nBnExCdZ+ZE/IDkCzDogBk8jLy8fFxQVFURD5ufDr55BaZMUTCoQ8DJ0Gyp89SZIkSZIkSSpHmQGg\n9u3b39zgiiITQVfR5vfWEf+5o1xyg6BGjP9u8h15k3Px4HmOzf2EBx5Qb/266v9nGg4aUi2PkX/q\nHOf/+X+IQkmgFb0TTWe9WCzx7+X/LiBnW4KqX7OPX8XJv1G1zEW6eYmJicybN49ly5ZhNBoxGAyM\nGTOGKVOm0LmxG/wyT9V/62YDe3YXX0XmZHCm88h7CR7XE69mjtVdQgguvhyJKfG4vU3r50XzqDfR\nGIoHjCriSuQSstc5yrunZLuw56pjO6iTqxMjFjxFs+AWCFM2LH8NCidOHvICSpPAKj12bRL7VsOB\nNQAkplwlct1+lsefwphrwmAwMPrxx5ga4keXoovrdM7QdxxKHSx5L0mSJEmSJEl1UZkBoMOHi/61\ntfI6dux402PciTLOpRM9+ENEoXLQIxeO5a4+rWtxVreOEAKTyUTuJSOrnl1A2PDzOBVK8ZOlb4nH\nmH9Ua0DMmHCYS69/DFbH9hKNtwf+c6eja+yHyWTCknCUK+/MV13nG/E4XiNCq20eUvW58Tq6sZLE\n3r7tSzjhyLdjtmhYtNCLrIySk4grGoXA0A50+2svmt5jS7Kcf/YC5/72DpgdQRjP4QPwmziy0vO0\n5uVz9qkZCKMjAPnbJR8u5dqCSU6uTjwe9STNu91lm/+hTbDnO8cAHg3h8VfrZYBYWC2w5kNif1rD\nuAXrMVtsP396vZ68PNsqSJ1Ww5KJoYT1DLJdZPCCAZNQ/AJKG1aSJEmSJEmSpCLKDADdSdauXcu6\ndesAGDRoEIMHD67lGcFPU1dwfJ1jBVXrBwMZ/ukTtTijmpeYmEhkZCSxsbEYjUacNc5smxFGtyDH\nn//NOKEb/TpK0fwh1SBrzTaufvCl/fhIZhqfX0ni59TjGI1GXLVODG3Smgktu9DB0w/nwLvwnzsN\nRVux6mNS3SBM2fDdfyDPsY2vwK8dv+5vxaHv9mM2lZ5zyz84gG5/6UWb/u1IX/IjGcsLVQHTaGj2\n4Ss4t2pWqflk/xrPlVkL7ccmi4ZfUhohUNC5OjGicPBHCPhhFqRfcAwQPAylS/0NQh7YuZVu9/fD\nbLESERHBzJkzadu2LSdOnGDWrFlER0ej02rY+0YYXboGw4CJNfLzL0l1QV38PCJJkiRJ0u2hSgGg\n7Oxs3N3LTra5bt06+vTpU24/qXTnEs6ybOxiVduEVc/h26pByRfUc0Vzt+j1esb3akvUX/urO973\nBEoNVju6tvh7Mpav5ecLJ3jxwEbMooQVCYqGufcOYPLKGJxb1e2y21LJxPHtsH2ZurH/REyebTiw\nLJ79X+0h52p2qdd7B/gQ/GQIfhtXYbniSMas79iGprNfRNFUPMf+pbc+wbjLkeD8RKaBxGte6Fyd\nePyzJwjo3tIx7yunYdVcx8WKBka9Va8DIuHh4SxatIiIiAgWLlxY7HxERAQxMTFM+NP9RP+4AUVX\n8Yp/kiRJkiRJkiTZVKkKWPfu3YmJiSn1fFZWFq+++irLly+v8sQk8L83gCad/VVtCUt2l9K7fktM\nTLQHfyIiIjh+/DjXUpP5JHyQql+Whz+07VWjc/EZ/winAxvbgz83qkmZTCaSkpKIiIjALKy8eGAj\nR7OulT+gVDcF9oKGLdVtu77BxU1Lr2f68nTc3xn8ziM0CCw5t1N6ynU2vhfHrmSdqj3v8Mli5dzL\nYsnIImf3QVXb2WwDOhcdwz8Zowr+AJC0U33cvGO9Dv4IIYiNjQVg5syZJfa50R67JcFW7UySJEmS\nJEmSpEqrUgBICFFmyWMPDw969+7NqlWrqjwxyZZEO3i8Othx6IcD5Kbn1tKMak5kZCRms5nhw4dj\ntVrp2rUrbg2b4TXxQ8Kj40hMuUq2KZ//bDhR43lOFI2GLzJO24M/CxcupG3btgC0bduWhQsXEh4e\njtliYd68eeWMJtVViqKB3mG2FTQ35FyDRNuWLp2zjk7DuzL++8mMWPAUd91Xcv6ts2kaLhj1qrZr\n0d9iycqp0DyOzv0WpdD7aWa+lmzFhcc+HkOLnq1UfUVBHiTHqwcIqrnVcLeCyWTCaDSi1+vtP2dF\nBQYG4uzsjNFoxGQyldhHkiRJkiRJkqSyVWkLWPv27Zk+fTrh4eElnk9NTWXChAmkpqbKKmA3yVJg\nYeGgD8i+lGVvu/8f/ek58f5anFX1EkLg7u6O0WhEp9OptoAVTgLbv0NztiVfJTs7u0aDQIXnk5SU\nVOJNaVJSEkFBQRgMhhqfj1SzxJ7v4NAmR4OigUdnoHg3Ldb3atJl9i7eydGff8dS4Ej+bNCZCfW/\ngrZwSL1rF1q+80yx10bhxNQHYuOxLPgCX32B/fyRTC/unj2pxITvImkn/PaVo8HV07b9S1N/c1DJ\nnzdJkiRJkiRJujUqvAKoffv2dOjQgQ4dOgDw/vvv24+L/hcaGkpKSoqsAFYNtE5auj7ZXdW2/6s9\nqpvP+u7GCgDAvgWs2JYri5V1B8/ekhUAckXCHabrn2xVpW4QVtixosRVjg0CGzHknUeYGDeFnpPv\nx8XLFQCjWcfRDHW+M7EvkW+HzeX3b/ZhzjOTmJhIeHg47u7uGAwGDK4G3pj6d1XwB6DDK6NLr/aX\ntEN93LZnvQ7+gG2lY1hYGACzZs0qsc+N9jFjxsjgjyRJkiRJkiRVUYVXAE2YMMH+wXv79u0EBATg\n4eFRYt+AgAA6d+5MWFhYqX2kistNz2X+gEjMuY4bxT+//zgdhnaqxVlVDyGskH2Nu1q1ISUts9wk\nsFqtloKCArkCSKpW4vR+2Fwkr9n9Y1Ha9ijzuoLcAg79cICEz3eScSaNAc2u4OHkCM6m5+nYeKEB\nh60n+PzE11gstnM3VrdNDezG39t2cwwY0JxWUf8qeY7pF+H7/6obH38NxbNhxZ9oHZWYmEhISAhm\ns5nw8HBmzpxJYGAgSUlJzJo1i5iYGHQ6HfHx8XTp0qW2pytJkiRJkiRJ9VKVt4BNmzaNiIiImpiT\nVIK4t1dzYNle+3GTzv48uSyi3gQeRJ4RMi9DxmX1v5lXEOZ8PJ75DGO+udyAi06nIz8/v8afd0Wr\nEoWHhxMdHV2jc5FqnhAC4qLg3GFHo4s7DP8Xit6t/OutgpObjnN8/ho6ZB1VndtyESL2z8cqipQ4\nT0oi88U5+Fgcr+UGf38KjyElb+8Ue76HQxsdDU3aogz5e+WeaB1WtAqgs7Mz+fn5AOh0OpYuXWpf\nKSRJkiRJkiRJUuVVKQn06NGj5fauWyx4nHolwsXfz3N+X0q1jC2EIDc3t8zE3hUax2JGpF9CnE1E\nHNyA+O0rxOpIxLJX4OuZttLV25ZC4jo4sx+unwdLAaYCC8Z8c4W2XJnN5luy5Wrq1KnodDqio6Pt\nW9IA+5a0GysSpkyZUuNzkWqeoijQa6S6wpQpG+J/rtj1GoW2A9rx59gpaO9Rvzd2b2DG10lfLKF4\n83yNKvhjRmC4P7jE8YXFDCeLVAAMrN/Jn4sKCwsjPj6e8PBwDAYD+fn5GAwGwsPDiY+Pl8EfSZIk\nSZIkSbpJVVoBJNWO7579muQtSfbjoEEdGBY5qsrjJSYmEhkZSWxsLEajEYPBQFhYGFOnTi11m4UQ\nAnIzC63gKbSaJyvNlj+lkoQQFV4BdCu3XMkVCXcecWAt7CtcvVCBof9AKVouvgzmtHRSJ72FyHUE\nKr8/d5xh30SpXttXP/yKrF+22o/XXjnN5N2rS3xtF9ui5uQKYf9G0TlXeF71SeFE2fVllaMkSZIk\nSZIk1XW62p5AXbF27VrWrVsHwKBBgxg8eHAtz6i44HE9VQGgpLijZJxLx6uZd6XHKhrc0Ov1GI1G\nFi1axJIlS1iyeBFhQ/r9EeC59Me/V2z/FlTvChyTScOwTu2ITTjErFmzStxyVRtJYMPCwujQoQPz\n5s1j2bJl9iDZmDFjmDJlisxFcjvq1B9O7rG9zgEQsCMW8fA/K5xsWefnjc+4h7k2f6W97bFmQTQx\nOoKjoqCAnK3qcu4rzx7hLyYTrq6uxQctmvy5TchtG/wB24qsEr8OknQHqA+fRyRJkiRJqp/kCqB6\nRAjBF8OjuHr8sr0t5C+96DdjUKXGKZxwVZWT5MQJZs2aRXR0NDqthr1vhNEloEH1TF6jBc+G4NkI\nvBqBZyOObrvMxg8TMJk0nDddJPJ0FFZhrZNJYOWKhDuHOH8M1n2sbuzxOErHfhUfw2Lh/N/fJf/U\nOUdbY19azX8LxUlHzvb9XP5PlP3ctfxc+u/8hvSszOJl43Ouw4o3gUJv1cOmofgFVOJZSZIkSZIk\nSZJ0p6tSDiCpdiiKQvC4nqq237/ZR35OXqXGiYyMtAd/Cuckadu2LQsXLiQ8PByzxcq89QcqP0mD\nFzQNgnb3QffhMPAZGPE6jJ2D8tgrKP2fRgl5hMsFd7Hmf4mYTLaXoL9LE/52/2R0Oh0xMTEEBQWh\n1+sJCgqyB3+WLl1aa6tubqxIkMGf25/i3w5ahagb961CGDMqPoZWi9/zT6jbLl0j4/sNAGRv3KU6\nt+rCSUaGjS759ZW0E1Xwx7e5DP5IkiRJkiRJklRpdWYF0OzZs0lLSyMhIQFvb29WrFhRYr+4uDhC\nQ0NLPNe6dWtOnjxJaGgocXFxqnPe3t5cv3692ud9q5nzzMwfEEnuNaO97aGXBxcLDJXGmn4Rj6Yt\nMZryys+346wj67Nnit+U6vT2VTxF/1Wc9OXOIT8nn6WjFnD9dJq9zcXThXHfTeb0lTNyy5VU64Qx\nE777j3q7Y8t7UfpNqNQ4VyKXkL1uu/04XxEoL43FMudL9FZh/9katfsHYjauKfYaF8IKK9+GnGuO\nxl6jUNr3rfyTkiRJkiRJkiTpjlYncgDNnj0bgPfeew+A0NBQJk+eTFRUVIn9g4ODmTx5sqotKiqK\nl19+2X58Y6wbvL0rnyenLtLpddwT1o2dn/5qb0tYupuuT3ZHoy15QZcQVjh3FI5swXTqd4ymvApV\n3DLm52NqFIhrw+bg1di2hcurMbh63tRKmE2z1qqCPwChbw/Ds6kXXZp2ITo6moULF8otV1KtUQye\niOCHYZcjjw+n9yHO9UJp1qHC4/hOGI5xxwGsWTkcyUxj0elEfg6NxmQ146rVMbRJGwY3acW0j+aW\nHOC8cFwd/NE6FV+dJEmSJEmSJEmSVAFVWgG0Y8cOvL296dCh4jdCZfHx8eHUqVP2IM3KlSsZNWpU\niWXJ4+LiSE9PZ+TIkfa29PR0BgwYQHy8LalqaGgo69evr5a51UU5V7NZMGAelgKLve2RD0YTOLC9\nqp8oyIMTu+DIr/aktrVdcevYmsP8/OJKVVvnUcEMeuvhansMSaoOwmqFVXMgLcXR6NEQHp2JonMq\n/cIistZsY/HLb/HigY2Y/6iSp9frycuzbd3UabQs/erLEivKic2L4XSCo6F1N5QHxlfp+UiSJEmS\nJEmSdGerUg6gKVOm8Nprr1XLBG5s1Sq8Qic4OBiAhISEYv1bt25tP3/Du+++q1r9c7us9imNWwN3\n2g/tpGpL+GKn/f9F1lXE7m9h+Wu2FQyZjqTRiqIwukcg4KisVVRNVdzKPJ/B+jd/VrX5tPLjoUom\nsZakW0HRaKB3GFDoZyDrCvxeueBychN3Xky0BX8iIiJISkrCZDKRlJREREQEZquFsWPHkpiYqLpO\nmHLgbJE8XIG9q/hsJEmSJEmSJEm601UpADRkyBAOHTrEuXPnyu9cjuTkZHx9fVVtrVu3tp8rqnXr\n1vbzYFv9ExcXV2xF0OzZs/Hx8cHHx4dRo0aRnp5+03OtS4LHq3P+pO49w7UdOxAb5sM3/4bDm0st\n1z519J/Q6XRER0fbb0gB+w3pjaTLU6ZMqbb5Wi1WVs/4jrxMx5y0TlqGvv84Tobbt5y1VL8pDVpA\n+/vUjb+vRxQKqpZn3gcfYLZay066bjYzb9489YXJe8DqWOWHR0NoUvK2TUmSJEmSJEmSpPJUKQA0\nbdo0PDw8CA8Pv+kg0M0GZoqu/gG4ds2WM2PDhg28/PLLrFy5kgEDBtzU49Q1jdo3oUXPluh0gs73\nmBg/IR2fY19DykFUFYNuUDTQOgSGvsg9L8xh6dKlt7Ti1u4F2zgXf1bV1vfFATTu2LTaHkOSasS9\nD4OLh+PYaoGdK0rcolqUEILY2FgAZs6cWWKfG+3Lli2zjymEgOM71B0De8p8WJIkSZIkSZIkVVmV\nkkAvX76cIUOGsHz5cgYOHEjHjh3p1KlTsX6KovDmm2+WOVZaWlqp58rbypWcnMzKlSuLJXzesGGD\n/dob28VmzJhBcnKyavVQaUq7yaojBdMAENnXGDjMgkuPa7i4ljEvF3dbSfZ296MYvOzNYWFhdOjQ\n4ZZU3Dq/P4XtH29RtbW8v02FK5dJUm1S9AZE98dg6xJH4/ljcHoftAou/ULAZDJhNBorlnTdaMRk\nMuHq6gpXz0L6hUKT0EBb+fMiSXea+vB5RJIkSZKk+qNKAaD333/f/v9CCA4dOsShQ4eK9atIAKhN\nmzb2FTtFFd0aVtSMGTOKVQOD4oGjkSNHMmPGjDJXG61du5Z169YB4O7uTnZ2dpmPXRuEEHA52ba9\n62wi3kKAaymdfZtDxwehZXCpCWu7dKn5ilt5WSZWTfsOYXF8WHX1NTDknUdRNHI1g1RPtO5mS6h+\n4bijbfe3iGYdUJxL+yEEFxcXDAYDRqOREydOlJp0PT8/H4PBgIuLyx+NRVb/NO+oCuBKknT7qg+f\nRyRJkiRJqp+qVAXs8OHDFe7bsWPHMs+XVPErPT0dHx8frl+/XuoqoISEBEJCQsrsU3S8+voXM2Eu\ngFMJcGQLXEsttZ/VCsmnXGk5KRxd86Ba3y4ihGD19O84uuqgqn34p0/Q+sHAWpqVJFWNSL8EP85S\n5+Xp8CBKzxFlXhceHs6iRYvsOYCKupF3Kzw8nOjoaFv1vthXwZzn6NR/IkqLztX1VCRJkiRJkiRJ\nugNVaQVQeUGdyhg4cCBgC+jc2K61d+9egoODywzsTJw4kUmTJhXrM3v2bKZPn65qK5okur4Qxgw4\nug2O/wam0v8CaDJpSNyv58A+F7KytIR2zqbL6NpfXXPkp9+LBX/uHdtDBn+keknxbozoNAAS1zka\nj/6KaNsDxS+g1OumTp3KkiVLbMEdIZg5cyaBgYEkJSUxa9as4knXT+9TB39cPaF59b3nSpIkSZIk\nSZJ0Z6pSEujCUlNT2bFjh2qJcnZ2Nqmppa9UKczb25uBAwcSFRVlb4uKilIldh41apRqq9fKlStJ\nSEhgxowZJY43f/58+3FycjKxsbEsWLCgUs+rNonLpxBbFsOKNyBxbenBH++m0GcMe7MHs+1XN7Ky\ntADEf7Gr1lc7pZ+9Rtzbq1VtDds15oGXBtbSjCSpGnQZBO5+jmMhYMdyhLCWfkmXLpVLup60Uz1A\n2x4oGm0NPBlJkiRJkiRJku4kVQ4ArVu3jhEjRhAaGkp4eDi///67/dyyZcsIDQ2tcIWw9evXc+3a\nNXugJzQ0tNiKncJ5giZOnMjAgQNLTOg8evRoVqxYQZs2bRg1ahRRUVGsWLGi3G1it4oQgtzc3GIB\nGmExI07uQfw8B1b/z7blq8SbSgUCOsPgv8GjM1GC+nDPU31QtI4VP9eSr3Lmt5M1/ExKZymwsGra\ntxQY8+1tOr2Ooe8/jk5fpUVnklQnKDpn6FVkNeHVM8UrdhURFhZGfHw84eHhGAwGe86f8PBw4uPj\nCQsLA0CkX7Tl+SossFd1PgVJkiRJkiRJku5QVcoBtGPHDiZMmEBAwP+3d/fRbV3nne9/sGm9MCIF\nMm2S1kLaAWXKJmXHA0q2pTTTTgUQlGfuJLIJUSvjzLUki+zcda/pVjZh5TaK6nquRNpurazpXQGp\nF2fqmQom47SZ1hJAKOltx1Rsi0yi6MWpJKgxlNRtIgmiGFqWZZ/7BxcgQgRJEAR4Dg+/n7W4lrDP\nORsPCXDz0YO993GpqalJzz//vPbv369Vq1alz7nvvvv02c9+Vn/6p39a0IBnq2PHjunFF19UOBxO\n33GrqalJrb/3mO6Zd1n68evSe4Pjd3DbQqn6AenOz8lR9itjDv/11m/qxwdvbMT9m79VpYc7/2Mx\nvpVJ/f2fHtabXa9ntHm3P6jPbFhhSjxAoRnf3Sv95Ic3GuYtlNb9oRwLy8a/KHWtYYy76brx1l9K\nJ75zo+GTS+VY+3ihwgYAAAAwh+U1A6irq0uLFy9Wb2+v1q9fn/WcVatWZb0z2FwUDodVV1en/fv3\np28JPTw8rP3792vF6s8pHNo9fvGn/BPSAwFp/TNyrFyXtfgjSXX/KfMW0f/4v87qwpmfF/pbmdQ7\nb5zTm3syiz9Vv7tM9zTVzXgsQNHc95BUMu/G42vvSUf/KqdLHQ6HFi5cOLb48+F16eybmSdXM/sH\nAAAAQGHkVQDq6+tTQ0ODJI17p6nFixcrkUjkH5lNHDt2TI888oiuX7+uzZs36/Tp07p69apOnz6t\nzZs36/qHH+lLXb06lvhF5oVLaiTff5bWfVmOOz8nx23zJ3yeX/vMEv3avUsy2vr//I1CfzsTei85\nrINP/6U0ak7Zok+Uqf6P/zfT70gGFJLjYxXSvQ9mNp59U8a7p/Pv9PyJzP2+blso/ca9+fcHAAAA\nAKPkVQCqqanR8ePHJzznyJEjBb1b2Gz14osvpos/e/bs0dKlSyVJS5cu1Z49e7Rp0yZd//Aj7e79\noVQyX7rr34wsJfH+nhy33yWHI/eXqO5LmbOATn37mIYvDRf0+xmPYRiKbv9rDf3zlRuNDmntri+o\ntKJ0RmIAZlTNb0sVv57ZduSVkZk8+bh5HyF33cieQwAAAABQAHkVgNauXauTJ0+qu7s76/Ht27fr\n/Pnz2rBhw7SCm+0Mw1A4HJYkPf3001nPSbWHj8ZlBP5Ijvsb5Vj8ibye7w7fXSr7tcXpx9ffv65j\n4f68+pqqH3UP6Ezs7Yy2+zZ/Vp9+4F/NyPMDM81xy63SAzctgb38z9KJ7065L+OXl6SfncpsrF6V\n/WQAAAAAyENem0BL0saNG/W9731PLpdLiUQivRfQoUOHdPnyZTU0NOjFF18saLCzzXvvvafS0lLN\nnz9fV69eHfe8+fPn69q1axoeHtbChQun9Zxv7evT3z0fSz/+2K8u0pbeVt06r3i3kb5w9ud6OdCl\n61dvzHz41N2/rg0vb9Stt3H7atib8fr/yLx1+623SV/4shxlHx//opv7+OEh6fuv3WiovF2O/xAs\nYJQAAAAA5rq8bwO/f/9+/cEf/IGSyWR6pks4HJZhGHrmmWdmXfEnEolo69at2rp1qyKRSEH6XLBg\ngUpLS/X+++/rzJkzWc85ffp0+pbQCxYsmPZz3t3o0W0Lb0s//uXPh/TjQ8XbjPv6+9f1N0++mlH8\nuW3hbXqw4yGKP5gb6j4vzf/YjccffiC9+c2cLzeMjzILSJJ0B7N/gLmqGPkIAACANI0ZQKNduXJF\niURCLpdLZWWT3wZ5Ltm0aZP279+f3gPoZps3b9a+ffu0adMm7d27tyDP+Z3/ckjf/+837ib0ibs+\npUd6thRlI+bv7opo4L9lbjbd8P98XrVf+EzBnwuwKuP0Een1v8hs/N3H5Pj0PZNf+7MfS9E/u9Fw\nS4nU9Kwc89k7CwAAAEDh5D0DaLSysjLV1NRQ/MniiSeeUElJifbu3Zu+C5ik9F3A9u3bp5KSErW2\nthbsOf/1I/dJo2o9/3LqXf20/52C9Z9y7u9Ojyn+LHuwVjWfn/w/vYCtLL1f+oQ7s+2Nb8r44P3J\nrz190+bPv3kvxR8AAAAABVeQAhDGd8899+jll19WSUmJ9u3bp+rqas2fP1/V1dXp4s/LL7+se+4p\nXNGk4jcqVfU71Rlt/d/43jhn5+eXvxjSof/72xlt5b++WN7t/45bvmPOcThukR4ISKPv2vfLS9IP\nD014nXH1l9JPfpjZeMcDRYgQAAAAwFxXMtHBhx9+eFqdOxwO9fT0TKsPO2hqatJdd92l3bt368CB\nAxoeHlZpaak2bNig1tbWghZ/Uur+9wd09rv/kH585js/VvKdi3J+unLafRsfGTr05b/S8IVfptsc\ntzj04HMPaUH59PcxAmYjR+XtMmp+RzrxnRuNJ74ro2qlHDffLj4lflT66MMbj8t+RfrU0qLGCQAA\nAGBumnAPoDvvvHPaT/D2229PftIcYhiGrl69qgULFhR1poxhGPrzh7v087ffTbf960fu0+9+uWHa\nfQ/8+Rv67s7MjSlX/5+/rVX/x29Pu29gNjM+eF/61n+RhpM3Gj9ZJTU8Pub33TAM6dvt0qWf3Wj0\n/Hs57qmfoWgBAAAAzCUTzgAar3gzODgor9erZ599VqtWjb1bzde//nX19vbq1VdfLUyUNuJwOKZ9\nq/dcn6fuP92vQ1/+q3Tb8Vd/oM/+X7+j+WX5z9L5l1PvZtxmXpJu97h0fweEVFAAACAASURBVPPn\n8u4TsAvHbfNl3P+w9N1RG7r/81npzJvSHfdnnnzhnczij8MxspcQAAAAABRBXnsAvfDCC7r77rtV\nX1+vsrKyMV9PPfWUFi1apM7OzkLHiylY9mCtSj9+4/bUHwxf04+++f28+/vgvQ/0N0+9qg8/uLFk\nZX7ZfD3Yvk63lLCdFCBJ+vQ90pKazLajfzmy389o/3DT5s+318hRuri4sQEAAACYs/L6X3tfX5+W\nLFky4TnLly9XOBzOKygURsm8Et37xZUZbd9/+U19dP2jvPr72/aoLsZ/kdHm2/HvVX67M+8YAbtx\nOBzS/Y3SrbfdaHz/l9LA/0w/ND54XzrXn3lh9djZlAAAAABQKHkVgC5fvqwjR45MeM7x48c1ODiY\nV1AonM801enWebemHw/+7LLOHJ76vkynY2/r2CuZ/2Fd/tC9Wra2dtoxAnbjKPsV6ea9fP6hT8a/\nnBv59z/+QBp9i/gFZdISfpcAAAAAFE9eBaAHHnhAiURCv//7v6+hoaExx7/61a/q1KlT8vv90w5w\npkQiEW3dulVbt25VJBKZ/IJZorTyY6r5D5l3Gev/8zem1MeVdwcV/cr/zGir+I1K/dtt099QGrCt\n5b8rlX8is+3IK/row+t67/j/p4z995feL8cttwoA7JqPAAAA8014F7DxXLlyRevWrdP58+flcDhU\nU1Mjl8ulRCKhkydPyjAMuVwufetb39KiRYuKETem4Ben/0Xf+PzXM9r+Y3izPnX37ZNe+9GHH6nn\nsZeVeOMf0223lNyiL/7FJn2ydpxbWwOQJBn/9A9S5L9Kko4lfqEXoz/QK0fjGr76vkrnlWj9fXfo\nifp7dc/jL8qx+BOT9AYAAAAA+bt1x44dO6Z60fz587Vu3Tp99NFHOnPmjM6fP68zZ87o5z//ucrL\ny/WlL31Jzz33nMrKyooQMqaq9OMf08++n9DlxKV02wfvfaDq+rsmvfbNPa/r+E0bR3/u99eo2l8z\nzhUAUhxlH5cGf67wob/V2j/5tgZ+8nN9cP1DzZ8/X1evfaAfvPML7fm7k1r2mTotX77c7HABAAAA\n2FheM4BuduXKFSUSCblcLoo+FnXu707r1d/7i/TjW0pu0WPRx1X2qfJxr/mnH57XXzyyX8aHN94i\nn37gX6lxzyNy3OIoaryAXfzwzT6tWP05Xf/wI23evFlPP/20li5dqjNnzmjXrl3au3evSkpK1N/f\nr3vuuWfyDgEAAAAgDwW5d3dZWZlqamoo/ljYb/7WUlW6fyX9+KPrH+n7/+PNcc+/9sv39Tdt38oo\n/ixwLtTaXV+g+ANMwe6v70kXf/bs2aOlS5dKkpYuXao9e/Zo06ZNun79unbv3m1ypAAAAADsrCAz\ngDA7/PDAUcWeeS39eEH5AjV/5wndVjpvzLkHt/2lTv7VsYy2L/xZk6r+7bKixwnYhWEYWrRokYaH\nh3X69Ol08We006dPq7q6WqWlpRoaGhq5jTwAAAAAFFhJvhdGo1G99tprSiQS457jcDjU09OT71Og\nwGo+/xn9r93f1dXL70mSrg5e1YlvH9O9G1ZknHfqr380pvhz7xdXUvwBpujq1asaHh7W/PnzsxZ/\nJOmOO+7QvHnzNDw8rKtXr2rhwoUzHCUAAACAuSCvAtCePXv0wgsvaLLJQ3ySbS23LbxN96z36M2u\n19NtA//tDX1mfV16Wdfl85cyZglJ0seX/qr+zZPeGY0VsIMFCxaotLRUw8PDOnPmzLgzgK5du6bS\n0lItWLDAhCgBAAAAzAV57QEUDoclSbt379Zbb72lt99+O+vXqVOnChospu/eL67ULSU3XvZL/3hB\n5/7+tKSRfYH+pu1bujb0fvr4rfNu1b97/iHdtuC2GY8VmO0cDoeampokSbt27cp6Tqp9w4YNFM0B\nAAAAFE1eBaBEIiG/3y+/38/Gz7NM2SfLtayhNqPt6Evf03vvvae+//dv9U8/OJ9x7Lef8ulXqz85\nkyECtvLEE0+opKREe/fu1ebNm3X69EjB9fTp09q8ebP27dunkpIStba2mhwpAAAAADvLaxPohx56\nSHfffbf+6I/+qBgxmSISiSgajUqS6uvr5ff7TY6oeN49/jP99/V79LOr7+rvL35PPxg8rg+MDzTP\ncZs+U75cn6t8QL++4FNy/84d+sKfMSsBmK5wOKxHHnlE169flyTNmzdP165dkySVlJTo5ZdfTs8U\nAjC3zaV8BAAAzKy8CkAnT57Uxo0b9Y1vfEN33nlnMeJCkbX+1n/Wf+3r1EfGR5Kk+fPn6/33R5Z+\n3eK4RRuXfVFfe/3rKq38mJlhArZx7Ngx7d69WwcOHNDw8LBKS0u1YcMGtba26p577jE7PAAAAAA2\nl1cB6IUXXtDrr7+uU6dOqba2VrW1tVnPczgc2rFjx3RjRIEdO3ZMdZ46Xf/wujZv3qynn35aS5cu\n1ZkzZ7Rr1y7t3btXJbeWqH+gn/+YAgVmGIauXr2qBQsWMLsOAAAAwIzJqwCU66wfh8PBRtAWtGnT\nJu3fv1+bN2/Wnj17xhxP7UuyadMm7d2714QIAQAAAABAIeW9BCxXNTU1U+0eRWQYhhYtWqTh4WGd\nPn163NtSV1dXq7S0VENDQ8xSAAAAAABglsurAITZ67333lNpaanmz5+vq1evjnve/Pnzde3aNQ0P\nD2vhwoUzGCEAAAAAACi0vG4Dj9lrwYIFKi0t1fvvv68zZ85kPef06dO6du2aSktLtWDBghmOEAAA\nAAAAFFrJRAePHDmSc0cul0tLliyZdkAoLofDoaamJu3fv1+7du3KugfQrl27JEkbNnALeAAAAAAA\n7GDCJWB33nnnlAsAq1ev1jPPPKPbb7992sGhOI4dO6a6ujpdv35dmzZt0tNPP6077rhDp0+f1q5d\nu7Rv3z6VlJSov5+7gAEAAAAAYAcTFoC2b9+ec0eXL19WIpHQyZMn5XA49LWvfU0+n68gQaLwwuGw\nHnnkEV2/fl2SNG/ePF27dk2SVFJSopdffllNTU1mhggAAAAAAAqk4JtAJxIJtba26tSpU+rt7Z01\ny8IikYii0agkqb6+Xn6/3+SIiu/YsWPavXu3Dhw4oOHhYZWWlmrDhg1qbW1l5g8AACaYi/kIAACY\nGUW5C9jg4KC8Xq8efPBB7dixo9Ddo8AMw9DVq1e1YMEC9vwBAAAAAMCGinIXsPLycq1fv159fX3F\n6B4F5nA4tHDhQoo/AAAAAADY1IR3AZsOp9OpRCKR8/kdHR26cOGCBgYG5HQ61d3dnfW8WCw27t5C\nbrdbZ8+enVJ/AAAAAAAAdle0AlBfX59qampyOrejo0OS1N7eLkny+XxqaWlRKBTKer7H41FLS0tG\nWygU0rZt2/LqDwAAAAAAwM6KsgdQJBJRa2urnnrqKW3evHnS8ysqKnTu3Dk5nU5JUk9PjwKBgLKF\nFovFlEwm1djYmG5LJpNas2aN+vv7p9wfAAAAAACA3U04A2hoaCjnjpLJpE6ePKnXXntNkUhEtbW1\nORV/YrGYJKWLNdLIDB9JGhgYSP87xe12j+lj586d6dk/U+0PAAAAAADA7iYsAK1cuXLKHRqGodWr\nV2v37t05nR+Px1VZWZnRliryxOPxSQtAyWRSsVgsvdxrqv0BAAAAAADY3YQFoEWLFuV8Z6glS5Zo\n+fLl+uxnPyu/359zAMlkMudzsxk9+6cQ/QEAAAAAANjNhAWgt956q+gBXLhwYdxjo5dxZROPx9XT\n05Oe/TPd/gAAAAAAAOyoaHcBy1VVVZUuXryY9djNS7luFgwGx9wNbDr9pYw364lNpAEAwEwhHwEA\nAIVkegGosrJyzLKt1ONsGz6nDAwMqKenR11dXQXpLxKJKBqNShpZ+jaVDbABAAAKgXwEAAAUS1Fu\nAz8VyWRSFRUV6u/vT2/QHIvFFAwG07d1z6aurk4rVqxQKBQqSH8AAAAAAAB2dYvZATidTnm93oxC\nTigUytjYORAIZCz16unp0cDAgILBYF79AQAAAAAAzCWmzwBKCQQCkkaWcNXV1am5uXnMse7ubklS\nRUWFVqxYod7e3rz6AwAAAAAAmEssUwACAAAAAABAcZi+BAwAAAAAAADFRQEIAAAAAADA5igAAQAA\nAAAA2BwFIAAAAAAAAJsryffC8+fP66tf/aqOHz+uwcHBrOc4HA6dPHky7+AAAAAAAAAwfXkVgE6e\nPKmHH35YhmGovLxcS5YsUSKRkMvlkiQlEglJ0l133VW4SIssEokoGo1Kkurr6+X3+02OCAAAzDXk\nIwAAoFjyug38pk2bdPz4cb300kuqqamRJN15553av3+/Vq1apUQioYcffljPPvus6uvrCx40AAAA\nAAAAcpfXHkB9fX1qampKF38kqby8XFeuXJEkuVwuNTQ0KBwOFyZKAAAAAAAA5C2vAlB5efmYfX+W\nLFmiH/3oRxnnHD9+fHrRAQAAAAAAYNryKgAtX758THFn7dq1ikQi6ceRSGTczaEBAAAAAAAwc/Iq\nAK1fv14nTpzQqVOn0m0NDQ165513VF9fr/r6eiUSCa1evbpggQIAAAAAACA/eW0CLY3cCczlcqms\nrCzddujQIX3lK1/RlStX5Pf79eyzz2YcBwAAAAAAwMzLuwAEAAAAAACA2SGvJWCjnT9/XkeOHNHQ\n0FC6bWhoSOfPn59u1wAAAAAAACiAvAtA0WhUDz/8sHw+nzZt2pRxB7ADBw7I5/Pppz/9aUGCBAAA\nAAAAQP7yKgAdOXJEjz/+uAYHB7V161bdvIrsscceU1lZmZ5//vmCBDkTIpGItm7dqq1bt2bczQwA\nAGCmkI8AAIBiyWsPoE2bNunEiRN64403NDg4qPvuu0/79+/XqlWr0ue0trbq1KlTikajBQ0YAAAA\nAAAAU5PXDKC+vj41NDRIkhwOR9ZzFi9erEQikX9kAAAAAAAAKIi8CkA1NTU6fvz4hOccOXJENTU1\neQUFAAAAAACAwsmrALR27VqdPHlS3d3dWY9v375d58+f14YNG6YVHAAAAAAAAKYvrz2AJGnjxo36\n3ve+J5fLpUQiofXr10uSDh06pMuXL6uhoUEvvvhiQYMFAAAAAADA1OVdAJKkrq4udXV1aXBwMN1W\nXl6uJ598Ml0QAgAAAAAAgLmmVQBKuXLlihKJhFwul8rKygoRFwAAAAAAAAokrwLQkSNH5HQ6dddd\ndxUjJgAAAAAAABRQXgWg++67T5/+9KfV09NTjJgAAAAAAABQQCX5XNTQ0KDu7m799Kc/1e23317o\nmEwRiUQUjUYlSfX19fL7/SZHBAAA5hryEQAAUCx5zQC6cuWK1qxZo4qKCu3bt882RSAAAAAAAAA7\nyqsAtHfvXv3kJz/RK6+8IofDoZqaGi1fvnxs5w6HduzYUYg4AQAAAAAAkKe8CkB33nlnbp07HDp1\n6tSUgwIAAAAAAEDh5LUH0KuvvlroOAAAAAAAAFAkec0AAgAAAAAAwOxxSzE7HxoaKmb3AAAAAAAA\nyEHBC0BDQ0Pq7u7Www8/rPvuu6/Q3QMAAAAAAGCK8toD6GZDQ0M6ePCgDh06pL6+PkkSK8sAAAAA\nAACsIe8C0ERFn9WrV6upqUl+v78wUQIAAAAAACBvUy4ARaNRhcPhMUUfh8OhLVu2qLm5WWVlZYWN\nEgAAAAAAAHnLqQAUjUb12muvKRKJSMqc6dPQ0KBVq1bJ5/Np9erVs7b4E4lEFI1GJUn19fXMXgIA\nADOOfAQAABTLhLeBf+KJJ8YUffx+vx588MGMYs+VK1e0cuVK7d+/X6tWrZqBsAEAAAAAAJCrCWcA\nHTp0SA6HQ36/Xy0tLbrrrrtmKi4AAAAAAAAUyIS3ga+pqZFhGIpEImptbdWf/Mmf6O23356p2AAA\nAAAAAFAAExaAXn31Vb311lvasWOHFi1apM7OTq1bt07333+/duzYoSNHjhQskI6ODgWDQfl8PgUC\ngZyvSyaTCgaDisVi6TafzyeHw5HxVVFRUbBYAQAAAAAAZpMJ9wC62ZUrV3TgwAEdPHhQJ0+elMPh\nkDSyGXRfX5/279+vBx54YMpBdHR0SJLa2tokjRRw3G63QqHQpNf19vaqvb1dHo8n3e7z+eTz+TLO\ndTqdam5unnJsAAAAAAAAs92UCkCjJRIJHTp0SOFwWOfPnx/pzOFQQ0ODHnzwwTEFmIlUVFTo3Llz\ncjqdkqSenh4FAgFNFFowGFQ8Hld3d/eYYz6fT729vVP8jgAAAAAAAOwp7wLQaIlEQgcOHFA0GlUi\nkUjPDGpqatKOHTsmvDYWiykQCOjSpUvptng8rqqqKvX392fM7JnomtECgUDWwhAAAAAAAMBcNOEe\nQLlyuVx66qmn1Nvbq97eXm3atEm33367wuHwpNfG43FVVlZmtLnd7vSxbILB4ITLuZLJpDo6OlRR\nUaGKigoFAgElk8kpfEcAAAAAAAD2UZAC0GipYlAsFtM3v/nNSc+famEmHo9rYGBAK1euVEtLi6qq\nquTz+TQwMJA+5+LFi5Kkw4cPa9u2berp6dGaNWtyfo6bN5BOfQEAAMwU8hEAAFBIJcXsvKamZtJz\nLly4MO6x1J5Ao6UKPeFwWNu2bVNLS4u2bNmiNWvWpPcROnz4cPra1BKy1J5BqdlFN4tEIopGo5Kk\nRYsWaWhoaNLYAQAACol8BAAAFEtB9gCajs7OTgWDwTH7+Tgcjqx7AKVuF3/p0qV0kSe1Z1B3d7ca\nGxvHPMdkewoBAAAAAADYWcGXgE1VZWXlmGVgqcfZZuukij6jZweNN6tn9HNIovgDAAAAAADmJNML\nQF6vV5Iy9vA5evSoPB5P1iVgK1askJR97yCPx6OOjo4x7bFYLOvMIAAAAAAAgLnA9AKQ0+mU1+tV\nKBRKt4VCIW3bti39OBAIqKWlRdJIkcfj8Wjnzp3p452dnWpsbJTb7ZbT6VRnZ2f6WDweVzgcVldX\n1wx8NwAAAAAAANZj+h5AKYFAQNLIcq26urqM27ynjnV3d0samf2zZcsWVVZWpmcJtbe3p48FAgHF\n43F5PB653e70MQAAAAAAgLnIMgUgAAAAAAAAFIfpS8AAAAAAAABQXBSAAAAAAAAAbI4CEAAAAAAA\ngM2VmB2AVUQiEUWjUUlSfX29/H6/yREBAIC5hnwEAAAUC5tAAwAAAAAA2BxLwAAAAAAAAGyOAhAA\nAAAAAIDNUQACAAAAAACwOQpAAAAAAAAANkcBCAAAAAAAwOYoAAEAAAAAANgcBSAAAAAAAACbowAE\nAAAAAABgcxSAAAAAAAAAbK7E7ACsIhKJKBqNSpLq6+vl9/tNjggAAMw15CMAAKBYHIZhGGYHAQAA\nAAAAgOJhCRgAAAAAAIDNUQACAAAAAACwOQpAAAAAAAAANkcBCAAAAAAAwOYoAAEAAAAAANgcBSAA\nAAAAAACbowAEAAAAAABgcxSAAAAAAAAAbK7E7ACsIhKJKBqNSpLq6+vl9/tNjggAAMw15CMAAKBY\nHIZhGGYHAQAAAAAAgOJhCRgAAAAAAIDNUQACAAAAAACwOQpAAAAAAAAANkcBCAAAAAAAwOYoAAEA\nAAAAANgcBSAAAAAAAACbowAEAAAAAABgcxSAAAAAAAAAbK7E7ACsIhKJKBqNSpLq6+vl9/tNjggA\nAMw15CMAAKBYHIZhGGYHAQAAAAAAgOJhCRgAAAAAAIDNUQACAAAAAACwOcvsAdTR0aELFy5oYGBA\nTqdT3d3dOV2XTCa1c+dO+Xw+eb3eafcHAAAAAABgN5aYAdTR0SFJam9vV29vr5LJpFpaWnK6LhAI\nqKmpaUzxJ5/+AAAAAAAA7MgSm0BXVFTo3LlzcjqdkqSenh4FAgFNFFowGFQ8Hs86syef/gAAAAAA\nAOzK9BlAsVhMktLFGknyeDySpIGBgXGv6ezszFr8yac/AAAAAAAAOzO9ABSPx1VZWZnR5na708ey\nCQaDam5uLlh/AAAAAAAAdmZ6ASiZTE7p/Hg8roGBAa1cuVItLS2qqqqSz+dLz+6Zan/ZOByOrF8A\nAAAzhXwEAAAUkul3Abtw4cK4x0Yv40pJFXrC4bC2bdumlpYWbdmyRWvWrNG5c+em3F9KJBJRNBqV\nJC1atEhDQ0O5fgsAAAAFQT4CAACKxfQCUFVVlS5evJj12M1LuaQby7i6urrSBZ3u7m5VVVUpFotN\nub8Uv98vv98vSXrhhRem9D0AAAAUAvkIAAAoFtOXgFVWVo5ZtpV6nNq7Z7RU0Wf0bJ7R5021PwAA\nAAAAALszvQDk9XolZd6h6+jRo/J4PFmXbK1YsUJS9r1+PB7PlPsDAAAAAACwO9MLQE6nU16vV6FQ\nKN0WCoW0bdu29ONAIKCWlhZJI0Uej8ejnTt3po93dnaqsbFRbrc7p/4AAAAAAADmEodhGIbZQUgj\nRR5pZAlXXV1dxm3eU8e6u7sljcz+2bJliyorK9Ozetrb23PuDwAAAAAAYC6xTAEIAAAAAAAAxWH6\nEjAAAAAAAAAUFwUgAAAAAAAAm6MABAAAAAAAYHMUgAAAAAAAAGyuxOwArCISiSgajUqS6uvr5ff7\nTY4IAADMNeQjAACgWLgLGAAAAAAAgM2xBAwAAAAAAMDmKAABAAAAAADYHAUgAAAAAAAAm6MABAAA\nAAAAYHMUgAAAAAAAAGyOAhAAAAAAAIDNUQACAAAAAACwOQpAAAAAAAAANldidgBWEYlEFI1GJUn1\n9fXy+/0mRwQAAOYa8hEAAFAsDsMwDLODAAAAAAAAQPGwBAwAAAAAAMDmKAABAAAAAADYHAUgAAAA\nAAAAm6MABAAAAAAAYHMUgAAAAAAAAGyOAhAAAAAAAIDNUQACAAAAAACwOQpAAAAAAAAANldidgBW\nEYlEFI1GJUn19fXy+/0mRwQAAOYa8hEAAFAsDsMwDLODAAAAAAAAQPGwBAwAAAAAAMDmKAABAAAA\nAADYHAUgAAAAAAAAm6MABAAAAAAAYHMUgAAAAAAAAGyOAhAAAAAAAIDNUQACAAAAAACwOQpAAAAA\nAAAANkcBCAAAAAAAwOZKzA7AKiKRiKLRqCSpvr5efr/f5IgAAMBcQz4CAACKxWEYhmF2EAAAAAAA\nACgeloABAAAAAADYHAUgAAAAAAAAm7NMAaijo0PBYFA+n0+BQGDCc30+nxwOR8ZXRUVFzscBAAAA\nAADmEktsAt3R0SFJam9vlzRSwGlpaVEoFBr3mtS5KU6nc0rHAQAAAAAA5gpLbAJdUVGhc+fOpYs0\nPT09CgQCGi80n8+n3t7ecfub7DgAAAAAAMBcYvoSsFgsJilzho7H45EkDQwMZL1mstk8zPYBAAAA\nAAC4wfQCUDweV2VlZUab2+1OH8smmUyqo6NDFRUVqqioUCAQUDKZzPk4AAAAAADAXGL6HkD5FGYu\nXrwoSTp8+LBisZiCwaDi8bj6+/tzOj4Zh8ORtd0Cq+UAAMAcQT4CAAAKyfQC0IULF8Y9Nt5SrsOH\nD6ePpZaLpYo8brd70uPZRCIRRaNRSdKiRYs0NDSU3zcEAACQJ/IRAABQLKZvAt3Z2algMKhLly5l\ntDscDvX396cLOBOJx+Oqqqoa9/zJjgMAAAAAANiZ6XsAVVZWjlkGlno83mydbH1IGre4M9lxAAAA\nAAAAOzO9AOT1eiVl3vHr6NGj8ng8WZeAdXR0jGmLxWJqbGzM6TgAAAAAAMBcY3oByOl0yuv1KhQK\npdtCoZC2bduWfhwIBNTS0pI+v7OzM30sHo8rHA6rq6srp+MAAAAAAABzjel7AKUEAgFJI8u16urq\n1NzcPOZYd3e3ksmkAoGA4vG4PB6P3G632tvb0+dOdhwAAAAAAGCusUwBCAAAAAAAAMVh+hIwAAAA\nAAAAFBcFIAAAAAAAAJujAAQAAAAAAGBzJWYHYBWRSETRaFSSVF9fL7/fb3JEAABgriEfAQAAxcIm\n0AAAAAAAADbHEjAAAAAAAACbowAEAAAAAABgcxSAAAAAAAAAbI4CEAAAAAAAgM1RAAIAAAAAALA5\nCkAAAAAAAAA2RwEIAAAAAADA5igAAQAAAAAA2FyJ2QFYRSQSUTQalSTV19fL7/ebHBEAAJhryEcA\nAECxOAzDMMwOAgAAAAAAAMXDEjAAAAAAAACbowAEAAAAAABgcxSAAAAAAAAAbI4CEAAAAAAAgM1R\nAAIAAAAAALA5CkAAAAAAAAA2RwEIAAAAAADA5igAAQAAAAAA2BwFIAAAAAAAAJsrMTsAq4hEIopG\no5Kk+vp6+f1+kyMCAABzDfkIAAAoFodhGIbZQQAAAAAAAKB4WAIGAAAAAABgcxSAAAAAAAAAbI4C\nEAAAAAAAgM1RAAIAAAAAALA5CkAAAAAAAAA2RwEIAAAAAADA5igAAQAAAAAA2BwFIAAAAAAAAJsr\nMTsAq4hEIopGo5Kk+vp6+f1+kyMCAABzDfkIAAAoFodhGIbZQQAAAAAAAKB4WAIGAAAAAABgcxSA\nAAAAAAAAbM4yewB1dHTowoULGhgYkNPpVHd397jn+nw+xWKxjDan06lLly7l1R8AAAAAAICdWWIP\noI6ODklSW1ubpJECj9vtVigUynq+z+eTz+fLaHM6nWpubs6rPwAAAAAAADuzRAGooqJC586dk9Pp\nlCT19PQoEAhovNB8Pp96e3sL1h8AAAAAAICdmb4HUGopV6pYI0kej0eSNDAwkPWa0ecWoj8AAAAA\nAAA7M70AFI/HVVlZmdHmdrvTx7JJJpPq6OhQRUWFKioqFAgElEwm8+4PAAAAAADAzkzfBDpVuJmK\nixcvSpIOHz6sWCymYDCoeDyu/v7+vPq7mcPhyNrOEjIAADBTyEcAAEAhmV4AunDhwrjHxlvqdfjw\n4fSx1PKuVBEon/4kKRKJKBqNSpIWLVqkoaGhSWMHAAAoJPIRAABQLKZvAt3Z2algMJhxC3dp5FOv\n/v7+dIFnIvF4XFVVVerv79fRo0en3R8AAAAAAICdmL4HUGVl5ZhlRr4KpAAAEJVJREFUW6nHqb17\nculDGpkNVIj+AAAAAAAA7MT0ApDX65WUeYeuo0ePyuPxZF2y1dHRMaYtFoupsbExr/4AAAAAAADs\nzvQCkNPplNfrVSgUSreFQiFt27Yt/TgQCKilpSV9fmdnZ/pYPB5XOBxWV1dXzv2ZyeFwjLupo1mI\naXJWi0ciplxYLR6JmHJhtXgkYsqV1WKyWjxWYsWfDTFNzmrxSMSUC6vFIxFTLqwWj0RMubBaPJK1\nYjJ9D6CUQCAgaWQ5V11dnZqbm8cc6+7uVjKZVCAQUDwel8fjkdvtVnt7+5T6M1PqhbfIj10SMeXC\navFIxJQLq8UjEVMurBaPREy5slpMVovHSqz4syGmyVktHomYcmG1eCRiyoXV4pGIKRdWi0eyVkyW\nKQDNFVZ68VOIaXJWi0ciplxYLR6JmHJhtXgkYsqV1WKyWjxWYsWfDTFNzmrxSMSUC6vFIxFTLqwW\nj0RMubBaPJK1YjJ9CRgAAAAAAACKiwIQAAAAAACAzZWYHcBcVFJSovPnz5sdRlpJycjbgJjGZ7V4\nJGLKhdXikYgpF1aLRyKmXFktplQ8169fT/8bN5CPTM5qMVktHomYcmG1eCRiyoXV4pGIKRdWi0ey\nVj7CHkAz7Pz581qzZo3ZYQAAMGccPnxYS5YsMTsMSyEfAQBgZlkhH6EANMOuX7+ud9991+wwAACY\nMz71qU+Z/omb1ZCPAAAws6yQj1AAAgAAAAAAsDk2gQYAAAAAALA5CkAAAAAAAAA2RwEIAAAAAADA\n5igAAQAAAAAA2BwFIAAAAAAAAJujAATAVmKxmBwOR9avqqoqs8MDAABzAPkIACuiADTDOjs71dLS\nYnYYkkb+MNXV1aX/EHV2dpodkgYGBtIxVVRUKBgMmh1SWjweV0dHh9lhyOfzjUkkKioqzA4rLZlM\nKhgMKhaLmRaDx+NRKBTK+PJ4PGpvbzctJkkKBoMKBoMKBAIKBAJKJpOmxpNMJtXS0pKOyaz390Tj\nYkdHh4LBoHw+nwKBgCViyuV4MYz3nGaO5ePFZNZYnsvrYpWx3GzkIxMjH5kc+cjkyEdyQz6SX0y5\nHC8Gq+UjVstFJoppNNPGcgMzor293fB4PIbb7TY8Ho/Z4Rhnz541nE6n0dbWZoRCIcPj8RiSjFAo\nZGpcTqfTCIVCRn9/v9HW1maJmFLcbrfhdrvNDsPwer1Ge3t7xpdVfkbt7e2G1+s1+vv7TYuht7fX\n6O7uzmi7dOmS6b93jY2NGXG1t7cbjY2NJkY08p4e/Vql3lszZbJxMfX+Hh1fc3Oz6THN9Fg+0XOa\nNZZP9nOY6bF8Kq+LVcZys5CP5IZ8ZHLkIxMjH8kd+Uh+Mc31fMRquUguMY1m1lhOAWiGpAbatrY2\n0wd+wxj5o3TzwOp2uw2v12tSRCMDx82/lB6Pp+gDbC5CoZDh9Xotk3BZUVtbm+kJhGGMvI/Onj2b\n0dbW1jYmCZtpkoxLly6lH/f395v6fkr9cR6tu7vbcDqdMxbDZOOi0+nM+Jl1d3cbxf7cYrKYzBjL\nJ3pOs8byiWIyYyzP9XWx0lhuFvKRyZGP5IZ8ZGLkI7khH8kvJvIR6+Uik8U0mpljOUvAZkhjY6PZ\nIWSorKxUc3NzRpvH49HFixdNikhyu91jYpI0o9Mss0kmkzp79qw8Ho+pcaQ4nU6zQxgjFoups7NT\n3d3dZocit9stt9udfpxMJhWLxSzxOzh6KuzRo0fl9XpNi6W3t1eVlZUZbR6PR8lkUvF4fEZimOg1\nSU3ZH/1+T/0ODgwMmBJTLseLYaLnNGssnygmM8byXF4Xq43lZrHCWDga+UjurPYeJh+ZGPlIbshH\nph5TLseLwWr5iNVyEWl25CMUgOYoj8cz5g93Mpk09Q/AzWKxmJqamkyPaefOndq2bZskayQ7yWRS\nHR0dqqioUEVFhSXWbgeDwayDrBWMfv3M1NjYqGAwqJaWFsViMfX29ioUCpkWT2VlpY4ePZrRlkq0\nzH4/SSOx3JwQphLpmUoIZwPG8txZbSzHCN7DubPae5h8ZGrIR7IjH7EHq4/lVhnHJfPHcgpAkDTy\nC3r06FFLbAjZ0dGR3mDtrbfeKmp1fTLxeFwf//jHLZFopaQq6YcPH9a2bdvU09OjNWvWmBZPPB7X\nwMCAVq5cqZaWFlVVVcnn85n6uo2OraenxxKftnV3d8vr9aqzs1M+n08+n8/UeFKJempDvNH/tsL7\n3QpJ32zEWJ6dFcdyZMd7ODsrvofJR6YWG/lIduQj9mSVsdxK47hkjbGcAhAkSVu2bFFXV1fGVFWz\nNDc3q7e3V5cuXVIymdSaNWtMG3zb29vV1tZmynOP5/Dhw2pra5PH41FbW5va29s1MDBg2qcQqYE0\nHA6rpaVF3d3dunjxoqmvW0rqEy4r6OnpkdPpVH9/v7xer1paWkxNurxer9rb29XR0SGHw6EtW7ak\nPxWxwjhw4cKFcY9ZISG0Ksby7Kw4liM73sPZWfE9TD6SO/KR8ZGP2JNVxnIrjeOSNcZyCkBQZ2en\nKisrLfGphJQ5mAaDwXQFeabFYjHTPxXJ5uY/NqnXzazBLJXodXV1yePxyOPxqLu7O73W3SwDAwPq\n6emxxFTweDyuLVu2qLu7Wx6PR729vWpra1MsFjP1Z9TW1iZj5GYA6u7uVjwet8w4UFVVNe668Zun\nYmMEY3l2Vh3LMRbv4eys+h4mH8kN+cjkyEfsxUpjuVXGcck6Y3mJ2QHAXPF4XL29vZbYLC+ZTI5J\nJlJVYzMG2GAwmHWaoMPhSH/SZQWpn41ZG4mlXrPRr53Z1X5p5JOH5uZmS3w6E4vFtGLFioy21Kdd\nVpGann727FmzQ5E08r6++T8RqcdWeH9ZDWP5+GbLWD7X8R4e32x5D5OPZEc+MjXkI7ObVcZyq43j\nknXGcmYAzWHJZDI9RdYKUut9RxsYGJDb7TYlmTh8+LDOnj2b/mpubpbb7dbZs2dN28Qv2x9os+8o\nkUoksn3iZ1YS2NPTo4GBgazvKau5OREzQzKZVCAQUCgUskwyk5r+PfoP5dGjR7NuMjjXMZZPzIpj\nOTLxHp6YFd/D5CO5IR+ZGvKR2c1KY7nVxnHJOmM5M4BmWDKZNH0dcsqaNWvk9XrH/BH3er2m/GLU\n1dWppaUlfSeCZDKpUCik3t7eGY9FGvkEKdvAbuYfJKfTqc7OzvQ04ng8rnA4rK6uLtNiSk2z3rlz\nZ7py3dnZqcbGRtN+Vqn141ZJHtavX69gMKh4PJ6OqaOjQ21tbaYnDwMDA9qyZYu2bdtmWuKebVx0\nOp3yer0KhULpMSEUCs3YH8jJxmozxvLxntPMsTxbTGaO5eO9l6w2llsB+cj4yEcmRz6SG/KR3JGP\n5B7TVI4Xg9XyEavlIuPFZJmx3MCM6O3tNZqbmw2n02lIMhobG43u7m7T4mlubjYkZf0KhUKmxHT2\n7FnD6/UaHo/HaG5uNtra2oxLly6ZEstoN792zc3NRm9vrymxXLp0yfB6vYbb7TYaGxuNtrY2U+K4\n2aVLl4zGxsb062aVuKykv7/f8Hq96Z+RWb9no5kdRy7jYmNjY/q9NROxThaTGWP5RM9p1lg+UUxm\njOW5vC5WGsvNRD4yOfKRyZGPzF7kI2ORj0w/JjPGcqvlIpPFNN45Mz2WOwzDMIpVXAIAAAAAAID5\n2AMIAAAAAADA5igAAQAAAAAA2BwFIAAAAAAAAJujAAQAAAAAAGBzFIAAAAAAAABsrsTsAAAgm5Ur\nV2pwcDDrsdraWjU1NampqWmGowIAAHMJ+QgAO+E28AAsKZVwPfnkkyovL0+3v/POO4pEIkokEqqt\nrdVLL72UcRwAAKBQyEcA2AkFIACWlEq43nrrrawJ1XPPPac9e/bI5XIpFouZECEAALA78hEAdsIe\nQABmpaeeekpNTU1KJBJ67rnnptXXxo0btWzZsgJFVjhWjQsAAIwgHwEwm1AAAjBrPfnkk5KkPXv2\njLs+HwAAoJjIRwDMFhSAAMxa5eXl6Y0Xw+GwydEAAIC5iHwEwGxBAQjArLZ69WpJUl9fX0b7oUOH\ntHHjRq1cuVLLli3Txo0bdeLEiYxztm/frmXLlqWvXbZsWfpr9Cd4ufQlSYODg9q+fXv6vJUrV+rx\nxx8fE5skdXV16aGHHkr3N/qcXOMCAADWQD4CYDbgNvAAZjWXyyVJSiQS6bYTJ06otbVVtbW1Wrt2\nrcrKyvTKK6/ooYceUiwWS1/T0NAgl8ulcDisRCKRnsItKb3RY659SdKjjz6qEydOqKmpSWVlZUok\nEjpy5IhcLlc6MZSUTrBSt489ePCgNm7cqN27d6uhoSGnuAAAgHWQjwCYFQwAsKAVK1YY1dXVxuXL\nlyc87/Lly0Z1dbWxYsWKjLbjx49nnHf8+HGjurraePTRR8f0sW7dOqO6unrc/nPp65133jGqq6uN\njo6OrH2kdHZ2GtXV1caBAwcyzlmzZo2xbt26nOMCAADFRz5CPgLYCUvAAMxqly9fliQtXrw43VZe\nXq7a2tqM82pra1VeXq7jx49Pqf+p9jX6k7/RfaR0dnbK5XJp7dq1GhwcTH81NTXpxIkTWa8HAADW\nRj4CYDZgCRiAWS2VoIye+jyexYsXFyyhubkvl8ul2tpaRSIReb1erV69WqtXr1ZDQ0P6nNEJ1sqV\nK7P2m0gkcvpeAACAdZCPAJgNKAABmNVef/11SVJNTU1GeyKR0KFDh3Tw4EElEolpbVaYa18vvfSS\n/vAP/1CRSEThcFjhcFgul0v79++Xy+VKJ2hNTU0Zidhoy5cvzztOAABgDvIRALMBBSAAs9orr7wi\nSdqwYUO67dChQ2ptbZXL5ZLf71dzc7PKy8u1ffv2KX/iNpW+ysvL9bWvfU2Dg4Pq6+vTa6+9pkgk\nou3bt6eTrpTRmzACAIDZjXwEwGxAAQjArPXcc89pcHBQfr8/I5n5yle+IpfLpVgsNu3nyKev8vLy\n9N0zRt9Stby8XOXl5Tp48KCeeeaZaccGAADMRz4CYLZgE2gAs1JXV5f27Nkjl8ulZ599NuNYtinR\niURi3E/blixZkj7n5utz7WtwcFDhcHjMualNIVOefPJJDQ4Oavv27Vm/p9HPN1FcAADAfOQjAGYT\nZgABsLRwOJxx14p33nlHkUgkvTnhq6++mnFckvx+f3rzQ7/frytXrujgwYPjPsfdd9+tSCSijRs3\nqqamRkeOHNEf//Efq6GhIee+jh8/ru3bt+v555/X8uXLVVZWppMnTyqRSOixxx5Ln9fU1KTXX39d\n4XBYfX19Wr16tZLJpI4cOaLBwUE1NDSkv5+J4gIAADOHfIR8BLADh2EYhtlBAMDNVq5cOe4nTLW1\ntWpqalJTU1PW44ODg2ptbVVfX5/Ky8u1fPlyNTU1qbOzUydOnNCPf/zjMec/+uijOnHihGpra7V2\n7Vo1NTWpvLx8Sn319fWpq6tLx48f1+DgoFwul5qamrRly5YxMaY2ZTxx4oRcLpdqamr01FNPZUwd\nnyguAABQfOQj5COAnVAAAgAAAAAAsDn2AAIAAAAAALA5CkAAAAAAAAA2RwEIAAAAAADA5igAAQAA\nAAAA2BwFIAAAAAAAAJujAAQAAAAAAGBzFIAAAAAAAABsjgIQAAAAAACAzVEAAgAAAAAAsDkKQAAA\nAAAAADZHAQgAAAAAAMDm/n90prAyzFjDZwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11fa5d910>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# square format\n",
    "sb.set_style('ticks')\n",
    "g = sb.FacetGrid(\n",
    "    df,\n",
    "    col='Quartile',\n",
    "    col_wrap=2,\n",
    "    sharey=True,\n",
    "    sharex=True,\n",
    "    hue='Method',\n",
    "    palette=sb.mpl_palette(\"magma\", 4),  # sequential color palette\n",
    "    hue_order=methods,\n",
    "    aspect=1,\n",
    "    legend_out=False,\n",
    "    size=8)\n",
    "axs = g.axes\n",
    "\n",
    "g.axes[0].tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major')\n",
    "g.axes[1].tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major')\n",
    "g.axes[2].tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major')\n",
    "g.axes[3].tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major')\n",
    "\n",
    "g.map(\n",
    "    sb.plt.plot,\n",
    "    'Dataset',\n",
    "    'AUC',\n",
    "    linewidth=4,\n",
    "    marker='o',\n",
    "    mfc='w',\n",
    "    mec='k',\n",
    "    mew=2).set(\n",
    "        xticks=np.arange(1, 15), ylim=[0.5, 1],\n",
    "        yticks=np.arange(0.5, 1, 0.05)).add_legend()\n",
    "\n",
    "g.axes[0].tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=16)\n",
    "g.axes[1].tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=16)\n",
    "g.axes[2].tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=16)\n",
    "g.axes[3].tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=16)\n",
    "\n",
    "g.axes[0].set_yticks(np.arange(0.5, 1, 0.01), minor=True)\n",
    "g.axes[1].set_yticks(np.arange(0.5, 1, 0.01), minor=True)\n",
    "g.axes[2].set_yticks(np.arange(0.5, 1, 0.01), minor=True)\n",
    "g.axes[3].set_yticks(np.arange(0.5, 1, 0.01), minor=True)\n",
    "# g.set_axis_labels(y_var=\"Area Under the Curve\", labelsize=24)\n",
    "g.set_xlabels(r\"Dataset\", fontsize=24)\n",
    "g.set_ylabels(r\"Area Under the Curve\", fontsize=24)\n",
    "\n",
    "# plots to the right are MOOCs\n",
    "# g.axes[0,0].axvline(x=10.5, color='gray', linestyle=':', linewidth=0.5)\n",
    "# g.axes[0,1].axvline(x=10.5, color='gray', linestyle='--', linewidth=0.5)\n",
    "# g.axes[0,2].axvline(x=10.5, color='gray', linestyle='--', linewidth=0.5)\n",
    "# g.axes[0,3].axvline(x=10.5, color='gray', linestyle='--', linewidth=0.5)\n",
    "\n",
    "# # setting titles individually\n",
    "g.axes[0].set_title(\"1st Quartile (least active)\", y=0.95, fontsize=20)\n",
    "g.axes[1].set_title(\"2nd Quartile\", y=0.95, fontsize=20)\n",
    "g.axes[2].set_title(\"3rd Quartile\", y=0.95, fontsize=20)\n",
    "g.axes[3].set_title(\"4th Quartile (most active)\", y=0.95, fontsize=20)\n",
    "\n",
    "g.despine(offset=10, left=True, trim=True)\n",
    "g.savefig(\"qpsquare.pdf\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Runtime and Memory"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "filename = 't2.txt'\n",
    "timeanalysis = pd.read_table(\n",
    "    filename,\n",
    "    header=None,\n",
    "    names=['Interactions', 'CMAP', 'LadFG', 'CMAP-P8x', 'FEMA', 'BLDA'],\n",
    "    dtype={\n",
    "        'Interactions': 'int32',\n",
    "        'CMAP': 'float64',\n",
    "        'LadFG': 'float64',\n",
    "        'CMAP-P8x': 'float64',\n",
    "        'FEMA': 'float64',\n",
    "        'BLDA': 'float64'\n",
    "    }\n",
    ")\n",
    "filename = 'm2.txt'\n",
    "memanalysis = pd.read_table(\n",
    "    filename,\n",
    "    header=None,\n",
    "    names=['Interactions', 'CMAP', 'LadFG', 'CMAP-P8x', 'FEMA', 'BLDA'],\n",
    "    dtype={\n",
    "        'Interactions': 'int32',\n",
    "        'CMAP': 'float64',\n",
    "        'LadFG': 'float64',\n",
    "        'CMAP-P8x': 'float64',\n",
    "        'FEMA': 'float64',\n",
    "        'BLDA': 'float64'\n",
    "    }\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAisAAAELCAYAAAAY6saDAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nMq2hYoVCoVAoFMq05v8DmCDvTptEGMIAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11c4eab90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = sb.plt.subplots(1, 2, figsize=(8, 4))\n",
    "fig.subplots_adjust(wspace=0.3, hspace=0.4)\n",
    "colors = sb.mpl_palette('magma', n_colors=5)\n",
    "\n",
    "x = timeanalysis['Interactions']\n",
    "\n",
    "#top subplot\n",
    "ax[0].plot(\n",
    "    x, timeanalysis['CMAP'], label='CMAP', color=colors[0], linestyle='solid')\n",
    "ax[0].plot(\n",
    "    x,\n",
    "    timeanalysis['LadFG'],\n",
    "    label='LadFG',\n",
    "    color=colors[1],\n",
    "    linestyle='dotted')\n",
    "ax[0].plot(\n",
    "    x,\n",
    "    timeanalysis['CMAP-P8x'],\n",
    "    label='CMAP-P8x',\n",
    "    color=colors[2],\n",
    "    linestyle='dashed')\n",
    "ax[0].plot(\n",
    "    x,\n",
    "    timeanalysis['FEMA'],\n",
    "    label='FEMA',\n",
    "    color=colors[3],\n",
    "    linestyle='dashdot')\n",
    "ax[0].plot(\n",
    "    x,\n",
    "    timeanalysis['BLDA'],\n",
    "    label='BLDA',\n",
    "    color=colors[4],\n",
    "    linestyle='dashdot')\n",
    "\n",
    "#right subplot\n",
    "ax2 = ax[1]\n",
    "ax2.plot(\n",
    "    x,\n",
    "    memanalysis['CMAP'],\n",
    "    '-',\n",
    "    label='CMAP',\n",
    "    color=colors[0],\n",
    "    linestyle='solid')\n",
    "ax2.plot(\n",
    "    x,\n",
    "    memanalysis['LadFG'],\n",
    "    label='LadFG',\n",
    "    color=colors[1],\n",
    "    linestyle='dotted')\n",
    "ax2.plot(\n",
    "    x,\n",
    "    memanalysis['CMAP-P8x'],\n",
    "    label='CMAP-P8x',\n",
    "    color=colors[2],\n",
    "    linestyle='dashed')\n",
    "ax2.plot(\n",
    "    x, memanalysis['FEMA'], label='FEMA', color=colors[3], linestyle='dashdot')\n",
    "ax2.plot(\n",
    "    x, memanalysis['BLDA'], label='BLDA', color=colors[4], linestyle='dashdot')\n",
    "\n",
    "z = ax[0]\n",
    "z.set_ylabel(r\"Runtime ($\\times 10^4$) Sec.\", fontsize=14)\n",
    "z.set_xlabel(r\"Number of Interactions ($\\times 10^4$) \", fontsize=14)\n",
    "\n",
    "z.set_xticks(x.values, minor=True)\n",
    "z.set_ylim([0.0, 2.0])\n",
    "z.set_yticks(np.arange(0, 2, 0.01), minor=True)\n",
    "z.tick_params(direction='in', length=6, width=2, colors='k', which='major')\n",
    "z.tick_params(direction='in', length=4, width=1, colors='gray', which='minor')\n",
    "# z.set_aspect(aspect='auto', adjustable='box-forced')\n",
    "z.legend()\n",
    "# z.xaxis.set_visible(False)\n",
    "z.minorticks_on()\n",
    "\n",
    "z = ax2\n",
    "z.set_ylabel(r\"Memory Consumed (Gb)\", fontsize=14)\n",
    "z.set_xlabel(r\"Number of Interactions ($\\times 10^4$) \", fontsize=14)\n",
    "\n",
    "# plt.xticks(x.values)\n",
    "z.set_xticks(x.values, minor=True)\n",
    "z.set_ylim([0.0, 2.0])\n",
    "z.set_yticks(np.arange(0, 2, 0.01), minor=True)\n",
    "z.tick_params(direction='in', length=6, width=2, colors='k', which='major')\n",
    "z.tick_params(direction='in', length=4, width=1, colors='gray', which='minor')\n",
    "# z.set_aspect(aspect='auto', adjustable='box-forced')\n",
    "\n",
    "z.minorticks_on()\n",
    "# ax[0].yaxis.set_visible(False)\n",
    "sb.despine(left=True, offset=10, trim=True)\n",
    "sb.plt.tight_layout()\n",
    "\n",
    "fig.savefig(\"memtime.pdf\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# Effect of Skew"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "filename = 'd2.txt'\n",
    "skew = pd.read_table(\n",
    "    filename,\n",
    "    header=None,\n",
    "    names=['Profile', 'D1', 'D2', 'D3'],\n",
    "    dtype={\n",
    "        'Profile': 'int32',\n",
    "        'D1': 'float64',\n",
    "        'D2': 'float64',\n",
    "        'D3': 'float64'\n",
    "    }\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA90AAAICCAYAAADS0a7IAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11c52db90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = sb.plt.subplots(1, 1, sharex=True, figsize=(16, 8))\n",
    "# notice the fig size and the font sizes decalared; \n",
    "# this is a more horizontal plot; am trying to reduce the height of the plot by changing the aspect ratio\n",
    "\n",
    "# fig.subplots_adjust(wspace=0, hspace=1)\n",
    "colors = sb.mpl_palette('magma', n_colors=3)\n",
    "\n",
    "x = skew['Profile']\n",
    "\n",
    "#top subplot\n",
    "ax.plot(\n",
    "    x,\n",
    "    skew['D1'],\n",
    "    label=r'$\\delta=0.4$',\n",
    "    color=colors[0],\n",
    "    linestyle='solid',\n",
    "    linewidth=4)\n",
    "ax.plot(\n",
    "    x,\n",
    "    skew['D2'],\n",
    "    label=r'$\\delta=0.3$',\n",
    "    color=colors[1],\n",
    "    linestyle='dotted',\n",
    "    linewidth=4)\n",
    "ax.plot(\n",
    "    x,\n",
    "    skew['D3'],\n",
    "    label=r'$\\delta=0.2$',\n",
    "    color=colors[2],\n",
    "    linestyle=\"dashed\",\n",
    "    linewidth=4)\n",
    "\n",
    "z = ax\n",
    "z.set_ylabel(r\"Fraction of Participants\", fontsize=28)\n",
    "z.set_xlabel(r\"Activity Profiles, sorted by popularity\", fontsize=28)\n",
    "\n",
    "z.set_xticks(x.values, minor=False)\n",
    "z.set_ylim([0.0, 0.15])\n",
    "z.set_yticks(np.arange(0, 0.15, 0.01), minor=True)\n",
    "z.tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=20)\n",
    "z.tick_params(direction='in', length=4, width=1, colors='gray', which='minor')\n",
    "# z.set_aspect(aspect='auto', adjustable='box-forced')\n",
    "z.legend(loc=3, fontsize=20)\n",
    "# z.xaxis.set_visible(False)\n",
    "# z.minorticks_on()\n",
    "\n",
    "sb.despine(offset=10, trim=True)\n",
    "fig.savefig(\"skew.pdf\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# Gibbs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "filename = 'conv.csv'\n",
    "gibbs = pd.read_csv(\n",
    "    filename,\n",
    "    header=None,\n",
    "    names=['Dataset', 'Iterations', 'AUC'],\n",
    "    dtype={\n",
    "        'Dataset': 'int32',\n",
    "        'Iterations': 'float64',\n",
    "        'AUC': 'float64'\n",
    "    }\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAisAAAIrCAYAAAAurtkoAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nQkRERJbGYoWIiIgs7f8Ap4cdd8D3RPEAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11c547bd0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = sb.plt.subplots(1, 1, figsize=(8, 8))\n",
    "colors = sb.mpl_palette('magma', n_colors=6)\n",
    "x = gibbs['Iterations']\n",
    "\n",
    "ax = sb.pointplot(\n",
    "    data=gibbs,\n",
    "    x='Iterations',\n",
    "    y='AUC',\n",
    "    hue='Dataset',\n",
    "    fit_reg=False,\n",
    "    legend_out=False,\n",
    "    palette=colors)\n",
    "sb.despine(trim=5, left=False)\n",
    "\n",
    "\n",
    "z = ax\n",
    "x_max = np.max(np.sort((x).unique()))\n",
    "x_min = np.min(np.sort((x).unique()))\n",
    "\n",
    "z.set_ylabel(r\"Area Under the Curve (AUC)\", fontsize=16)\n",
    "z.set_xlabel(r\"Gibbs Iterations($\\times 100$)\", fontsize=16)\n",
    "\n",
    "z.set_xticks(ticks=x.unique(), minor=True)\n",
    "# z.set_xlim([0, 9.5])\n",
    "\n",
    "z.set_ylim([0.7, 0.90])\n",
    "z.set_yticks(np.arange(0.7, 0.90, 0.01), minor=True)\n",
    "z.tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=12)\n",
    "z.tick_params(direction='in', length=4, width=1, colors='gray', which='minor')\n",
    "z.legend(title='Dataset')\n",
    "\n",
    "sb.plt.tight_layout()\n",
    "fig.savefig(\"gibbs.pdf\")\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfcAAAH4CAYAAABXI6TyAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nJVldgQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11691e250>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# sb.set_style('ticks')\n",
    "g = sb.FacetGrid(\n",
    "    gibbs,\n",
    "    sharey=True,\n",
    "    hue='Dataset',\n",
    "    palette=sb.mpl_palette(\"magma\", 6),  # sequential color palette\n",
    "    aspect=1,\n",
    "    legend_out=False,\n",
    "    size=8)\n",
    "axs = g.axes\n",
    "\n",
    "g.map(\n",
    "    sb.plt.plot,\n",
    "    'Iterations',\n",
    "    'AUC',\n",
    "    linewidth=4,\n",
    "    marker='o',\n",
    "    mfc='w',\n",
    "    mec='k',\n",
    "    mew=2).set(\n",
    "        xticks=np.arange(1, 10, 0.5), ylim=[0.7, 0.9],\n",
    "        yticks=np.arange(0.7, 0.9, 0.05))\n",
    "\n",
    "# g.ax.set_ylim([0.7, 0.90])\n",
    "g.ax.set_yticks(np.arange(0.7, 0.9, 0.01), minor=True)\n",
    "g.ax.set_xticks(np.arange(1, 9.5, 0.25), minor=True)\n",
    "\n",
    "\n",
    "g.set_ylabels(r'Area Under the Curve', fontsize=20)\n",
    "g.set_xlabels(r\"Gibbs Iterations ($\\times 100$)\", fontsize=20)\n",
    "20\n",
    "g.ax.tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=12)\n",
    "g.ax.tick_params(\n",
    "    direction='in', length=4, width=1, colors='gray', which='minor', labelsize=12)\n",
    "\n",
    "g.add_legend()\n",
    "g.despine(trim=10)\n",
    "\n",
    "sb.plt.tight_layout()\n",
    "g.savefig(\"gibbs.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAqQAAAG6CAYAAADeclTfAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nQCmBFACAUgIpAAClBFIAAEoJpAAAlNrPlEAGU4KW1gAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11e0b0390>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = [0.032580157530432016, 0.04248548014957435, 0.08123160155939216, 0.175431617471557, 0.6682711432890445]\n",
    "x = [100*y for y in x]\n",
    "y = [\"Edit\", \"Answer\", \"Question\", \"Like\", \"Comment\"]\n",
    "x = list(reversed(x))\n",
    "y = list(reversed(y))\n",
    "# ax = sb.barplot(y,x,palette=\"magma\",saturation=1)\n",
    "sb.set_context(rc={\"font.size\":40,\"axes.titlesize\":40,\"axes.labelsize\":40}) \n",
    "g = sb.barplot(\n",
    "    y,\n",
    "    x,\n",
    "    palette=list(reversed(sb.mpl_palette(\"inferno\", 6)))[1:],  # sequential color palette\n",
    "    )\n",
    "axs = g.axes\n",
    "axs.set_ylabel('User Percentage',size=35)\n",
    "axs.set_xlabel('Ask-Ubuntu Dominant Action Type',size=35)\n",
    "g.tick_params(labelsize=30)\n",
    "# g.map(\n",
    "#     sb.plt.plot,\n",
    "#     'Dominant Behavior',\n",
    "#     'User Fraction',\n",
    "#     linewidth=4,\n",
    "#     marker='o',\n",
    "#     mfc='w',\n",
    "#     mec='k',\n",
    "#     mew=2).set(\n",
    "#         xticks=np.arange(1, 10, 0.5), ylim=[0.7, 0.9],\n",
    "#         yticks=np.arange(0.7, 0.9, 0.05))\n",
    "\n",
    "# # g.ax.set_ylim([0.7, 0.90])\n",
    "# g.ax.set_yticks(np.arange(0.7, 0.9, 0.01), minor=True)\n",
    "# g.ax.set_xticks(np.arange(1, 9.5, 0.25), minor=True)\n",
    "\n",
    "\n",
    "# g.set_ylabels(r'Area Under the Curve', fontsize=20)\n",
    "# g.set_xlabels(r\"Gibbs Iterations ($\\times 100$)\", fontsize=20)\n",
    "# 20\n",
    "# g.ax.tick_params(\n",
    "#     direction='in', length=6, width=2, colors='k', which='major', labelsize=12)\n",
    "# g.ax.tick_params(\n",
    "#     direction='in', length=4, width=1, colors='gray', which='minor', labelsize=12)\n",
    "\n",
    "# g.add_legend()\n",
    "# g.despine(trim=10)\n",
    "\n",
    "sb.plt.tight_layout()\n",
    "fig = g.get_figure()\n",
    "axs.grid(False)\n",
    "fig.savefig(\"activity_skew.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 168,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfgAAAH4CAYAAACmKP9/AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ngQh4AAAciIAHAMCBCHgAABzo/wBb36iyvi3jcQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x117316e90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# sb.set_style('ticks')\n",
    "import math\n",
    "filename = 'interaction_count.csv'\n",
    "temporal_presence = pd.read_csv(\n",
    "    filename,\n",
    "    header=None,\n",
    "    names=['Dataset', 'Interactions', 'Fraction of users'],\n",
    "    dtype={\n",
    "        'Dataset': 'string',\n",
    "        'Iterations': 'int32',\n",
    "        'AUC': 'float64'\n",
    "    }\n",
    ")\n",
    "g = sb.FacetGrid(\n",
    "    temporal_presence,\n",
    "    sharey=True,\n",
    "    hue='Dataset',\n",
    "    #palette=sb.mpl_palette(\"magma\", 6),  # sequential color palette\n",
    "    aspect=1,\n",
    "    legend_out=False,\n",
    "    size=8)\n",
    "axs = g.axes\n",
    "\n",
    "g.map(\n",
    "    sb.plt.plot,\n",
    "    'Interactions',\n",
    "    'Fraction of users',\n",
    "    linewidth=4,\n",
    "    marker='',\n",
    "    mfc='w',\n",
    "    mec='k',\n",
    "    mew=2).set(\n",
    "        xticks=np.arange(0, 300, 100), ylim=[0, 0.5],\n",
    "        yticks=np.arange(0, 0.5, 0.1))\n",
    "\n",
    "# g.map(\n",
    "#     sb.plt.plot,\n",
    "#     'logWeeks',\n",
    "#     'logFrac',\n",
    "#     linewidth=4,\n",
    "#     marker='',\n",
    "#     mfc='w',\n",
    "#     mec='k',\n",
    "#     mew=2).set(\n",
    "#         xticks=np.arange(0, 5, 0.5), ylim=[-6, 0],\n",
    "#         yticks=np.arange(-6, 0, 0.1))\n",
    "# g.ax.set_ylim([0.7, 0.90])\n",
    "# g.ax.set_yticks(np.arange(0.7, 0.9, 0.01), minor=True)\n",
    "# g.ax.set_xticks(np.arange(1, 9.5, 0.25), minor=True)\n",
    "g.ax.grid(False)\n",
    "\n",
    "g.set_ylabels(r'Area Under the Curve', fontsize=20)\n",
    "g.set_xlabels(r\"Gibbs Iterations ($\\times 100$)\", fontsize=20)\n",
    "20\n",
    "g.ax.tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=12)\n",
    "g.ax.tick_params(\n",
    "    direction='in', length=4, width=1, colors='gray', which='minor', labelsize=12)\n",
    "\n",
    "g.add_legend()\n",
    "g.despine(trim=10)\n",
    "\n",
    "sb.plt.tight_layout()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfsAAAH3CAYAAAC8SfapAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzs3X9UW+eZL/rvBvHTCCScH87EZGrh+ATjuB0gaXBm2t6C\nbdKe23PGBcsz43vTQIzWuuuc4CQuas9tQkhyx4Y4nZA5a+4gsN20nh5jiNecs24bbPCUdsbYExvN\nxMGQCUZtgzJxnBgLQQQIwb5/4L3RbyQ2IAl9P2uxau39SvsldK1H7/s+7/MKoiiKICIiojUrIdId\nICIiopXFYE9ERLTGMdgTERGtcQz2REREaxyDfRAulwtWqxUulyvSXSEiIloyBvsgbty4gZKSEty4\ncSPSXSEiIloyBnsiIqI1jsGeiIhojWOwJyIiWuMY7ImIiNY4BnsiIqI1ThXpDsSCpqYmZGRkAAC+\n/vWv4xvf+EZkO0RERBQGBvsQ1NTUYOPGjZHuBhER0ZJwGp+IiGiNY7AnIiJa4xjsiYiI1jiu2YeA\nCXpERBTLGOxDEOkEPVEUMTU1hdTUVAiCELF+EBFRbOI0fhS7evUqKisrkZGRgfT0dGRkZKCyshJX\nr16NdNeIiCiGMNhHqba2NhQWFuLEiRNwOBxISUmBw+HAiRMnUFhYiLa2tkh3kYiIYgSDfRS6evUq\n9u/fD5fLhaqqKgwNDWFqagpDQ0OoqqqCy+XC/v37OcInIqKQcM0+BKudoPfGG2/Igb61tVW+vnnz\nZrS2tkIURRw/fhxNTU04duzYivaFiIhinyCKohjpTkQrq9WKkpISnD9/ftUS9ERRREZGBhwOB4aG\nhrB582afNkNDQ9iyZQvS09MxMTHBpD0iIgoqaqfxtVotBEEI6aejo0N+n81mg8FgQG5uLrRaLbRa\nLQwGA2w2WwR/m9BNTU3Ja/T+Aj0APPjgg0hOTobD4cDU1NQq95CIiGJN1Ab77OzskNppNBqUl5cD\nAMxmMzZt2gSNRoO+vj7cvn0bLS0tMJlMKCwsjImAn5qaivT0dExPT+P69et+2wwNDcHpdCI9PR2p\nqamr3EMiIoo1URvsAaC2thbDw8N+f/r6+gAADQ0NcvuKigoUFRWhoaEBGo0GAFBeXo7q6mpYLBYc\nPnw4Ir9HOARBgF6vBwAcOXLEbxvp+r59+ziFT0REixOjlE6nE4eHhwPer62tFXU6nfy6ublZBCC2\nt7f7tB0eHhYBiBqNJqw+jIyMiFu2bBFHRkbCep9S7733nqhSqUQAYmVlpfjhhx+KoiiKH374oVhZ\nWSkCEFUqlfjee++tar+IiCg2RW2CXm5uLoaHh/3es9ls0Gq1aG9vl6fwd+7cie7ubty+fVse1buT\nRsB9fX0oKCgIqQ9Sgt53vvOdVS+X29bWJm+/A4Dk5GQ4nU4AgEqlwsmTJ+UZACIiomCiduud+/S8\nt8OHD0On08mBHgC6u7sBwG+gB4DS0lJ0d3fDYrGEHOwlkSiXq9frkZeXhzde/G9o+2UnHE4n0pMS\nsffxR/Fs099i+/btq9ofIiKKXVEb7N0DuTubzYbGxkZ0dXX53AsU6N3vjY6OLk8HV8H27dvRcvgV\n/M0WDaZcs0hVJSLxoS8jiYGeiIjCELXBPhCj0YiCggKUlpbK1ywWC4DgGfzSvUBLA9FKSE2HIAhI\nS5r/U4mTjgj3iIiIYk1MBXuLxQKTyeQzql/pLXWbNm2S184lq5bqkJru+XpqcnWeS0REa0ZMBfuK\nigqUlpZ6jOqB0KbmpWn89evXh/3cgwcPygl6PT096OnpCfszlkpI8wz24hRH9kREFJ6YCfYdHR0w\nm83y/np3Op0OQPCgL43+g63rB+KeoFdXVxf2+xXxCvaY/GJ1n09ERDEvqovquDtw4AAKCgr8ZtJL\n6/HBpvOlLwLSF4OYkZwKuBfOmXFC9FpSICIiCiYmgr3RaITNZgu4HS+c0XqoZXijhSAIQNo6z4uc\nyiciojBEfbC3WCxobGz0ycD3Jo3Ypf323sxmMwCEvcc+KqRy3Z6IiJYu6tfsDQYDAOCHP/xh0Hal\npaUwmUwwm80+XwpsNhssFkvAvfuLWe3z7L0JqWnwyP1nsCciojBEbblcYH6UvnPnTmg0Gty+fTto\nW4vFgtzcXOh0Op+99I2NjTAajRgeHg5rzT4S59n74zT9JcThQfl10tNGJDy4LWL9ISKi2BLV0/jS\nqL66unrRtjqdDg0NDbBYLPL7gPksfqPRiObm5thLzrtDSPVcs2dhHSIiCkfUTuObTCa5Mp578A6m\ntrYWBQUFMBqNEAQBGo0GRUVF6OrqCrreH/W8t99xGp+IiMIQtcG+uro6pBG9t9LSUr978WOZ4J2g\nx732REQUhqiexqc7UtM8X3NkT0REYYjakX00iXQ2vvc+e5H18YmIKAwM9iGIxHn27rzr44MJekRE\nFAZO48cCn5PvuGZPREShY7CPAT4n33FkT0REYWCwjwU+I3sGeyIiCh3X7EMQ6QQ93613TNAjIqLQ\nMdiHINIJer5FdbhmT0REoeM0fixISfM80356CuLsbOT6Q0REMYXBPgYICQnzAd/dNKfyiYgoNAz2\nsYJ77YmIaIkY7GOET5IeM/KJiChETNALQaSz8QGwPj4RES0Zg30IIp6ND0BIWwfR7TUL6xARUag4\njR8rvAvrMNgTEVGIGOxjhE/JXO61JyKiEDHYxwqO7ImIaIm4Zh+C6EjQY318IiJaGgb7EERHgh63\n3hER0dJwGj9WsKgOEREtEYN9jGBRHSIiWioG+1iRts7zNUf2REQUIq7ZhyAaEvQ4sicioqVisA9B\nNCTosVwuEREtFafxY4XP1rtJiHNzkekLERHFFAb7GCEkJgLJqQsXRBGYnopch4iIKGYw2McS7+13\nnMonIqIQMNjHEJ/COpOsj09ERItjgl4IoiEbHwBL5hIR0ZIw2IcgKrLxMb/9zuNM+6nJiPWFiIhi\nB6fxYwlL5hIR0RIw2McSn8I6XLMnIqLFMdjHEO8EPY7siYgoFFyzD0HUJugx2BMRUQgY7EMQNQl6\nXofhsD4+ERGFgtP4sYT18YmIaAliMtibTCYUFhYiNzcXFovF577NZoPBYEBubi60Wi20Wi0MBgNs\nNlsEert8fE6+4zQ+ERGFIKaCvdlshlarRXNzMxoaGjA8PAydTufTZtOmTdBoNOjr68Pt27fR0tIi\nf0GI6YDvfaY9R/ZERBSCmAn2UrCurq5GX18fSktL/barqKhAUVERGhoaoNFoAADl5eWorq6GxWLB\n4cOHV7Pby8unXC6DPRERLS4mgr3JZILBYJBH9MHaWSwWGAwGn3tGo1FuE66mpibU19ejvr4ePT09\nYb9/uXhP43NkT0REoYj6bHyz2QyDwYCCggJUV1cHbdve3g4Afkf90nS/zWaD2WxGQUFByH2Ilmx8\nf7XxRVGEIAiR6Q8REcWEqB/ZHzhwAADQ0tKyaNvu7m4AkKfvvUlfAvwl9cUCQaUCkpIXLszNAc7p\nyHWIiIhiQlQH++7ubpjNZuh0upBH4oECvfu90dHRZelfRLCwDhERhSmqg733tLzRaERubi4EQUBh\nYSE6OjrkttJoPTs7O+DnSfeGh4fD6semTZsgCILHT6T4nGnP+vhERLSIqF6zP336tPzv3Nxc6HQ6\nlJaWyiP+iooK1NbWoqGhYUW31B08eFAul9vT0xPRJD2O7ImIKFxRHeylAN7d3Y2uri6PPfUGgwEm\nkwmNjY0wGAwhTc1L0/jr168Pqx/uCXp1dXVhvXe5CWneZ9oz2BMRUXBRO43vnkTX3NzsUzynublZ\nDt4dHR3y/WBBX/ryEGxdP+px+x0REYUpaoO9u6KiIr/XpbX84eFheT0+2HS+9EXA+4tDTOExt0RE\nFKaoDfahBGSpjUajCWu0HiyJL9r51MfnyJ6IiBYR1Wv2Go0GNpsNFovF79Y7aRT/yCOPAJgP/haL\nBd3d3X4L65jNZgAIq6AOEEXn2QO+9fE5siciokVE7cgeAPbu3QsAuHLlit/70rq+FNil/5WCujvp\nS0N5eXnY/aipqUFdXR3q6uoiG+jBk++IiCh8UR3spXr2zc3NPvekEbz7gTfB2ks18YPV1o8J3mv2\n3GdPRESLiOpgr9Pp0NDQINfHl1gsFuzcuRPl5eWora31ae99GE5HRweMRqPfrP5Y47tmPxmhnhAR\nUayI6jV7AKitrYVOp0NbWxu0Wi2ys7PloO5vSr62thYFBQUwGo0QBAEajQZFRUXo6uoKeCxuTGFR\nHSIiClPUB3tg/jz6cNbaS0tL0dfXt4I9iiCfaXwGeyIiCi4mgn2kRVM2vk9t/Emu2RMRUXAM9iGI\nmvPsAZ5pT0REYYvqBD3yJSQlA4lu39FmZ4EZZ+Q6REREUY/BPhb5rNszI5+IiAJjsI9BvoV1uG5P\nRESBcc0+BNGUoAeAGflERBQWBvsQRFWCHgCketbHZ8lcIiIKhtP4Mch7+x1H9kREFAyDfSxKTfN8\nzWBPRERBMNjHIN/COgz2REQUGNfsQxB1CXpea/Yc2RMRUTAM9iGItgQ9juyJiCgcnMaPRT4n33Gf\nPRERBcZgH4u8R/acxicioiAY7GOQdwU9lsslIqJgGOxjkc80Pkf2REQUGBP0QhBt2fg+CXpTXLMn\nIqLAGOxDEG3Z+D618TmyJyKiIDiNH4uSUoCExIXXrhmIPNOeiIgCYLCPQYIg8Ex7IiIKGYN9rPKq\nj8/td0REFAjX7EMQbQl6ACCkroPofoHBnoiIAmCwD0HUJegBTNIjIqKQcRo/RnkX1mF9fCIiCoTB\nPlb5JOhxrz0REfm3bNP4g4OD6O3txUcffYRt27ahoqICADA+Po7Ozk5kZWVh165dy/W4uOczsmc2\nPhERBaA42FutVtTU1GBgYACiKEIQBIyNjcnBXq1Ww2QywWq14vLly3KiGynEkrlERBQiRdP44+Pj\n2LNnD65du4aNGzfi0KFDEEXRp93zzz8PURRhMpmUPC5impqaUF9fj/r6evT09ES6OwBYMpeIiEKn\naGT/2muvwW63Q6/Xo76+HgBw9OhRn3ZlZWUAgAsXLuC5555T8siIYDY+ERHFMkUj+87OTgiCIAf6\nYHJycjAwMKDkceTO55hbBnsiIvJPUbC32+3IzMwMqe3Y2JiSR5EXIW2dx2tuvSMiokAUBfvi4mLY\n7XZ8/PHHQdsNDAzAbrdj69atSh5H7rzK5XJkT0REgShas9+xYwcuXryImpoa/OQnP/GbaT8xMYGa\nmhoIgoB9+/YpeVzERGe5XBbVISKi0CgK9gcOHMA777yD/v5+lJSUoLq6Wr43ODiI/v5+HD16FHa7\nHbt375a348Wa6EzQ85zG58ieiIgCEUR/e+XCMD4+jieffBIDAwPzR696EUURO3bswJtvvhlze+yt\nVitKSkpw/vz5qAv24twcnP/te4Dbny/5L09ASORxB0RE5ElxuVy1Wo0zZ86gvr4eeXl5UKvVEEUR\narUaxcXFaGpqwvHjx5cc6AVBCPqTm5vr8x6bzQaDwYDc3FxotVpotVoYDAbYbDalv27UEBIS/GTk\ns4oeERH5WrZhoF6vh16vBzA/2ler1cv10WExm83ykkJfXx80Gg06OjpQUVGB7u5u+dqakJYOTLoV\n05l0AOsi89+diIiil6Jgf+7cOY/SuJLFAr3VaoVGowl5tN/V1QWdThdS24qKChQVFaGhoUG+Vl5e\njurqaphMJhw+fNjjXiiiMUEPmE/Sc1+DEacc8F1IISKieKdozf7RRx9FTk4O3n777ZDanzt3Di+8\n8ALsdjuA+Wz+Y8eOBe+gIOD27dshjcZNJhMMBgPa29tRXl7ucc9isSA3NxcajQa3b98Oqb/RvGYP\nAM7mv4RoGZRfJx34ARI250ewR0REFI0UrdlnZWWFPCU+MDCAZ555BmNjYxBFEaIoore3F1VVVYu+\nN9RntLe3AwBKS0t97kkzAzabDWazOaTPi3Y+9fG5/Y6IiPxQFOylIjkXL15EXV0dqqqq8NJLL2Fw\ncNCnbXNzMwAgPz8fly9fxrvvvou8vDz09vbigw8+UNINWXd3N4DAXw6kLwEWi2VZnhdxPiff8TAc\nIiLypSjYf+tb38KFCxdQWVmJtrY2XLhwAadOncKePXvw4x//2KPtxYsXIQgCDAYD1Go1MjMz0dTU\nBFEU5S8C3qTseZvNBqPRiNzcXDkDP1B2fbBZAOne6OjoUn/lqOJ78h1H9kRE5GtZsvFFUcTTTz+N\nBx54AB999BHa2trQ0tKCHTt24LHHHsP4+DjsdjsEQfAomZuTk4OcnBxcu3Yt6OdrtVoAC1PxFosF\nJpMJp0+fRl9fH3Q6nTxaz87ODvg50r3h4eGwfr9NmzbB5XL5/M4RxzPtiYgoBIqCfXNzMwRBQFdX\nl0cCW3V1NR599FG0tLTgscce83iPd6Lb1q1bce7cOb+fL43Am5ubParzSYl4NpsNFRUV6OvrW9E9\n9AcPHpSz8Xt6eqLmTHuefEdERKFQFOwHBgaQn5/vE8AzMzOxe/duOYgvNRDrdDoMDw/7bLurrq6W\np/bNZjMsFktIU/PSNP769evD6od7udy6urqw3ruSOI1PREShULRmn5OTA6vV6vfeyMgIcnJyFv2M\ngYGBoO0C7a+vra2V/202m+V2wYK+9KVjTRXVccdpfCIi8mNZjrj1TsZrbW3F4OAgiouLAcxX1JNM\nTEzI/x4ZGcHIyMiSj74tKCiQ/y2txwebRZC+CIRaoCfaCaleZ9pzZE9ERH4oCvbf//73kZGRgZaW\nFuTl5WHXrl3Iy8vD66+/DlEUMTY2hvb2drzwwgvye44ePQrA8+hbg8GwpOdLAV6n04U1Wg+WxBdT\nOLInIqIQKD71bmRkBDU1NRgYGJCvZWZmYu/evTh9+rRcLW/r1q0YHx/3mPYXRRGPP/643yp6Fotl\n0RG4lKUvVcTLzc2FxWJBV1eX38I60v1Qf2Wpgt53vvOdqCyXK47ehLPh+YULmvVI+eEbkesQERFF\nJcVb73JycnDmzBmMj4+jv78fWVlZ8rT8oUOHMDIyAo1GA7Va7fPFIFCgB4COjg5oNBqPLHx3FosF\nNptNrpoHzBfNMZlMMJvNPsHeZrPBYrH4lNENRVSeZw8AXtP4HNkTEZE/ikf2SyGt4Qc7MMdisaCw\nsBC//e1v/U7RFxYWoqioyKMgj1T/Xsrid9fY2Aij0eg3uz+QaK+NL87NwfnDJz2uJR9+a/74WyIi\nojsiEhXUavWiJ+PpdDrodDps2rRJHq2bzWaYTCYUFhbCYDD4VN7T6XRoaGiAxWLxyAPo6OiA0WhE\nc3PzmknOA+6caZ+S5nmRZ9oTEZGXZTvPfiW0tLTAaDTCaDTCZrOhoKAApaWlOH/+fMCEvNraWhQU\nFMBoNEIQBGg0GhQVFQVcx495aenAtFuAn/oCSF8XuD0REcWdZQ32/g7A8ZaXlxfy5xUUFKCrqyvs\nfpSWlqKvry/s98UiIS0dou2W/Fqc5Jn2RETkSXGwn5iYwI9+9COcPXt20baCIHhk7ceKpqamqMzG\nB+CnZC6n8YmIyJPiYP/Nb34T4+PjIW1ni4rDY5YgarPxAQip6XD/rypO8ZhbIiLypChB7+jRo7Db\n7cjLy8OJEydw+fJledr9lVdewQcffIB3330XxcXFyMrKwpUrV5al0+SGhXWIiGgRioL92bNnIQgC\nfvrTn6K4uBhqtVqucy8V05HOrR8bG8Pp06eV9zgOiaKIyclJvzMjgtc0vshgT0REXhQFe6muvbSe\n7c69Rn1mZiZycnLwi1/8Qsnj4s7Vq1dRWVmJjIwMpKenIyMjA5WVlbh69epCozSvzHvWxyciIi+K\n1uwzMzM9DrmR5OTk+E3EC3RCXrSLRIJeW1sb9u/fD5fLBQBISUmBw+HAiRMn8LOf/QwnT56EXq/3\nTdDjyJ6IiLwoGtnn5+djZGTE4yQ7ANi1axd6e3vl69LpdtLUfqypqalBXV0d6urqViXQX716VQ70\nVVVVGBoawtTUFIaGhlBVVQWXy4X9+/fj6tWrEFI9i+rw5DsiIvKmKNjr9XqIouizFv/tb38boiji\ne9/7Ho4dO4aqqioIgrDko2zjzRtvvCEH+tbWVmzevBkAsHnzZrS2tqKyshIulwtNTU2cxiciokUp\nCvZlZWXYunWr5xoy5k+427t3L/r7+3H06FF89NFHEEURhw4dUtTZeCCKItra2gAAP/jBD/y2ka6f\nOnUK8B7ZcxqfiIi8KN5nf+bMGb/XX375ZQBAf38/cnJyYDAYOLIPwdTUFBwOB1JSUuQRvbcHH3wQ\nycnJcDgcmEKi5x+RI3siIvKyorXxpYAf61YzQS81NRXp6elwOBy4fv2634A/NDQEp9OJ9PR0pGm1\nmHG7J06yqA4REXlatYNwBgcHw6qLH01Ws4KeIAjQ6/U4ceIEjhw5gtbWVp82R44cAQDs27cPgs+a\nPcvlEhGRJ0Vr9l/96lfx0ksvLdruxRdfxJ49e3Dp0iUlj4sbBw8ehEqlkpMbh4aGAEDOxj9+/DhU\nKhVqamp81uwx5YA4NxeBXhMRUbRSFOzHxsYwMjKyaLtDhw55JJ5RcNu3b8fJkyehUqlw/PhxbNmy\nBSkpKdiyZYsc6E+ePInt27dDSFQBySkLbxZFwDkduc4TEVHUURTsQ5WZmYnMzExcu3ZtNR63Juj1\nevT19eGpp55CWoIKTqcTaQkq/Ol9W/HuhYvzBXUkPoV1uG5PREQLVnzNfmJiAu+88w7sdrvfansU\n2Pbt23H8+HHUTv8hJv79JlISEiEIAjbfc79HOyEtHaL9tvxanOKZ9kREtCCsYN/a2orXX3/d41pv\nb29IiXexXFQn0ufZp/zBerg+HZVfO2/cQuqX7lto4J2kx732RETkJqxgb7PZfE5eC/WM+pycHLz6\n6qvhPC5qRPo8+6R7sz1ez3wy6vFaSE3zOtOewZ6IiBaEFewNBoPHWvHOnTuRn5+PV155JeB71Go1\nNBoN1Gr10nsZ55I3rPd47fz0lmcD7zV7BnsiInITVrBXq9U+QVuj0cTs9HysSL7PM9jP3PAc2SON\nJ98REVFgihL0nn76aTz88MPL1RcKwHsa3/mJ58heSPVcs2d9fCIicqco2MfLwTaRTtDzncZfZGTP\naXwiInKzbFvvrFZrSFvrYrFkbqQT9FTZaghJKogzLgDA3MQkZiccSMyYD/KC15o96+MTEZE7xcH+\n9ddfx+nTp2G32xdtKwgCBgYGlD4y7ggJCUi6NxtO6035mvOTUaQ9eCfI+yTosT4+EREtUFRBr7W1\nFS0tLRgbG4Moiov+zLFm+5Ilb/DafueWkS94TeNz6x0REblTNLL/5S9/CUEQUFxcjEOHDiEnJ2e5\n+kVefNbt3TPymY1PRERBKAr2AwMDEAQBb775ppzAthZFOkEPAJI2BMnI916zn+KaPRERLVAU7DMz\nM6HRaNZ0oAcin6AH+I7sZ9wy8r2n8TmyJyIid4rW7MvKykI64paU8xnZ3wg8sseUI+QyxkREtPYp\nCvbf//73oVar8eyzzy5XfygA7yp6zhujckAXVEmAKmnh5twcMMMz7YmIaJ6iafzOzk6UlZXh9OnT\n6O3tRXFxMXJycqDRaAK+p6qqSskj41Zi5jokpCZjbsoJABCnnJgd+wIqzZ0llLR0YHxs4Q2TDiA5\nNQI9JSKiaKMo2L/wwgsQhPmT08fGxnD27NlF38NgvzSCICBpw3pM/+4T+Zrzxi052Aup6yC6BXtx\n0gEhK9vnc4iIKP4oCvbxcgBONGTjA/NT+e7BfuaTW8BDfzj/giVziYgoAEXB/syZM8vVj6gWDdn4\ngJ8Dcdxr5PuUzGWwJyKieYoS9CKpo6MDNpvN7z2bzQaDwYDc3FxotVpotVoYDIaA7WOFdxU994x8\nITXNszFH9kREdMeyBfvBwUEcO3YMdXV1aG9vl6+Pj4+jvb0d586dW5bnWCwWaLVaVFRUwGKx+Nw3\nm83YtGkTNBoN+vr6cPv2bbS0tMBkMqGwsDCmA77PufafuFfR8zzmlsGeiIgkig/CsVqtqKmpwcDA\nAERRhCAIGBsbQ0VFBQBArVbDZDLBarXi8uXLigvwLDZCr6ioQFFRERoaGuRr5eXlqK6uhslkwuHD\nhz3uxZJg0/g+9fE5jU9ERHcoGtmPj49jz549uHbtGjZu3IhDhw75Leby/PPPQxRFmEwmJY9Dd3e3\nx7Y+7y1+JpMJFosFBoPB571Go1FuE66mpibU19ejvr4ePT09Yb9/ufhW0bsFUTpcyKewDkvmEhHR\nPEXB/rXXXoPdboder0dXVxeefvppv+3KysoAABcuXFDyOBiNxqCjcmn5oLS01OeeTqcDML+ebzab\nw3puTU0N6urqUFdXF7FMfABIzEhDonohqIszs3CNzh8tzJE9EREFoijYd3Z2QhAE1NfXL9o2JydH\n0Vn2jY2N0Ov1ctD2p7u7G4DviF8ifQnwt9YfK3ym8qXT77xH9gz2RER0h6I1e7vdjqysrJDajo2N\nLd4oAJvNhra2NvT19Xlcz872LRoTrHqfdG90dDRgm2iXvCEbU9et8uuZG7eAbTo/J99NrnbXiIgo\nSika2RcXF8Nut+Pjjz8O2m5gYAB2u33JRXgOHDiwaFKdNFr39wVAIt0bHh5eUj+iQZKfGvmAn5Pv\nuGZPRER3KAr2O3bsgCiKqKmpwcTEhN82ExMTqKmpgSAI2LdvX9jP6O7uhs1m87sO724lt9Rt2rQJ\ngiB4/ERKsvc0vnSuPafxiYgoAEXT+AcOHMA777yD/v5+lJSUoLq6Wr43ODiI/v5+HD16FHa7Hbt3\n75a344XDaDR67NsPJJSpeWkaf/369Yu09HTw4EF5y2BPT0+UZeRLI3vPffYi99kTEdEdivfZv/XW\nW3jyyScxMDCAo0ePQhAEnD17Vj4URxRF7NixA6+++mrYn93Y2IjS0tKgSXkSqU2woC+N/oOt6/vj\nXi63rq4urPcuN99p/Dsje+9p/EmHXPeAiIjim+Jgr1arcebMGbS1taGtrQ1WqxV2ux2ZmZnYtm0b\n9Ho9du91xK0DAAAgAElEQVTeHfbn2mw2NDc3h7y+Lq3HB5vOl74IhPLlIVol36P1eD1z0wZxdnb+\nPPtEFTDrmr8x6wJcM0BScgR6SURE0URxsJfo9Xro9XoA88V21Gq1os87cOAALBZL0JGpVjsf+AoK\nCnwy9YMJlsQX7RLSUpCoycCs7U6OxNwcZj6zzU/vp6YBX4wvNJ5yMNgTEZHyYN/e3o6NGzeiuLhY\nvuYe6MfHx3H06FFkZWXhueeeC/lzdTodysvL/d7r6OgAAPm+NFLX6XSwWCzo7u72m9AnFdMpKCgI\nuR/RKHnDekzaFhIinTdGkbxhPYS0dRDdgr046YCgDm/JgoiI1h5Fwf7s2bN44YUX8Pjjj3sEe3dq\ntRrvv/8+BgcH8cQTTyAvLy+kzw621U4a7be0tHisv5eWlsJkMsFsNvsEe5vNBovFEvALRDDRcp69\nJHlDNiY/+L38euaTW8BXHmRGPhER+aVo611bWxsEQQhYJlci1cxva2tT8jgAwdfkpfr3zc3NPvek\nmvhLOQQnWsrlSpK8MvLlA3F89toz2BMRkcJg39/fDwABR/WShx9+GADw/vvvK3kcAODKlSt+/w3M\nT+M3NDT4HIbT0dEBo9GI5ubmmE7Ok3hvv5My8gXvKnqTLKxDRESrVC5XrVYjMzMTVqt10baBFBYW\nAoDHITY7d+5EQUEBioqK5NF8bW0tCgoKYDQaIQgCNBoNioqK0NXVtWhhnliRtMEzwXAmUGEdlswl\nIiIoDPaZmZmw2+0htbXb7Yr2fIeTbV9aWhpW+1iTvMH/ufY+J99xGp+IiKAw2Ofn5+PSpUu4dOkS\nHnvssYDtLl68CABLro0fadGWoJd0TzYgCIAoAgBct+yYc7r8FNbhND4RESkM9nq9HhcvXkRNTQ3O\nnDmD+++/36eN1WqVa+O7r6PHEvcKetEgIVkF1V1ZcH12J1lRFDFzcxQqn5PvOLInIiKFwb6srAzF\nxcW4ePEiSktLUVZWhh07dmDjxo2wWq3o7+/H6dOnIYoiysrKsGvXruXqd9xLvjd7Idhjfq+9yk/J\nXCIiIsVFdU6cOIFnnnkG586dQ2dnJzo7Oz3uS4H+jTfeUPoocpO8YT0c/Rb59cyNW0Cu12E4DPZE\nRIRlKpf75ptvYmBgAH/7t3+LwcFBjIyMICcnB1u3bsW+ffsW3ZpH4Uu6z/eoWyH/Ls9GnMYnIiIs\nY238rVu34s0331yuj6NFeJ9rP/PpKIvqEBGRX4qCvbRvPpqS11ZCtGXjA36q6N0YhZDKaXwiIvKl\nKNjv2bMHExMTePfdd+VguBZFWzY+ACT7O9eeI3siIvJDUbnc/Px8iKIol82l1ZN0VxaQsPDnm7VN\nYG4WHtcw44Tomln9zhERUVRRFOz1ej1EUcTRo0eXqz8UIiExEUn3aD2uzdy87adkLkf3RETxTlGw\nl/bZX7t2Dc8++ywmJiYWfxMtm2TvjPwbt3yCvcj6+EREcU/Rmv25c+fwxBNP4Nq1a+js7ERvby+K\ni4vlU+78qaqqUvLIiIjGBD0ASPLOyL8xitS0dIjuF5mkR0QU9xQF+2eeeUY+3EYURYyNjeHs2bM4\ne/ZswPfEYrCPxgQ9IMBRt97T+KyPT0QU9xQF+1g92Gat8M7In7kxCiHXc2TP+vhERKQo2J85c2a5\n+kFL4D2N77wxCuRrPBtxGp+IKO4pStCjyPI3jS+keRXW4cieiCjuLVu53MHBQfT29uKjjz7Ctm3b\nUFFRAQAYHx9HZ2cnsrKyeOrdMlNlqyEkqSDOuAAAcxOTmPX+kzLYExHFPcXBXjqvfmBgAKIoQhAE\njI2NycFerVbDZDLBarXi8uXLMVlpL1qz8YWEBCTdmw2n9aZ8bWZKQJJbG5bMJSIiRdP44+Pj2LNn\nD65du4aNGzfi0KFDEEXRp93zzz8PURRhMpmUPC5iampqUFdXh7q6uqgJ9JLkDV7b776Y82zAkT0R\nUdxTFOxfe+012O126PV6dHV14emnn/bbrqysDABw4cIFJY8jP7zX7WfGnZ4NOLInIop7ioJ9Z2cn\nBEFAfX39om1zcnIwMDCg5HHkR5LXyN5ln/Z4zQQ9IiJSFOztdjsyMzNDajs2NqbkURSAT0b+qFcR\nHQZ7IqK4pyhBr7i4GJcuXcLHH3+M+++/P2C7gYEB2O125OfnK3lcxERrgh7gO7KfuTUO3LPwmgl6\nRESkKNjv2LEDFy9eRE1NDX7yk5/4zbSfmJhATU0NBEHAvn37lDwuYqK1XC7gZ2R/0wbxbuBOFWOu\n2RMRkbJp/AMHDmDr1q3o7+9HSUkJjh07Jt8bHBxEe3s7SkpKYLVasXv3bnk7Hi2fxKx1SEhNll+L\n0zOYnXX7szqnIM7ORqBnREQULRTvs3/rrbfw5JNPYmBgAEePHoUgCB6H4YiiiB07duDVV19V3Fny\nJQgCkjasx/TvPpGvuZAGFdzW7qccwDp1BHpHRETRQHGwV6vVOHPmDNra2tDW1gar1Son7m3btg16\nvR67d+9ejr5SAMn3eQb7mdlUpKoY7ImIaN6ylcvV6/XQ6/UA5ovtqNVrJ7hEc4Ie4HsgjsuVBKQs\nvBanJiGAiIji1bIFe3drKdAD0Z2gB/ipoudMANzPw+GZ9kREcW1JCXqDg4O4ePHicveFlsjnXPtJ\nz/ssrENEFN9CHtlLW+h6e3s9rh84cADPPffcsneMQuc9jT/j8KqPz+13RERxLaSR/cDAAEpKStDb\n2wtRFD1+WlpaUF5evtL9pCC899q7xmfgfh4RC+sQEcW3kIL9j370I4yNjWHjxo04ceIELl++jK6u\nLvk0u2vXruHHP/7xSveVAkjMSEOiOl1+Lc6JmJ1xS8njND4RUVxbdBr/9OnTGBgYQH5+Pt5++235\nulqtxoEDB7Bjxw5897vfRUtLC/bu3RvViWxLFe3Z+MD8VP7s+EJQn3EmQpXsmn/BYE9EFNcWDfYX\nLlyAIAgBi+Lk5+ejqqoKx48fx8WLF9dklbxoz8YH5jPyp65b5dcz0wlIu1O9mNP4RETxbdFp/IGB\nAWRmZiIvLy9gm29/+9sQRRH9/f3L2jlJY2MjCgsLIQgCtFotdu7ciY6OjoDtbTYbDAYDcnNzodVq\nodVqYTAYYLPZVqR/0SDJOyPf6fan5cieiCiuLRrsR0ZGsG3btqBtcnJyAABWqzVou3DZbDYUFhbC\naDTCbDajoKAAANDd3Y2KigoYjUaf95jNZmzatAkajQZ9fX24ffs2WlpaYDKZUFhYuGYDfrJ3YZ3p\nRPnfIvfZExHFtZAS9BYrkrNSRXROnz4Ni8WCrq4uiKIoB28p+7+xsREWi8XjPRUVFSgqKkJDQwM0\nGg0AoLy8HNXV1bBYLDh8+PCK9DXSvDPyObInIiKJolPvVlpXVxfa29tRWlrqcb29vV0O5GazWb5u\nMplgsVhgMBh8PkuaBTCZTGH3o6mpCfX19aivr0dPT0/Y718NPtP40wt/WnFq0rs5ERHFkRUpl7uc\nvAO9pKioCN3d3XLQB+a/BAR6j06nAzC/NOC+JBCKmEjQu0fr8drlTIAo3jnXngl6RERxLaRgPz4+\njomJiYD3xTsVXGw226Lr9uEETSl4+2OxWKDRaDwCe3d3NwB4fAFwV1paiu7ublgslrCCfSxISEtB\noiYDszbp7yTA5UxAUsocMD0JcW4OQkJUT+QQEdEKCSnY9/b24pFHHgnaRhAEDAwMYOfOnYu2UUoK\n2H19fT73AgV693ujo6OK+xCNkjesx6Rt4UvZjBTsRRGYngTS1gV5NxERrVUhDfW8S+Qq+VGqo6MD\nBoMBfX19HqNzKVEvOzs70Fvle8PDw2E9c9OmTRAEweMnGvmcfue2bs+pfCKi+LXoyL6pqWk1+hGU\nxWJBbm6ux7WSkhJUV1ejoaEBAFZ0S93BgwflCno9PT3Rm6TnXSPf6bb9bsrBM+2JiOLUosF+9+7d\nq9GPRbmP5Ds6OnDgwAF56117e3tIU/PSNP769esXaenJPUGvrq4uzJ6vHp/td9PcfkdERDGQjQ8s\nZNJLpH32FRUV6OjogNlsltsEC/rS6D/Yun4sS/Kexnfba8+SuURE8Stm07Pdj9W9cuWKvB4fbDpf\n+iLg/eVhrfBes3evoseRPRFR/IrZYA8sBO3s7OywRuvBkvhiWdI92Xc21s9zzQiYm5v/N0f2RETx\nK2qDfUdHh08pXG/SfWktXwr+0n57b1K1vbW2x16SkKyCan2m25X5vfYAANbHJyKKW1Eb7EdHR9Hc\n3BzwvhToq6ur5SAvFdhxL6ErsdlssFgsHtP/oYqFcrmSgDXyOY1PRBS3BHE5Nr+vAGm7nfd+esnO\nnTsxOjqK8+fPy1P40nt0Op3PXvrGxkYYjUYMDw+HvGZvtVpRUlKC8+fPR325XIn1yEnYui/Lr+95\n4Atk3T2NhKKvIaniQAR7RkREkRK1I3spILsfcWuz2dDd3Y3CwkJoNBqPQC+9p6GhwecwnI6ODhiN\nRjQ3N6/Z5DxJ0n0BMvK5Zk9EFLeieutde3s72traYDKZ0NjYKNfCb2lpCbjuXltbi4KCAhiNRgiC\nAI1Gg6KiInR1dQU8VGct8T7XXtprL05xzZ6IKF5FdbAvLy9f0hp7aWmp37r58cC7it6MtP2OI3si\norgV1cE+WjQ1Ncnlcr/+9a/jG9/4RmQ7FETyfd4lc6WRPYM9EVG8UhTspeNsYyV5bali4Tx7SdJd\nWUBCAqQN9rOuBMzNAglTkxHuGRERRYqiBL09e/Zg165dQc+6p9UlJCYi6R6tx7UZZyIw+cWynDpI\nRESxR1Gwz8/PhyiK6O/vX67+0DJI9srIdzkT5s+0d05FqEdERBRJioK9Xq+HKIo4evTocvWHlkFS\ngIx8JukREcUnRcG+rKwMxcXFuHbtGp599llO50eJQEfdsj4+EVF8UpSgd+7cOTzxxBO4du0aOjs7\n0dvbi+LiYjz88MMB31NVVaXkkRERS9n4gG9G/ozzzvY7ZuQTEcUlReVyH3roIQh3TlmTPkZwO3XN\nn8HBwaU+btXFYrlcAPii34LfHmySX6ekufDAVjtU33sOiXl/FMGeERFRJCga2W/dunW5+kHLKOBh\nOJzGJyKKS4qC/ZkzZ5arH7SMVNlqCEkqiDMuAMDcbAJmXQJUnMYnIopLUXsQDi2dkJDgk5HvciZA\n5Jn2RERxadnK5Q4ODqK3txcfffQRtm3bhoqKCgDA+Pg4Ojs7kZWVhV27di3X41ZVrCXoAUDyhmw4\nrTfl1zPTCZzGJyKKU4qDvdVqRU1NDQYGBiCKIgRBwNjYmBzs1Wo1TCYTrFYrLl++LAfNWBJL5XIl\nvuv2iayPT0QUpxRN44+Pj2PPnj24du0aNm7ciEOHDvktyfr8889DFEWYTCYlj6MwJG3wU1iHwZ6I\nKC4pCvavvfYa7HY79Ho9urq68PTTT/ttV1ZWBgC4cOGCksdRGLxH9vNr9gz2RETxSFGw7+zshCAI\nqK+vX7RtTk4OBgYGlDyOwsCRPRERSRSt2dvtdmRlZYXUdmxsTMmjIio2E/T8rNk7mI1PRBSPFAX7\n4uJiXLp0CR9//DHuv//+gO0GBgZgt9uRn5+v5HERE4sJeolZ65CQmoy5KScAQJwT4BqfREqE+0VE\nRKtP0TT+jh07IIoiampqAh6CMzExgZqaGgiCgH379il5HIVBEASfqXzX2DTPtCciikOKgv2BAwew\ndetW9Pf3o6SkBMeOHZPvDQ4Oor29HSUlJbBardi9e7e8HY9Wh89U/hSAGWdkOkNERBGjeJ/9W2+9\nhSeffBIDAwM4evQoBEHA2bNncfbsWQDzB+Ts2LEDr776quLOUniS/NXIn3IAyZzMJyKKJ4qDvVqt\nxpkzZ9DW1oa2tjZYrVbY7XZkZmZi27Zt0Ov12L1793L0lcKU7CcjX5x0QMjURqhHREQUCctWLlev\n10Ov1wOYL7ajVquX66MjLhaz8QHfYO9yJgCsj09EFHeWLdi7W0uBHojNbHzAzzT+NEvmEhHFI0UJ\neiMjIzh27BgGBwd97r344ovIy8tDXl4edu/ejUuXLil5FC2B3yp6DgZ7IqJ4oyjYt7W14ejRo+jv\n7/e4XlVVhfb2doiiCFEU8fvf/x5PPfUUrFaros5SeBIz0pCQkii/FkUBrs9GI9gjIiKKBEXBXsq4\nf+KJJ+RrFy9elGvgv/nmm7h8+TL27t0LURTx+uuvK3kcLUFSVqrHa+enDPZERPFG0Zr9yMgIsrKy\nPI6tfeeddwDMF9yRzq9/+eWXcfr0aVy7dk3J4yImVhP0ACBJm47pmwtJeTM3Y7dsMRERLY3iBD3v\nxLX+/n4IgoAdO3Z4XM/MzMTIyIjSx0VErCboAUDyXWrg3z6TX8+M+q90SEREa5eiafzMzEyMj4/L\nr8fHx+WT7byDvbT3nlZX0t0aj9czt5mgR0QUbxQF+8ceewwjIyNob2/HxMQEXnvtNQDzx9nm5eXJ\n7aQRfayOjmOZd31859hUhHpCRESRoijYGwwGiKKIF198EY888gja29shCAIOHTrk0a6lpYUH4URI\nyh/c7fHaNeGKUE+IiChSFAX7/Px8vPHGG7j//vshiiLUajXq6+vlxDyJlLTnnrVPqyPp/ns9Xs9M\nzkGcnY1Qb4iIKBIUJ+iVlZWhrKwsaJvLly9jZGTEI2s/lsRyNn6iVoNE1RxmXXe+14nAzGc2n4I7\nRES0dq1IuVx/cnJyVutRyy6Ws/GRmo6kFLdgD8B5Y5TBnogojiiaxl8NFosFBoMBhYWFEAQBubm5\n2LlzJ8xmc8D32Gw2GAwG5ObmQqvVQqvVwmAwwGazrWLPo0RSMlQpcx6XnB/fjFBniIgoEhYd2dfV\n1YX9oZmZmXjggQfwxBNPKJq67+7uxs6dOz2uWSwWWCwWFBYWoqGhAbW1tR73zWYzSkpKUF1djb6+\nPmg0GnR0dKCiogLd3d3ytXghCAKS1iUCboXzZqyfRq5DRES06gRRFMVgDR566CEIgrDkB5SVleGV\nV15ZUtDfuXMnrly5gvb2dpSWlsJms6G7uxsHDhyQR+nDw8PQ6XTye3Jzc6HT6dDV1eXxWQaDASaT\nCbW1tWhoaAjp+VarFSUlJTh//nzsTuMDuPnMc7g5sJCUl/Un+cipq45gj4iIaDUtGuyfeuqpsIO9\nzWaTi+sIgoAHHngAb7/9dtgBPzc3F83NzSgtLfW4brFYkJubCwAeo3uTyQSDwYD29naUl5f7fY9G\no8Ht27dDer4U7L/zne/EbIIeANx+4Yf4+OJCMZ20B+9D7v/7gwj2iIiIVtOi0/gnTpxY8odfu3YN\nNTU1+P3vf48XXngBf/VXfxX2Z3gHegDQ6XQoLS1Fd3c3Ll++LF9vb28P+h5g/ouI2WxGQUFByH2I\n6QQ9AEnadQAWgv3MZ6yPT0QUT1Y0QS8/Px/d3d0oLi5GZ2enz9T6YpqbmwPe8xesu7u7ASDgmrz0\nJcBisYTVj1iXtF4NYGECxzXmwJyTxXWIiOLFqmTjv/zyyxBFEadOnQrrff5G6BIpYD/yyCMe14Ml\n30n3Rkfj65jXhHUZUCW5rdaIwMzN+PpvQEQUz1Yl2Ofk5GDr1q3o7+9fts+URvHV1fOJZlLwz87O\nDvge6d7w8HBYz9q0aRMEQfD4iSVCahpUKZ5V85w3GOyJiOLFqhXV0Wg0GBwcXJbP6ujogM1mQ0ND\ngzxaX8k99AcPHpQT9Hp6etDT07Niz1oRaelISp6D+xE4MzduRaw7RES0ulYt2I+MjCzbEbcHDhxA\naWmpxx77UKbmpS8G69eHVz3OPUFvKXUHIk1IW4ck78I6HNkTEcWNVZnGP3v2LEZGRlBcXKz4swwG\nA7Kzs32S/aRs+2BBXxr9x1NRHQBAajpUyZ7T+BzZExHFjxUf2Q8ODuKFF16AIAgwGAyKPstkMuH0\n6dP47W9/63NPWo8PNp0vfRFwL8ITF9LSObInIopjiwZ7q9Ua9oeOj4+jv78fFy5cwNmzZwEATz/9\nNPLy8sLv4R3d3d0wGo0By92GM1oPlsS3Fgmp82v27pwc2RMRxY1Fg31paami7HNRFPH444/j+eef\nX/JnmM1mVFRU4Pz580FH5TqdDhaLBd3d3X637UmH54RTUGdNSE2HKnkO83vt5/+Ws7YJzE1OIyEt\nJaJdIyKilRfSNP4iFXUDyszMxKFDh7B3794lvR+Y31JXUlKC9vb2RYN0aWkpTCYTzGazT7C32Wyw\nWCw+ZXRDEcvn2QOAkJYOQQBUyXNwORMhiiKm52YxfeMW0jb9QaS7R0REK2zR2vinT58O+0OzsrLk\nvfVK2Gw2FBYWory8POh6f3Z2NjQajVz/XqfT+eylb2xshNFo9Dk4J5i1chCOOD0J54vV6L7sROsH\n/Tj76YeYnHMhPTUN+j/bh4MHD2L79u2R7iYREa0UMYoVFBSImJ97DvpTXV0tv6ehocHnWnt7uwhA\nbG5uDuv5IyMj4pYtW8SRkZFl+50iYW5uTvzZd/5EVAkJ8n+zlJQU+d8qlUo8depUpLtJREQrZFW2\n3i2F0WiU19gX477drra2Fl1dXbhy5QoEQYBWq0VzczO6urrkanvx5v3338dT/98FuMQ5VFVVYWho\nCFNTUxgaGkJVVRVcLhf279+Pq1evRrqrRES0Ahadxo9na2Uav7KyEidOnEBVVRVaW1t97ldVVeH4\n8eOorKzEsWPHItBDIiJaSQz2QayF8+xFUURGRgYcDgeGhoawefNmnzZDQ0PYsmUL0tPTMTExEXO1\n/4mIKDgG+yDWwsh+cnIS6enpSElJwdTUVMB2KSkpcDqdcDgcSEtLW8UeEhHRSovaNXtaHqmpqUhP\nT8f09DSuX7/ut83Q0BCcTifS09ORmpq6yj0kIqKVxmC/xgmCAL1eDwA4cuSI3zbS9X379nEKn4ho\nDWKwjwMHDx6EKjERx44dk7PxAcjZ+MePH4dKpUJNTU2Ee0pERCuBa/ZBrIUEPcnP/+/n8eSRv4Jr\nbv7PnZycDKfTCQBQCQloebkB3/vRoUh2kYiIVsiqnWcfy9zPs49Ve5/YhS3//m/4730foP2D38Hh\ndCItQYWye7fgL3K+gq/cnC+jy2l8IqK1h8E+Tghp6Xj4Hi2anyjG35Y9BvuG7fj0F1Y5uE8O/A5f\nvHcdGV95MMI9JSKi5cY1+3iRmi7/UxAEaLMTof5qvkeTz/7u7Gr3ioiIVgGDfZwQ0tI9XouTDtyz\nf5fHtS/+ZQiOgd+tYq+IiGg1MNjHi1TPYI+pSaRv3YR1XtP2n/383Cp2ioiIVgPX7EMQ6+fZA4CQ\n6juyB4C7/3wnvvjXIfn6+KVrmLxuRdrm2E5IJCKiBQz2IVgL2fhI8x7ZfwEAWPdHW5CW9yVMDv5O\nvvXZz7vwwItPrWLniIhoJXEaP16kpAHu2+qmpyDOzkIQBNz9Fzs9mtr/8T1Mf/TpKneQiIhWCoN9\nnBASEuYDvrvpSQCA+qv5SM29f+G6KOKz/9G1ir0jIqKVxGAfT7yn8u+s2wuCgLv/3HN0bzvfB+cn\nt1arZ0REtIK4Zh+CtZCgBwBCahrcayOLUw5IE/uZf/xlJOfcA+fIzfkLc3P4vO08/uDg3tXuJhER\nLTMG+xCsiQQ9wM/2O4f8TyExAXf/2U583Ph38rXbZy/h7v27kHSXZrV6SEREK4DT+HFESFvn8Vra\nfifRfLMQSRuyF+7PzOLz9l+tSt+IiGjlMNjHE++RvVewF1SJuFtf4nFt9Be9cNkmVrpnRES0ghjs\n44hPydw7e+3daXZ/Far1mW5tnLh1pmelu0ZERCuIwT6e3BnZi6KIyRkXRIdvsE9ITsJdFd/0uHbr\n7/8RsxMOn7ZERBQbmKAXgrWSjX/140/R9M5FdHzwOzhmZpH+N2eg//Nf4uDBg9i+fbvcLvvbO/DZ\nz7swa5//MjDnmMKt//lPuOcvdgX6aCIiimKCKIri4s3ik9VqRUlJCc6fPx/z2fhtbW3Y/xd/Adfs\nLAAgJSUF09PTAACVSoWTJ09Cr9fL7W/+3TncPPEL+XVi5jps+bs6JKalrG7HiYhIMU7jx4GrV69i\n//79cM3OoqqqCkNDQ5iamsLQ0BCqqqrgcrmwf/9+XL16VX7P+v/0x0hIT5Vfz9q/wO1f9Eai+0RE\npBCDfRx444034HK5UFVVhdbWVmzevBkAsHnzZrS2tqKyshIulwtNTU3yexIz0rH+P3/N43M+b/8H\nzDlnVrXvRESkHIP9GieKItra2gAAP/jBD/y2ka6fOnUK7qs667/7dQipyfJr1y07bnf+8wr2loiI\nVgIT9EIQywl6U1NTcDgcSElJkUf03h588EEkJyfD4XBgamoKaWnzB+aosjKQ/e0duPV2j9z287bz\nyP5WMQRV4mp0n4iIlgGDfQhiuVxuamoq0tPT4XA4cP36db8Bf2hoCE6nE+np6UhNTfW4d1fFNzH6\nv/4R4sx8Yt/Mp6Ow/UMftLseXZX+ExGRcpzGX+MEQZCz7I8cOeK3jXR93759ENzPvAeQdFcWtLsf\n87j22c+7IM7OrUBviYhoJTDYx4GDBw9CpVLh2LFjcjY+ADkb//jx41CpVKipqfH7/rv0JUDCwv9V\nnNabsP/je6vSdyIiUo7BPg5s374dJ0+ehEqlwvHjx7FlyxakpKRgy5Yt84E+IQE/+5v/7lFYx13y\nfeuhKS3yuPbZz8+BJRqIiGID1+xDEMsJehK9Xo+8vDw0NTXh1KlTcDgcSE9KRMVDX8J/KXwIX74r\neLGcu/+sFLauy8CdAD9l+XeMX7qGzOJtq9F9IiJSgBX0glhLFfTciaKILy7+Cqq/P76wRq9KQvIP\n34CQkRnwfR+9fAL23/yr/DrtoT+E7q+f9VnnJyKi6MJp/DgkCALWffVrEDR3LVx0zWD2YnfQ993t\nVRt/8oPf44t/+XAlukhERMsoZoJ9R0cHCgsL0djYGLSdzWaDwWBAbm4utFottFotDAYDbDbbKvU0\nNiB1JfAAACAASURBVAiJKiT+8W6Pa7O9XRCd0wHfk5Z7P9SP5Xtcu3nyLCYnJ7l+T0QUxaI62Nts\nNjQ2NkKr1aKiogJmszloe7PZjE2bNkGj0aCvrw+3b99GS0sLTCYTCgsLGfC9JH71G/KxtwAAxwTm\nrvwm6Hvu/vP50f2/jX+OFwa6sa3peaSnpyMjIwOVlZUe9fWJiCg6RG2w7+jogFarRVtbG9rb21Fa\nWrroeyoqKlBUVISGhgZoNBoAQHl5Oaqrq2GxWHD48OGV7nZMEVLSkPiY59n1rn/shDgXeA99+tYv\n4Vdpduy7fAp//8kAJudcSElJgcPhwIkTJ1BYWCiX5yUiougQtcG+oKAAfX196OvrQ2lpKXQ6XdD2\nJpMJFosFBoPB557RaJTbLEVTUxPq6+tRX1+Pnp6eJX1GtEp8fBeQ6LYpY/Qm5vovB2x/9epVPNd5\nEi5xLuQT9IiIKLKiduvdYsHdW3t7OwD4nQGQPstms8FsNqOgoCCsz47lcrmLETK1SPijHR7T97O/\n/iUSHn7Ub5a99wl6EukEPVEUcfz4cTQ1NeHYsWOr8jsQEVFwUTuyD1d393wmuTR97036EmCxWFat\nT7Ei8Wvf8ngtWi0QLR/4tFNygh4REUXOmgn2QOBA735vdHR0tboTMxLuvR8JeV/xuDb7m1/4tFvK\nCXpERBR5ayLYS6P17OzsgG2ke8PDw2F//qZNmyAIgsfPWpP49f/o8Xrug/cwd8PqcU06QW96ehrX\nr1/3+znBTtAjIqLIWBPBfqW31B08eBAvvfQSXnrppZgslRsK4UtbIOTkelyb/c0vPduEcYKefu/e\nNfmliIgoFq2JYB/K1Lw0jb9+/fqwP7+mpgZ1dXWoq6vDr371qzW5Fi0IAhK//m2Pa3P/2gtxzPO/\nbUgn6AkJ+LPsh9bkfycioli0JoK9lG0fLOhLo/9g6/rxLiG/EML6excuzM5i9sJZjzaLnqAnJOBw\n/i7c996/41b7r1b5NyAiIn/WRLCX1uODTedLXwTC3dIXT4SEBCT+SZnHtdlLv4I4NelxTa/Xo6+v\nD5WVlUhPT5fX6L+b+0c49cg+lN27BQBwo+V/wX7h/VXrPxER+bcmgn04o/VgSXwEJBR9DVinXrgw\nPYnZf/4Hn3bbt2/HsWPHMDExAYfDgYmJCZw8/0vkbchZaCSKGDn8U0wOWX3eT0REq2dNBHtgYcQu\n7bf3JtXVD7egDrC2K+h5E5KSkbhjp8e12X86C9Hl8t9eEJCWlgZBEJD6hxvwwIvfAxIW/m8lTjnx\n+xdMmPl8bCW7TUREQayZYC8VzfF3WI7NZoPFYkF5efmSPts9QW+tZuO7SywuBZKSFy7Yb2PuvUsh\nvTej8CH8wX/9rsc11+dj+P2LLZibci5nN4mIKERrJthL9e+bm5t97kk18RsaGla1T7FKWKeen853\nM/ubX4ScXZ/9v/8x1u/5use1qQ9HYD3ys6CH7BAR0cqImWB/5coVAMDly/4PadHpdGhoaPA5DKej\nowNGoxHNzc1MzguD6k+eANz2yYs3rJj7t9APt9lg+M/IeHSrxzX7P13Fpyd8K/MREdHKiupg39jY\niNzcXGi1Wnl6Xjr6Njc3Fx0dHR7ta2tr0dXVhStXrkAQBGi1WjQ3N6OrqwvV1dWR+BVilrD+HiQ8\n/KjHNX8ldAO+PzEBOT96Eimb7vO4/vn/6Mbts/+8LH0kIqLQCCIrnwRktVpRUlKC8+fPr9lT74KZ\ns1ow89d1HteS/uvLSNi4KeTPcH46Cst/+TFct8fla4IqEV9q/L+wbrv/+vpERLS8El966aWXIt2J\naGW32/HTn/4UNpsNFy9exK9//WsAwJe+9KXIdmyVCJlazFk+AG5/vnBxyoHE7Y8GfpOXxIw0pD+s\ng637CiCt18+JGO/tR+affBmqzHXL3GsiIvLGkX0Q8T6yB4DZD/4VrhOvL1wQBCR//yiE9feE9Tlj\nvzJj5P95y+Nacs49yH3zWSSq05ejq0REFEBUr9lT5CX8hy9DuPf+hQuiCNc/dYb9OVn/WwHuefIJ\nj2vOkZv46OUTEF2zSrtJRERBMNhTUH4PyLn8a4hfjAd4R2B379+NrG8Welz74l8+xL//dQcPzSEi\nWkEM9rSohC8XA5nahQszTsxePB/25wiCgPsP/RnS8z0T/G7/ohe33u4BAIiiiMnJSQZ/IqJlxGAf\ngngql+uPoFIh8Y93e1yb7T0HcSb8ingJyUl44KUqJG3wPKPg10db8X/8xz9FRkYG0tPTkZGRgcrK\nSly9GvrefiIi8o8JekEwQW+BOOmA83ANMD0lX1P96feQ+FjJkj5v6nefwPLMX2HOMY3OTz/ED6+d\ng0ucz9ZPSUnB9PT0/DNUKpw8eRJ6vV75L0FEFKc4sqeQCGnpSPzqNz2uzf7mnSWXv0390n3I+dFT\n+LcvPpcDfVVVFYaGhjA1NYWhoSFUVVXB5XJh//79HOETESnAYE8hS3x8N5CYKL8Wb32KuYG+JX+e\n+tE8nFlnkwN9a2srNm+eL7SzefNmtLa2orKyEi6XC01NTYr7T0QUrxjsKWSCJhsJXyn2uDbbE/oB\nOd5EUcTfX+wBAPzgBz/w20a6furUKSbtEREtEYM9hSXxa9/yeD330XU4Pri6pEA8NTUFh8OBlJQU\neUTv7cEHH0RycjIcDgempqb8tiEiouAY7EMQ79n47hI25CDhP2zH+zdvo/qdi1j/xilkbP3KkrLn\nU1NTkZ6ejunpaVy/ft1vm6GhITidTqSpkjD97gc8IpeIaAlUke5ALKipqYn7bHx3HRMJ+D9/+ku4\n5uZH8ykpKXA4HDhx4gR+9rOfhZw9LwgC9Ho9Tpw4gSNHjqC1tdWnzZEjRwAAZXc/COsrP8Hnmzfi\n3qe+hYxH///2zj2+ieva97+R5JcA2ZA0JGlMGhPsFBMn4XF6EacNuXZqnN4k4AMRaWmLHbA/PQ02\naR2TpEWfUydNcXB6AqeP6weYJvTEwgTSNgGrhl5ycixySk0D2DS8nBSRNiQUyzLYIEva9w95D3qM\npJE8soy8vp+PPrJHM2v2zF571tprr71nJgSvV/ASBEEQwaGePRERR48exbe+/wycbqZI9vzatWuh\n0WiwZcsWUR4AUd7WrVuhEVT4Rua9AIArp8/hrz9owIdrN+HS+6didp0EQRCJBM2zDwHNsw+ktLQU\nzc3NYva8P9xAl5aWYsuWLbJkmkwmrFixAk6nEwCQnJwMh8OzYI9GpcZPcr+KRTfNkDx2wuxsTC35\nGrRf/EJ0F0QQBDEOIGMfAjL2vjDGMHHiRAwMDODUqVOSSXWnTp1CdnY2tFotLl26JDvUfvToUWza\ntAktLS0YGBiAVqvF8uXLUVlZiez0m/Dpr/bC/l/vBz1+0vxZmFryEFKzrr20hzGGK1euIDU1lUL+\nBEGMa8jYh4Ab+0ceeQQTJ04EANx///1YuHBhfAsWJwYHB6HVapGSkhIyMz4lJQUOhwOX7X3QTtJF\ndI5QBnrw1Dl8uu1t9P/P8aDHpy+8D+f/6Xb8ouU1mEwm0XEwGAxYu3Yt8vLyIioPQRBEIkDGPgTU\ns/clop59khoXX/w+kpatgup26RB8tAwc/xDnt76NyxJj9rT0LkEQRCCUoEfIhmfPA9ey5P3h25fd\n9QXgs79h6JfPw/mbV8GuDipWDu3MO3BH3ZP4wsbvIs1rrP5EPy29SxAEIQUZeyIiZGXPqwQ8Oecu\nzwGMwWVph+PlZ+H6IPiYezRMvC8bWZvXYtoLq5E6/fPYbn2flt4lCIKQgML4IaAwvjQhs+c1Gmx7\nsgRLk6V78qp750Pz8AoIEyMbyw+H2+XCpIkTMTDckw81xJCmSUJPw26kf+VepGbdSsl7BEEkPGTs\nQ0AJesEJlT2fl5cH96kuDO1qBi5+GniwdiI0D38DqvsWKGZoI00ePLTwX5Gq1iDplhuQ/s/3QPfl\ne5B21zQIquDBLsruJwjieoWMfQioZx+eUAaQOa7C1b4Lrnf3AhJqJsy4G0nFJRCmfE6WvHDlkJs8\nmKbS4H8WfidAvubGdOgW5EH35Xsw4e4sCMNv+Dt69CheeeUVyu4nCOK6hcbsiREhCALS0tIkDbOQ\nnALN1x5H0pM/gnDLtIDf2aljcPz0GTjfbcOR999HaWkpJk6cCK1WG/Fa+5EkDy6ami1ZXueFPlz8\nzbv4qOpn+OCx9fj45dex7YU6zJkzB83NzeJLe/jSwHPmzIHJZJJVPoIgiHhCxp6IOarb7kDSmh9B\nvegxQJPk++OQAy0bf4y5ChhUWcmDGg2+t/5ZTJo/C0JS8FdDuPou470db2G1cR2cTqfi2f2MMQwO\nDtJrewmCGBXI2BOjgqDWQPPAw0h66kUIWV8Utx/7tBclb3fA6R75dLm8vDxs374dGo0GW7duRXZ2\nNlJSUpCdnS0a+u3bt+Ofv7MCtz+/Gne98WNk/uDb0N1/H1SpyQHy5Gb3v/yjF+DqH5B1H44ePTqi\nCAZBEEQ00Jh9CGjMPjYwxuA+9A6cb7+Ost378eqxM4qutR8ueVAK91UHLnWegP3dI7Af7IKrfwBf\nOvBLDLqdsnMANJMnIWXazUiZdhNSpk1FSuZUpEybiqTPZUBQqQJmMSi54A8lDxIEEQoy9iGgbPzY\n4u7rxaSbbsaAwxF+Rb7UVPR/dh6qCKbsRZ3s53Ths/eOYeqX74s4u18KITUZH6a5sGTXZjjdLjzx\nxBN45plncOedd+L06dPYsGEDtmzZAo1Gg87OzoiS/ih5kCAIOZCxDwH17GNLpNPler/3OLTT74Iq\nJw+qu+6FcEvspsopkd3vzfrj+/Dm34+HjWB8/f5C/Oy5GiTdmI6kGzOg+VwG1GkpkjIpUkAQhFxo\nzJ6IG6mpqdBqtbh69SpOnz4tuc+pU6fgcDigTVIjVa0C++spuH7/BoY2r4fjxQoMtTbCdfSPYIPX\nxsyVGBePJLv/a3feC1Vy8GQ/xhjM508CAJ555hnJffj23e/ux7na7fio+hc4Vfoi/vJwNY4/sg6n\nSl/Eh9U/x7mXfo3zW9/Cf23ahhXfWKF48iDlFBBEYkI9+xBQzz72lJaWorm5OWyP99t3T0d90fzg\nglQqCLfPwM6/9ePbP/mpIr3do0ePYs6cOXA6nSgtLcUzzzyDGTNm4NSpU9iwYYOY9NfZ2Ym7c3Ph\n+OQirp497/lYz4t/D/T1Y96BXygyJMCRGyn45iPFaPz5L5F002SokpMkJF0jVpECihIQRPwhYx8C\nMvaxR5ZBVavx3vdKMEsIbigBT2b//Ff3wOlmio2Lh1saOJwBZIzB2duPjM/fjIErg4oMCTDGIk4e\nFAQBmsmTkDR1CpJumozkqVOQNHUykqZOQfLUyfjLpx/jn768QIwUKHHvYpVPQM4DQUQOGfsQUILe\n6CDXoDLbRbhPHoX7gyNwn+oCHL7Gv2zvQVmZ/Su/+gCaXqyBcOPNED53MwTtxJDl27lzJ5577jlx\n3j4AzJgxAy+++CKWLl0q6xrlRjCW6/PxUtEKDF3ow9AFG5z/6AMbcvnse8XljFukYOWKb2Lrtm0Q\n1KFHAGMRJYiF80COAzFeIGMfAurZjx6RTpdjTifYRyfgPjFs/M+fww2vtGBgyBU+sz9JjX+sXX7t\n4T5hksfwc+N/4y3D/0/Fjl27R9Sz974+uUMC3tfLGIOr77LH8F/ow9CFPjgu9CKr7F8wOHQ1PpGC\nB/4VGt0EqNMnQJM+MeD7g3/8HQ9899twupSLEijtPFDUgRhvkLEPARn70Sfah+XAx2cx4bbb5Wf2\nP7UcaSFW0AOAY5/ZMP9Xe8QFf0ZqtCorK7F582bxf2/HAQAqKipkv35XbqRg2cwv4fm8Qgz9ow9w\nSzd1pSMFcqMEy2Z+CbX/51tQpSZ7PinD36kpEFKTxL+Pf/wRHvjOtxRzHsZr1IEckfFNQhp7m82G\ndevWYd++fbh48SIA4LHHHkNtbS0yMjJkyyFjf/0QyVS5gJ59EOQOC3x7bi4aVi7zvLZ3gg7CJB0w\nUQdhgs6zbWI6jn10FnO/fD+cTieys7NhtVoxODiItLQ0ZGZm4uTJkxEZrEgjBczpwtAFG4bO98Jx\n/iKGPu3F0PmLcJy/CMcnF3Hff9Zg0BVZDkCweogmnyAUcp2H4jvuxU/uXwp1WgpUaSlQaVM9DoM2\nFaq0ZKjSUvHBp+dQ8Ox34HQpt97BWI86kCNCAAlo7A8fPoz8/HyUlZXh2WefRUZGBnbu3Illy5Yh\nKysLnZ2dsg0+GfvrC7m93ZVfXYiGFYvBLnwCduE84BwK2JcxFv2wgAT+joP/w42XrWTxw2iq/TGQ\nNgFI00JI1QKpWgiawJ60kpGCkpISbNu2LbxBnXY3fjTjgaBylI4SKO08yHYcpt2NF/VLoJqQCpU2\nFWqt51ulTfH8PcGz7S+fnMP/fuqJMRt1GI+OiNvths1mQ0ZGBlQh1uGIh7x4OjUJZ+ynT5+OrKws\ntLe3+2wvLy9HQ0MDqqurUVtbK0sWGfvri2jGxZnbDdj+MWz4P4H7s7+DffYJBv5uxWTjzxQZFlDE\ncUhKBtImeIx/mhbHLtjwv2o2w+lyhYwUHHr7TeTl5UFISgGSk4GkFCApWXx9L4c7xACC3jsAaG1t\nxb8sXgKn/TJcfZfg7Bv+tl2Cy34ZQ739mFG1AoND4VdFlGOclXQe4hp1mJaHH+sXew1VDA9bpCVD\nSEmCKjUFH1z4GxbVPh026tCxew/uycuDkKyBkJwEVXIShOQkCElqn/J6t4fx4IgokUgbK3ljYaXL\nhDL2DQ0NKC8vR2tra0Bl9PT0YPr06cjIyEBvb68seZSNf/0x0qlyHCWHBQaHnJj87y2K5hPIjRQE\nXZ9ArRYNP5KTUf7GPvzqj0ehUqngdrsB+N47vn3lVxei8ftPeo5XawC1xuM4qDWAxvN/8feexW//\n3zthDeDirzyAX/3bBrAhJ9xXnXAPueB2OOG+OgTmcMJ9xQHXlavIfq4UV5wjdx4SJeqw5JaZqJlZ\nIClDSE6CKiUJQrIGP/jT29jV8+ew8gxzvoK6pasBtQrC8Acq/rcaUKvwl4//igdrKuEKkb+iVqnR\nsest3HPvvR5nJi3Fk3/h54QAHuM3e/ZsuEI4Nmq1GocPH44qH8bbcQAii3IpLS+WK11GQkIZ+wcf\nfBD79u1Db2+vZKieK1xnZydmz54dVh717K9PonkRjhRyhwVKvr4cTS/8G1h/H3DZDnbJ88ElO9il\nPrD+Pkz54SYMDIU3CnKGBJQeYvCW97vf/Q67d+8OuHeLFy/GI488Ikvesl0H8LvT58R7GCxK8PCd\nt6G1eGFQOVCpAJUaub98A2d67WHrYeZNn8N71RVgbgFutwpuJ+B2C3C7AOYEXE43pr/8b7jiHEr4\nqMOYckTUqmHDP+wApKXg6f0tePNkZ3iHcMEDaH6+DqpkDYQkjxPjiWRc+/5t214sK/mmeJyU4wBA\nshMohXeUa6TylHZqRkJCGXuurMEuiTsDciudjP31zUjHx6KdLieF7HyCr3wJ9d94FLgy4FkC+MoA\nMHgZ8NJppSMFUvKk7l2kQxYajSZohMXpdMp2RCb/++u44nSL9zGY85CqUaH3qcdDystt/A3O9PaH\nrYecyen407cehdslDDsMXp/h/11OYMaOrbjqDu90jXbUgRyRa/A6/dotd+Hl+Q9DUAmAIAx/w/Ot\nEjznUAn4zu9NaP/7qbDyHrj1TmxbWnJNhjAsV+B/A0/+9tf4zQdHwjs1ixdj9+7dQa9RCULHCq9D\nQiXf8d94hj6R2AiCgLS0tKiPz8vLw/bt27FixQps3boVW7dulRwWkOORr127Fq+99hq2bNkCxlhQ\nx+Gp/2hAsp88xphnAaFBjwOgGbwM7f99EwODV3D69OmgD0uHwwFtchLSbp0GOB3AkANwOIChqz7O\nQ6pGDW2SGgPD7yi48847A+6dzzsKNOqA83GuOF0YGHIhJSUFf/zjH4NGWObNm4cBhwNXnK6QjsgV\npwtXnG5ohhMUg9UDY2x43+DyGGP4uP8yAISsBwD4a38/NMmusEbLyTxOyIYNGyQf5uJ7FQTgC7Ns\nAPM4C57ogwC3G2BuAS4ng0ZQie+JCFWnKSo1JqYBgAuMy2IA2LWypqjUSFNpMChDXppKgxRV8Dq9\n6nZh0O1ESkqKpBzAM5adnJyMQYcDV92ukI6IkvLkvndi69at+MP503DYroSt0/8+/6Esee998hH6\nuj4JOTPl9ye7Zcl66623wBiLadJewhj7np4eAMCUKVOC7sN/O3PmTESy77jjDrGHwkmggAgRAoPB\ngC9+8YsjHhYYieMgCAKQkgakpEHIuMFTruWPo7m5OayRWb7im0ip8k1IZYwBLqdo+NmQA4+ddWCb\nqTWsvMcKHoDmwWLA5fLIcLnAXM7hv53QDg1Bm7wLA1evQqvVYsuWLWhqavKJElxzHDRInXIj4HYB\nbrdHptt17X94OSJDTllDDOEcEaUcBy7PNfwcCOc8DLqccKmHgsobHHLKdhyuul24+a6LAbIYA5gb\nYEzAoMMF4R1BlrwbkidgSmY/ktQqgAmiH8iGHYirTldEjsiENAaBucQICOBrwMaLIxKJLIfDIb4F\nNFYkjLG32Wwxk7127VoxQe/AgQM4cOBAzM5FjD3y8vIkjVakKOU4APIjBZWVlQHHCoIAaJI8H0yA\nAOCp536I7W/sDh952PAyNGHKafjDn30cEf8ogeiIfPNbSP3hf0jKYJ4uL+By4bHzKmx79TW8+eab\nkvXwxBNPeM776KNIfqIazH3NEfH+nuh0QvvL3Ri4cjW845CSDO1sPQTmHnZEnJ4yuV3DTokbaU4n\ntMlJGHAMQaPRBHUePEMWGqROvsET3gW3puLVIpUxpGrUuOJ0hXUcUjUqSadGEABB7ZE3QS3ALXiW\nWQ4n74KzHzfcNBSyh8qGCxvOcXAyN+6YZfcaUuVOiCDmT7hdgK4jBYNXnWHl5eqmYtJkBxgTPB+3\nJw+Dy1S7gVSVBlcUcBwAZR2RSGSNCixBaG9vZwBYVlZW0H2qq6sZAFZbWytLptVqZdnZ2cxqtSpV\nTIJgjDHmdrvZwMAAc7vdUctoaWlhGo2GwWM2WHJysvi3RqNhLS0tcZF35MgRUU5paSk7efIkY4yx\nkydPstLSUlHekSNHRl1eSUkJA8CeeOIJxlhgPXB5paWlssrG5S1ZsoSVlpYyrVbLADCtVstKS0vZ\n4sWLZcvjslQqlWQd8O2lpaXM7XYzt8vF3ENDzO24ytxXBph74BJzX7Izd7+Nuft62cpvfF2WvJLl\nBub621+Z6+OPfD/nPhQ/j3y1QDwuWB0AYI8W5DPXqS7mOnmMuU4cZa4PjjDnX95nzuN/Zs7uTubs\n+hNzHjvEHnngfnny7l/AnO/9gTnf28+cB/cxp6WdOTt+7/n8t5kNvdvG7rztVp869YfLm/n529jl\nN0zsUmsLu7Tjddbf8p+s/9fbmX37a8z+6qus71evMlvzNnbPrZmy5M299XZ24eWfs8/qfsY+27iZ\nfVa7iX224RX26U9eYZ/++Kfs/Asvszsn3iBLllqtHtGzQA4JY+zPnDnDALCMjIyg+5SVlTEArL6+\nXpZMMvbEWOfIkSOSRkauIY2VvPHqiJw4cYINDAywEydORCzPW9aMGTNYWloaA8DS0tLYjBkzRlS2\nkco7cuSIj9PgXwfceYikbErJa21tleU4tLa2yiqbkvIeffRRWbIWL14sq2wjIWGMfW9vr3jjgrF0\n6VIGgLW3t8uSScaeuF5QIlKgtDxyRCKX5y8rKSlJ0bKNRF5LSwtTq9U+Bpl/1Gp1VGVTSl5FRUVI\nx6GioiKisiklT2knaSQkjLFnjMk29p2dnbLkkbEniJFDjkjilc07SqBE2ZSQ19raKkYs+GfGjBmy\ne/Sxkqe0kxQtCTXPfvr06ejp6UF7ezsKCgJXmOK/y71kmmdPEIkNG8MvdKGyRcdYXBufL/T1+uuv\ni8taP/744xEn5o6Ekd+JMQQ38IcPHw74zWazoaenJ6o1kgmCSEz4TAGl5jcrKY/KFh0qlQpTpkxR\nxNArJY/P6Ll8+TIGBgZw+fJlbNmyZdQMPZBgxn7dunUAgPr6+oDfGhoaAED2S3AIgiAIQkmUdpIi\nIaGMfVZWFmpra9HT04Py8nJx+86dO7Fu3TrU19cjKysrjiUkCIIgiNEnYRbV4VRXV2P27NlYt24d\nBEFARkYG5s6dG3QcnyAIgiASnYQz9oBn7L6zszPexSAIgiCIMUFChfEJgiAIgggkoabeKY3T6cQn\nn3yCm2++WXx5BkEQBEFcb5CxJwiCIIgEh8L4BEEQBJHgkLEnCIIgiASHjD1BEARBJDhk7AmCIAgi\nwSFjTxAEQRAJDhl7giAIgkhwyNjHCEEQ4vKyA4IYa1BbIAgP8WwLZOwJgiAIIsEhYx9DFi5cqJis\nAwcOKCZLaXlUtvjLGuvylGwLwPipBypb/GXFQl48IGMfQ5R8wL3zzjuKyVJaHpUt/rLGujyljf14\nqQcqW/xlxUJePCBjTxAEQRAJDr3dJYZcunQJ586dG3OylJZHZYu/rLEsT6PRjNmyKS1LaXlUtvjL\nUlIef6GakmWT+6I2ehFOjDh37hzy8/PjXQyCIAgigdm/fz9uu+22sPuRsY8R/PW4BEEQBBErqGdP\nEARBEAQAStAjCIIgiISHjD1BEARBJDhk7AmCIAgiwSFjTxAEQRAJDhl7giAIgkhwyNgTBEEQRIJD\nxl5hbDYbysvLMX36dEyePBmTJ09GeXk5bDZbvItGEDFj586dmDNnDl566aWQ+1H7IBKVnp4elJeX\nY86cORAEAdOnT8eDDz6Iw4cPBz1mVNsDIxSjs7OTZWRksOrqatbb28sYY6y1tZUBYFlZWeI2gkgE\nent7WW1tLcvIyGAAGABWW1sbdH9qH0Si0t7eLrYBqY9Uuxjt9kDGXkGysrJYQUFBwPaysjIG2Fl4\nJQAAElZJREFUgFVXV8ehVAShPPyhNHv2bNbe3s4KCgrCGntqH0SiUlBQwDIyMlh7eztjzOMIt7a2\n+jjCZ86c8TlmtNsDGXuFqK+vZwBYa2trwG9nzpxhAFhGRkYcSkYQynPmzBnW2dkp/s8fUMGMPbUP\nIpHJysoSDb03XLf920Y82gON2StEa2srAKCgoCDgt6ysLACe8ZlQ4zcEcb2QlZWF2bNny96f2geR\n6ATTbb790KFD4vZ4tAcy9gqxb98+AEBGRobk77xSe3p6Rq1MBDFWoPZBJDL19fVBf5NyiuPRHsjY\nK0iwivP+7eLFi6NVHIIYU1D7IBIVqR46hxvsefPm+Wwf7fZAxl4BeGVOmTIl6D78tzNnzoxKmQhi\nrEDtgxjP8F58WVkZgPi1BzL2CkBzhAkiONQ+iPHKzp07YbPZUFtbK/bW49UeyNgrgJxQC6/oG264\nIdbFIYgxBbUPYryyevVqFBQUoLq6WtwWr/ZAxl4BePZkqErk3lyocRqCSESofRDjkfLyckyZMgXt\n7e0+2+PVHjSKSRrH8PGVUOEZXrG8oglivEDtgxhvNDQ0YMeOHfjwww8DfotXe6CevQJE4n2FSsog\niESE2gcxnti3bx/WrVuHzs5OSd2PV3sgY68Q3APjmZf+8MURIlmIhCASBWofxHjg8OHDWLZsGfbv\n3x+yVx6P9kDGXiH4PEupFY9sNht6enqwdOnS0S4WQYwJqH0QiU5PTw/y8/PR2toa1kjHoz2QsVeI\ndevWAZBeSamhoQEAUFtbO6plIoixArUPIpGx2Wx48MEHUVZWhqysLPT09Eh++Dh9XNqDoivtj3Nq\na2sZAFZWViZu428Hq6+vj2PJCCK2zJ49mwFgS5cuDboPtQ8iUeH6H+7jrfuj3R7I2CtMe3u7WPEZ\nGRmsoKBA8m1IBHG9U1tby7Kysnxe48n1PisrS/KNXtQ+iESjurpalqGXcoZHsz0IjDGmbKyAIAiC\nIIixBI3ZEwRBEESCQ8aeIAiCIBIcMvYEQRAEkeCQsScIgiCIBIeMPUEQBEEkOGTsCYIgCCLBIWNP\nEARBEAkOGXuCIAiCSHDI2BMEETO6u7uRk5MDk8kU8FtFRQXmzZuHiooK2O32kHKMRiMsFkusikkQ\n1wVtbW3IycmJqi2QsScIIibY7XasXLkShYWFMBgMPr+VlJTAbDZj/vz5MJvNWLlyZVA5VqsVFosF\ner0+xiUmiLHNokWLYDAYUFJSAqvVGtGxtFyuQlitVvG1hZFy6NAh6HQ6hUuUOPB7W1hYiM2bN8s+\nrri4GN3d3QHbdTodZs2aBb1ej9WrVytZVMKLiooKHDx4EPv37/fR7+7ubhQXF8NgMKCmpgYbN25E\nU1MTmpubJQ16RUUFHnroISxatCiqcgTTAwDIzMxEYWEhli9fjszMzKjkX8/wiEokz59o22MkNDY2\noq6uDgBw4sSJmJxDimjuRyxkhKOgoACZmZlobm6WfYwmZqUZZ6Snpwf0XgDPqw/NZjMASP4OxFYp\nCGDVqlWYNm2a+P/Zs2dx8OBB1NXVwWQyobm5eVw+6GOJxWKB2WxGVVVVgH7v2bMHAETjvWDBAjQ1\nNaGtrS3A2Hd3d+PcuXNRG3pv/PXAbrfDYrGgqakJTU1NqKmpCdpGExGLxYKSkhLk5uZi165d8S6O\nD97DPm1tbYrUfziUuB+jdU9Xr14No9EY0b0hY68QOp0ONTU1Advtdrto7KV+J2LPggULJHuMJpMJ\nRqMRJSUl2LdvXxxKlrg0NjYCkHZwefgxPT0dADBr1iyf7d6sX78eVVVVipRJSg9Wr16N7u5urFy5\nEkajMWiZidGju7sbVqsVhYWFMJvNMJlMo2LsryeKiopgNBrR0NAg+97QmD0xbjEYDCgsLITVakVb\nW1u8i5NQWCwWFBYWjihq1dbWhvT09JiP1Xv3woxGY8Rjodcrer0eJ06ckOyBGo1G5OTkxOVe8F79\nCy+8AJ1OB4vFEjaBUy6hrivU/ZDLaN1TnU4Hg8GA7u5u2feGjD0xrlmwYAEA4NixY3EuSeLAHSd+\nb/3hQyZ9fX0AgK6uLp/tnLq6ulGLhmVmZoo9eh6VIOLD3r17kZubC51Oh/nz54vbCF+4Eyz33pCx\nJ8Y1Z8+eBQCfsVxiZPAxeR6e9+ehhx4CAHR0dPh8e4cjTSYT9Hr9qOZS8OECqWmCxOjAe/FFRUUA\nrukK1Ukgubm5ACA7KknGfgxhMplQXFyMnJwcFBcXB/QwrFYrcnJyUFFRAavVKs5TzsnJQUlJiRjO\naWxsREFBgShHShm4LH6c0WgUjwk3raOtrQ0lJSWYN28eCgoKxPIEK6t3mfi4KHAtmYVfQ7Cyxgqr\n1YqmpiYAEB8ucssOhK8vwBO649cXar9I676kpAQ5OTniPPVgWCwWUW5OTg4KCgqiOn8kHD9+HMC1\nh5E/ubm50Ov1aGpqgtFoRFNTk7iN09jYqNhYvVx0Op3oXPjPY5ajq42NjcjJycHGjRsl5fM6854Z\nIFc//Nm4caPk+gV2u13UC394+fgx/nrOy+O9D38mBFsrIRJdlENLSwuAa44f/+bj+KEIpetyrkvq\nfvB7FqxO/Os00nv63e9+N2Kd4XBd5ZGxcJCxHyNUVFTAaDTCbreL4cS6ujrJxnP8+HEUFxcD8Bgp\nPq61cuVKVFRUiL0ivV6P7u5uVFZWBp161NXVhXnz5sFms2HmzJmirOLiYsmxIKPRiMrKSlitVhQV\nFWHmzJkwm80oKCgIutBDcXGxOI2GGwD+kLBarZg/fz5WrVoFu92OyspKxcOodrsdVqtV/FgsFmzc\nuFGcKrlp06agY8tSZQfk1VdxcTFMJpN4fYWFhbDb7QEPzWjqftKkSeK+ZrMZJSUlAftu3LgRJSUl\n6O7uhl6vF8fQ6+rqfO5xJOeXg9VqDTtW39zcjMLCQuzduxd6vR7btm0Tf2tsbBzxeH+0zJw5E4Bv\nsqBcXeX3bseOHQFyeeZ/ZmamqEdy9UMK3uP1dzh4G7Tb7QFtnv8WKgdi0aJFqKqqEg3JqlWrUFVV\nhaqqqoDjItFFuZjNZmRmZvpEdPh5Q3UEwul6JNflDXc2pOpEqk6DyQh27ieffBKAfJ3xJzMzU34+\nAyNiSl9fH8vOzmbZ2dlB92lpaWHZ2dnspZde8tm+fv16lp2dzc6ePcsYY+zs2bOirJaWFslz5Ofn\nS8rwl81lzZ07V5TPZeXn50ses3fvXpadnc3Wr18fcI35+fls7ty5rK+vL6Csc+fOZR0dHQHXLbVt\n7ty5LDs7W5TjLWvNmjWBNy8ES5YsEcsg9VmyZAnr6uoKOC5c2eXUF68TqTJ7328l696bjo4O8Rq9\n7yVjjHV1dYnXLff8cuHl8dfDSI73P7alpYXl5+ez/Px8SZ0JB9cDOce+9NJLkvdDrq6uWbOGZWdn\ns7179wZcQ3Z2NmtoaGCMMdn6EQp+fm/WrFnDVq5c6XMujn+9hGpX/DqkyhKpLsqFP1+CPXeC6ZRc\nXZd7Xf73g+uP/zH+dRpKRqhzy9UZKYKVTQrq2Y8B6urqoNPpUF5eDrvdLn74gi88tMXhmZje/3Pv\n1H+RGO6ZBguB+XvROp0OmzZtAhDoba5fv15yiqFOp0NVVRXsdrvYC/bm+eefl/SepbbxcLrc0JQc\nVq1ahU2bNomf5uZmHDp0CLt27QrpkQPSZY+kvs6dOxcg0/t+K1H33tESb7mAdNQiNzdXPCbS88sl\n2l55XV2djw63tbXBaDSK94z33mIFv4cZGRk+2+Xq6vLlywEE9gT5//7T+sLpRyh48pp3RO3gwYNi\nroN34hbvFRcWFsqSLQe5uigXfo941ILj/QyTqnu5uh4t/Br92wIv70inBUaqM97w6atyoHn2cYY/\nXAFIjrMBgQ0n1MMgWFJUJOTm5iIzMzMglGm324OGvLjC+xtpnU4XUWOYNGkSAMgPTckg2Dz7cEiV\nXW598Qdfd3c35s2bh6KiIuTm5orDLpHI8kaq7qUafHd3d4Aj50805w8Hz7CP5CHkfS6LxeLjTHJn\npLm5WVy5rb6+PmYrt3HjK8fgSukqN7Q80Uyn04khdb1eL9a9HP0Ix0MPPQSz2YyOjg5xyM5utyM3\nN1ccXuNwhyDYDIlokKuLcuAha5434d/+9Xo9LBYL9uzZE2C85ej6SOBz2s1mM55++mkA1xwP/qwc\nCXJ1RopInpdk7OMMf5iGWrrVvwFF26AigSuY1Wr1MfzhFNvf8w7lfPDxSYvFgq6uLkUNvBJIlT2S\n+tq1axeMRiNMJpPopRuNRmzatAmLFi2KWd3Lratozh8Ovj83+pGwceNGn6Q8nmPBe6OZmZnQ6XQ+\nRkxpuP76O4eR6KrBYEBdXR327t0Lg8EQtAcYTj/Cwct48OBBAL5j8larFWazWXyngJzx+khR8jnE\noxB2uz2o4wl4oo3c4ALydX0k8MipxWIRDTyPlCi1AJNcnfGnv79fLGM4yNjHGalElLGAfyPi38F6\nevzhJzdkZrFYUFlZCcDjOS9atAiZmZloaWmJ6cN8pERaXzU1NaipqYHFYkFbWxtMJhMqKytx6NCh\nmNV9uLry30/p8wORR2aklsWVCqnPmjXLpwekJDwj2r83Famu8ge3yWSCwWAQDZmUYQilH+Guzzs6\nwHvGvP3x3mhHR4forCsZwlcabtxqamqCGm4+c8j7pUhydX2kGAwGn8gCr1PvWTwjlS9XZ7yJxKkm\nYx9neNgqVg+waOAPD+9Gx3tVwcrJlVPuMAKfxub/khQ+53qsEm198dkRmZmZqKurQ1dXl2T4Tim4\nEeCRGSWvJRRcRqQ9eyWXxY0Gu90uTsP0L0ekuqrT6cSlXnk4NpyhDaYf4SgqKkJ3dze6urpgsVjE\nsvO6PX78uNir9x8LHyvwe+S9sJEUvMfr/w4FObo+UrgTajabUV5eLivEHgnR6AxwzamWc92UoDcG\n4A2U9x684R5/rPCfv2q1WsVy+Id2g5Wzu7tbTJKR+8Du6+uT7P3xkORYRk592e12ySmE/j2QWNW9\nt1z/+9zd3S32pGJx/oimAw2fR2pZXP4As9ls4jaeE6KkY8Tfwgd47od/dCoaXeVJV/X19T7/c+Tq\nRzj8p6V5R0YKCwvF0LP3vpHgPSwXq96znEQ079/9E9nk6rr/do7c6+JLa8stbzCCnTuczkghZ5or\nh3r2YwD+jmKTySQm6wCeh6DVasWqVati+iKI4uJiFBUV+byhT6/XByizwWBAR0cHzGYz5s2bh/nz\n56O/v1/sOYSar+5PUVERTCYT8vPzA653rCOnvvgc37q6OrHH1tXVJfZg+IM3VnWv1+uxatUqNDU1\nIT8/X8zcPn78uBjSNRgMMTn/zJkzfRKYwmE0GiVf1cmTrrhR5Umi0YajOzo6fPSLh4S5/lZVVUnm\nLkSjq7zOm5qafGbLcLq6umTpRzj4srImk8lnUSDg2tsEvZeflcuCBQtgNpuxfv167NmzB8ePH4de\nr4/J8sVyjad34rD3297k6vpIr2v58uUwm81oaGgAEHkWfrhzh9MZf7j+yY2mkrEfI9TU1ECv18Nk\nMvmExKuqqmJq6HNzc/H888+LoUP+fm/vJBhvNm/eLI4tHjx4EOnp6eL+kYTQampqROdi7969YgjP\nZrOJ4dSxjJz6am5uRktLCw4ePCgujmEwGAKiH7Gq+6effhoLFixAY2OjaDBnzZqF1atX+zxYlT4/\nzxLv6uoKa+zDLYtbVVWFyspKn1Udy8vLIy4TAEm94nWyevXqoGWIVlf5OOxjjz0W8Jter5etH+Hg\nzoj/+DE3Ft7Lz8rFYDCgra0NFotFNErBkjhHAk/ClBsSLywsRFNTE/bs2eOjm3J1fSTXxcsYrcMp\n59yhdMYfHiGQ3UbDzsQnEhK++MOSJUviXRQiAZG7CNKaNWsCFkLxZ6SL6sQLvkBPpAsTEeOXSHSG\nL3wVrv1wqGdPEITieCcbheqxyZkvbzAYrst3zO/YsSOm87+JxCMSnTGZTBENz1CCHkEQihNsVbDx\nAk/SjEXom0hMItEZ3q7Kyspky6eePUEQisNfRtLQ0ACDwTAmppTGGv5yHL5UbbipZAQRrc40NjZC\nr9dHlFNDPXuCIGLCCy+8AAD44Q9/GOeSjA46nU6cmpWeni45w4AgvIlGZ4xGI6xWa8QzIwTGGIu2\noARBEKHgc9hramqol0sQI6StrQ2VlZVobm6OeN0EMvYEQRAEkeBQGJ8gCIIgEhwy9gRBEASR4JCx\nJwiCIIgEh4w9QRAEQSQ4ZOwJgiAIIsH5/zuy1YV2lPrCAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11e07aad0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import math\n",
    "filename = 'temporal_presence_reduced.csv'\n",
    "temporal_presence = pd.read_csv(\n",
    "    filename,\n",
    "    header=None,\n",
    "    names=['Dataset', 'Weeks', 'Fraction of users', 'logWeeks', 'logFrac','percent'],\n",
    "    dtype={\n",
    "        'Dataset': 'string',\n",
    "        'Iterations': 'int32',\n",
    "        'AUC': 'float64'\n",
    "    }\n",
    ")\n",
    "g = sb.FacetGrid(\n",
    "    temporal_presence,\n",
    "    sharey=True,\n",
    "    hue='Dataset',\n",
    "    palette=list(reversed(sb.mpl_palette(\"magma\", 6)))[1:3],  # sequential color palette\n",
    "    aspect=1,\n",
    "    legend_out=False,\n",
    "    size=8)\n",
    "axs = g.axes\n",
    "\n",
    "g.map(\n",
    "    sb.plt.plot,\n",
    "    'Weeks',\n",
    "    'percent',\n",
    "    linewidth=4,\n",
    "    marker='o',\n",
    "    mfc='w',\n",
    "    mec='k',\n",
    "    mew=2).set(\n",
    "        xticks=np.arange(0, 22, 10), ylim=[-2, 75],\n",
    "        yticks=np.arange(0, 75, 10))\n",
    "\n",
    "# g.ax.set_ylim([0.7, 0.90])\n",
    "g.ax.set_yticks(np.arange(0, 75, 1), minor=True)\n",
    "g.ax.set_xticks(np.arange(0, 20, 1), minor=True)\n",
    "g.ax.grid(False)\n",
    "\n",
    "g.set_ylabels(r'User Percentage', fontsize=30)\n",
    "g.set_xlabels(r\"Temporal Presence (\\% Days with Activity)\", fontsize=25)\n",
    "20\n",
    "g.ax.tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=25)\n",
    "g.ax.tick_params(\n",
    "    direction='in', length=4, width=1, colors='gray', which='minor', labelsize=25)\n",
    "g.despine(offset = 15)\n",
    "#g.add_legend(fontsize=24)\n",
    "\n",
    "\n",
    "sb.plt.tight_layout()\n",
    "g.savefig('temporal_presence.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAqYAAAG6CAYAAADah4TiAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzs3U1sW2ee7/kfqyqDxsA8khcFFNA6bkwvrmNS3ly0GyUK\nd2XFlDzZRHFE4VZh2ooluxYNMahIq7bphMlOSqEoZNG2GMsY5F6IMoq9GMQmHXt1YSoNAXdjHbl9\nN4PyURoe1AARj7zo241qzkJzTpESJfHlUCSl7wcwEpHn5eHb4Y/PeZ7/CZRKpZIAAACANvtRuxsA\nAAAASARTAAAAdAiCKQAAADoCwRQAAAAdgWAKAACAjkAwBQAAQEcgmAIAAKAjEEwBAADQEQimAAAA\n6AgEUwAAAHSEn7S7ASfFv/zLv2h9fV0//elP9eMf/7jdzQEAAGjaH//4R/3hD39Qf3+//uzP/qzp\n7RFMj8j6+rp+8YtftLsZAAAAvvsv/+W/6K/+6q+a3g7B9Ij89Kc/lbTzwv3sZz9rc2sAAACa9/r1\na/3iF7/wck6zCKZHxD19/7Of/Ux9fX1tbg0AAIB//BqmyOQnAAAAdASCKQAAADoCwRQAAAAdgWAK\nAACAjkAwBQAAQEcgmAIAAKAjEEwBAADQEQimAAAA6AgEUwAAAHQEgikAAAA6AsEUAAAAHYFgCgAA\ngI5AMAUAAEBHIJgCAACgI/yk3Q1Adf/jk//Y7iacGP/hk//e7iYAAADRYwoAAIAOQTAFAABARzgW\np/ILhYKWl5e1uroqx3FkGIb6+/sViUQ0NTV16Pq2bWt5eVn5fF62bcswDJmmqevXr2t4ePgIHgEA\nAAC6vsc0kUhoYmJC+XxejuNIkhzHUaFQ0Pz8vC5cuCDLsvZdv1AoaGhoSNvb21paWtLa2ppSqZQc\nx1E8Htf09PRRPRQAAIATrauDaS6XUyaTkWEYmpycVCqVUjKZVCwW85ZxA2Y1lmVpYmJC0WhUyWRS\npmnKMAxFIhEtLS1JkvL5vDKZzJE8HgAAgJOsq4Pp8+fPJUnZbFazs7MaHh5WLBZTMpnUkydPZBiG\npJ1T9YuLi3vWn5+flyTduHFjz32maXoB110OAAAArdPVwXR7e1uxWEymae65zzRNpVIp7283xLos\ny1KhUJBhGAqHw1W3H4lEJP1paAAAAABap6uDqW3bFaftd3ODpSRtbGxU3OcGzf7+/prWf/bsWaPN\nBAAAQA26OpjOzMzs29vpcntT3dP6LjeYhkKhfdc1DMNbb3t7u5mmAgAA4BBdHUwPC6XSTq+qtLdn\n1L39MD09PXUtDwAAgMZ0dTA9THmY3H3Kv1gsSpJ6e3sP3IbbY+ouDwAAgNY41sHUnYkfi8X29K66\nNU93n+Lfze0xdZcHAABAaxyLKz9VY9u2MpmMTNNUMpmsuK+ekBkMBuve9w8//KCtra2K216/fl33\ndgAAAE6SYxtM4/G4DMPwCuXvp9aQWq0k1X6+/vprffnllzUvDwAAgGMaTOfm5mRZlrLZbNVAedjp\n+3LubPx6ek5/+ctf6t1336247fXr17p69WrN2wAAADhpjl0wzWQySqfTWlpaOnDWvmEYchxnzyn3\n/Rw2Sarc6dOndfr06Yrb3nrrrZrXBwAAOImO1eSnQqGgRCKhVCpVURy/GndS02H1Sd3Z+PWcygcA\nAED9jk0wtSxLExMTSiaTGh4ePnR5N2iur68fuJxbcqqWmqkAAABo3LEIprZt6+rVq5qZmTnwEqXl\n3Cs+WZa17zKO43iTow7rgQUAAEBzuj6YOo6j0dFRjYyMaGpqqub1Ll++7P3/fuHUvWxpNBptrpEA\nAAA4VFdPfnJDqbQza35ubu7A5Xt7e73wGg6HFQ6HZVmWMpnMnlqnkvTw4UNJ0o0bN3xuOQAAAHbr\n6mB69epVbwxoOp0+dHnDMCp6VT/77DONjo4qk8koEolUjE3N5XLK5/OamZlhfCkAAMAR6Npguri4\neOD40Gp2F9MPh8PKZrOKx+OKx+OKRCIyTVO2batQKCiZTNY8ZhUAAADN6dpgOjU1VdeY0v2Ew2E9\nefJEhUJBtm3LcRxFIpFDrxgFAAAAf3VtMPUbs+4BAADaq+tn5QMAAOB4IJgCAACgIxBMAQAA0BEI\npgAAAOgIvkx+evHihQqFgl69eqX19XVtbm7uKc3kMgxDfX196u/v15kzZxSJRHTu3Dk/mgEAAIAu\n1nAwffHihe7cuaPV1dU9IbRUKu27XrFYlOM42tjY8G4zDEORSERjY2MaGBhotEkAAADoYnUH09XV\nVd2+fdu74tLuEGqapoLBoHp7exUMBtXT0yNpJ5Bub29ra2tL29vb3vrufblcTrlcTmfOnNGnn36q\nn//85808LgAAAHSZmoPpmzdvdPPmTeXzeS+MmqapgYEB9ff3q7+/X6FQqK6d27at1dVVra+va3V1\nVbZt6/e//70mJiY0PDyszz77TKdOnarvEQEAAKAr1RRMV1dX9dFHH6lYLEraKUY/NTXV9Gl30zRl\nmqbGxsYkSYVCQYuLi1pdXdWjR4+Uz+d17949ek8BAABOgENn5T948EAffvihisWixsbG9O233+re\nvXstGQvqXgr022+/1djYmP793/9dExMTevDgge/7AgAAQGc5NJjeunVLfX19ymazSiaTMk2z5Y0y\nTVPJZFK/+93v9Od//udKJBIt3ycAAADa69BgGgqF9A//8A91jx/1QzgcVjabpZwUAADACXDoGNNs\nNnsU7diXYRhtbwMAAABajys/AQAAoCMQTAEAANARCKYAAADoCA1fktT14sULFQoFPX/+XLZta3t7\nW5K8mqc9PT3elaD6+vrU39+vkZERCucDAACgQsPB9KuvvlImk6m4tOjuy5NKfwqogUBAkrSysqJE\nIqFIJKLZ2Vm9/fbbjTYBAAAAx0jdwXRzc1PxeFwbGxsVQdQwDPX19am3t7di+a2tLUnSxsZGxe2F\nQkHvvfeeZmdn9eGHHzbSdgAAABwjdQfTiYkJbW5uqlQqaWxsTOPj4zJNU8Fg8NB1t7e3Zdu2vvnm\nGz148ECO42hubk6maeqdd95p6AEAAADgeKhr8lM6nfZO3btXggqFQjWFUkkKBoMKhUKanZ3V06dP\nNTAwoFKppJs3b9bfcgAAABwrdQXThw8fKhAIaGZmpukrQQWDQS0tLckwDDmOo9XV1aa2BwAAgO5W\nVzB1x4lGo1HfGjAwMFCxbQAAAJxMdQVTwzBa1Y6WbhsAAACdr65gGg6HJe2UfPKDbdvK5/OSpP7+\nfl+2CQAAgO5UVzCdmppSqVTS4uKi7t2719SOX7x4oStXrigQCMg0TZ07d66p7QEAAKC71VUuKhKJ\n6NKlS3r8+LHm5ua0vLysaDSq8+fPKxQKqa+vb991Nzc3Zdu2NjY29PDhQ68OaiAQUCqVavqBAAAA\noLvVXcd0YWFBiURCKysrevXqldLpdEM7LpVKMk1TqVSK3lIAAADUdyrflUwmlc1mdenSJZVKpbr/\n9fX1aWZmRt9++23TZacAAABwPNTdY+oKhUJaWFiQtFPqaX19XY7jaGtrS47jqFgsSpJ6enpkGIZ6\ne3tlmqZCoZBM0/Sn9QAAADg2Gg6m5UKhED2fAAAAaEpDp/IBAAAAvzXdY/rixQsVCgU9f/5ctm1r\ne3tbkipO5QeDQfX29qqvr0/9/f0aGRnRqVOnmt01AAAAjpGGg+lXX32lTCYj27a920ql0p7l3IAa\nCAQk7RTnTyQSikQimp2d1dtvv91oEwAAAHCM1B1MNzc3FY/HvTqkLsMw1NfXp97e3orlt7a2JO1M\nkCpXKBT03nvvaXZ2Vh9++GEjbQcAAMAxUncwnZiY0ObmpkqlksbGxjQ+Pi7TNBUMBg9dd3t7W7Zt\n65tvvtGDBw/kOI7m5uZkmqbeeeedhh4AAAAAjoe6Jj+l02nv1H02m1UymVQoFKoplEpSMBhUKBTS\n7Oysnj59qoGBAZVKJd28ebP+lgMAAOBYqSuYPnz4UIFAQDMzM02XhwoGg1paWpJhGHIcR6urq01t\nDwAAAN2trmDqjhONRqO+NWBgYKBi2wAAADiZ6gqmhmG0qh0t3TYAAAA6X13BNBwOS9op+eQH27aV\nz+clSf39/b5sEwAAAN2prmA6NTWlUqmkxcVF3bt3r6kdv3jxQleuXFEgEJBpmjp37lxT2wMAAEB3\nq6tcVCQS0aVLl/T48WPNzc1peXlZ0WhU58+fVygUUl9f377rbm5uyrZtbWxs6OHDh14d1EAgoFQq\n1fQDAQAAQHeru47pwsKCEomEVlZW9OrVK6XT6YZ2XCqVZJqmUqkUvaUAAACo71S+K5lMKpvN6tKl\nSyqVSnX/6+vr08zMjL799tumy04BAADgeKi7x9QVCoW0sLAgaafU0/r6uhzH0dbWlhzHUbFYlCT1\n9PTIMAz19vbKNE2FQiGZpulP6wEAAHBsNBxMy4VCIXo+AQAA0JSGTuUDAAAAfmu6x/TFixcqFAp6\n/vy5bNvW9va2JFWcyg8Gg+rt7VVfX5/6+/s1MjKiU6dONbtrAAAAHCMNB9OvvvpKmUxGtm17t5VK\npT3LuQE1EAhI2inOn0gkFIlENDs7q7fffrvRJgAAAOAYqTuYbm5uKh6Pe3VIXYZhqK+vT729vRXL\nb21tSdqZIFWuUCjovffe0+zsrD788MNG2g4AAIBjpO5gOjExoc3NTZVKJY2NjWl8fFymaSoYDB66\n7vb2tmzb1jfffKMHDx7IcRzNzc3JNE298847DT0AAAAAHA91TX5Kp9PeqftsNqtkMqlQKFRTKJWk\nYDCoUCik2dlZPX36VAMDAyqVSrp582b9LQcAAMCxUlcwffjwoQKBgGZmZpouDxUMBrW0tCTDMOQ4\njlZXV5vaHgAAALpbXcHUHScajUZ9a8DAwEDFtgEAAHAy1RVMDcNoVTtaum0AAAB0vromP4XDYX33\n3XdaWVnRr3/966Z3btu28vm8AoGA+vv7m96eu83l5WXNzs4euNz09LTy+XxN23z58qUfTQMAAMAB\n6uoxnZqaUqlU0uLiou7du9fUjl+8eKErV64oEAjINE2dO3euqe1ZlqXp6WkNDQ0pnU4fuvzuslYA\nAABor7p6TCORiC5duqTHjx9rbm5Oy8vLikajOn/+vEKhkPr6+vZdd3NzU7Zta2NjQw8fPvTqoAYC\nAaVSqYYa7ziOHj16pMXFRdm2XfdwAMMwNDY21tC+AQAA4K+665guLCwokUhoZWVFr169qql3sppS\nqSTTNJVKpRrqLXUcRxcuXPDC5Y0bN3Tnzp262mOa5qGn/AEAAHA0GrokaTKZ1Pj4uP7+7/9ejx8/\nrnt90zQVi8U0OTnZyO4l7fR2JpNJxWKxhrfR09PT8LoAAADwV0PBVJJCoZAWFhYk7ZR6Wl9fl+M4\n2trakuM4KhaLknbCn2EY6u3tlWmaCoVCMk3Tl8Y3E0ol1XxhAAAAALRew8G0XCgUarrg/lHb2tpq\ndxMAAABQpq5Z+ccNM/MBAAA6hy89pt1oe3tbpmnKcRzduXNH+Xxetm1L2qnXOjIyoqmpqTa3EgAA\n4ORoezD967/+awUCAf3jP/7jke87n89XncVvWZYsy1Imk1E2m+WqVAAAAEeg7cHUcRwFAoG27Nu2\nbU1OTury5csKh8OyLEuFQkHz8/Pe/fF4XEtLS3Vt94cfftgzhvX169e+tRsAAOA4answbZdQKKSp\nqSlFIhHvtnA4rHA4rOHhYQ0NDUmSCoWCCoVCxXKH+frrr/Xll1/63mYAAIDj7MQG04MK65umqZmZ\nGa/n9NmzZ3UF01/+8pd69913K257/fq1rl692lBbAQAAToK6guk777zTttPuRy0Wi1Wc0q/H6dOn\ndfr06Yrb3nrrLd/aBgAAcBzVFUwvXbqkr776qlVt6SiGYcgwDDmOQ1kpAACAI1BXMJ2dndXjx4+1\nubmpvr4+XxpQb29kO4TD4XY3AQAA4Nire4zp2NiYfvOb3+j69ev64IMPmm7A22+/3fQ26mHbtneZ\n1IM4jiPHcSRJIyMjR9E0AACAE63uKz8NDg6qVCopl8u1oj0tVygUdPPmzZqWk6SZmRnqmAIAAByB\nuoNpKBSSJK2vr/vemKMQi8WUz+e94FmN4zi6deuWotEoV38CAAA4InUHU5d7mrtZwWDQlx5Jx3G0\nurrq/X1Qj240GlU8Hlcul6t4HI7jKJPJ6OLFixoZGdHCwkLT7QIAAEBtGqpjura25lsDmtmWbdte\nIfzd4vG49/8zMzMVPZ/j4+PK5/PeMm4wdhxH4XBYqVSqrrqlAAAAaF5DwTQYDPrdjoaYpqmXL1/W\nvV4kEtHLly+Vy+VULBblOI5M01QkEmE8KQAAQJuc2Cs/SdLw8HC7mwAAAID/X8NjTKt58+ZNQ+t9\n8cUXfjYDAAAAXcjXYHrx4kX90z/9U13rfPjhh0qn0342AwAAAF3I12BaLBb13nvv6cGDB4cuu7m5\nqUuXLh1YtgkAAAAnh6/BNBgMqlQqKZFI6JNPPtl3udXVVb3//vt69eqVpJ1Z8wAAADjZfA2mT58+\nVSgUUqlUUiaT0ZUrV/aMO11ZWdGHH36oYrEowzCUzWZ17do1P5sBAACALuRrMC0PmqVSSZZlVYw7\nTSQSun37tkqlkiKRiBdkAQAAgJaUi5qdndXg4KDi8bg37tQ0Te/UfTKZ1NjYWCt2DQAAgC7la49p\nuUgkomw26/396tUrBQIB/cM//AOhFAAAAHu0LJi+efNGH330kQKBgEqlkiSpVCrpo48+qrukFAAA\nAI6/lgTTFy9e6OLFi9rY2FCpVNLs7KzW1tYUCoX0+9//Xu+9955+85vftGLXAAAA6FK+B9OVlRWN\njo6qWCyqVCppaWlJ165dUzAYVDab1djYmEqlkhYXF3XlyhV9//33fjcBAAAAXcjXYPrRRx95s+5N\n09S3336rgYGBimWSyaQ+/fRTb9b+0NBQTQX5AQAAcLz5GkxzuZxXCiqbzco0zarLxWIx/e53v9Op\nU6dUKpV0+/ZtP5sBAACALuT7qfxYLKZ79+4pGAweuFw4HK4oyA8AAICTzddg6p6mr5VbkP+DDz7w\nsxkAAADoQr4G00brkyaTST+bAQAAgC7UsjqmAAAAQD0ODaadMGO+E9oAAACA1jo0mN66dUuffPLJ\nETSluvn5eSUSibbtHwAAAEfj0GA6MDCg5eVlRaPRI72U6IsXL3Tp0iV99dVXe2qhAgAA4Pg5NJgu\nLS3p0qVL3qVEr1y5om+//bZlDXr8+LHef/99jY6O6tWrV7p06ZLu3bvXsv0BAACgM/ykloUWFhaU\nyWQ0Pz+v9fV1TU9PyzAMxWIxjYyM6Ny5c001YnV1VYVCQSsrK3IcR6VSSYZhaGZmpuGZ/gAAAOgu\nNQVTaadw/uXLl/V3f/d3evz4sYrFohYXF7W4uChJMk1TAwMDOnPmjAzDUE9Pj4LBoHp7eyVJW1tb\n2t7eVrFYlOM4ev78uTY2NmTbtrcPt9B+NBrV559/fmiRfgAAABwfNQdTSQoGg1pYWNDGxoaWl5e1\nsrLi3ffq1auKkFmL3Vd8Ghsb0/j4uEKhUF3bAQAAQPerK5i6QqGQksmkksmkVldX9ejRI62urtYd\nTN1e1pGRESY4AQAAnHANBdNyAwMDFaHStm1tbm7KcRxJUrFYlCT19PRI2rkMaV9fn0zTbHbXAAAA\nOEaaDqa7maZJ6AQAAEDduCQpAAAAOgLBFAAAAB2BYAoAAICOQDAFAABARyCYAgAAoCMQTAEAANAR\nCKYAAADoCARTAAAAdASCKQAAADoCwRQAAAAdgWAKAACAjkAwBQAAQEfwNZiurq5qdXW1pmW3t7f1\n1Vdf6dq1a342AQAAAF3qJ35ubGJiQj/60Y+0sbFx6LLBYFDffPONXrx4oe+++04///nP/WwKAAAA\nuozvp/JLpVLNy16/fl2lUknLy8t+NwMAAABdpq1jTM+cOSNJsm27nc0AAABAB2hrMHV7Sjc3N9vZ\nDAAAAHSApsaYvv/++3Xd7tre3vZ6SQOBgHp6epppBgAAAI6BpoKpZVl7biuVSlVvP8jU1FQzzQAA\nAMAx0FQwvXTpkgKBgPd3Pp9XIBDQuXPnDlyvt7dXkhQKhXT58mWFQqFmmgEAAIBjoKlgurCwUPH3\n22+/LUnKZrPNbBYAAAAnEFd+AgAAQEfwtcB+Mpn0c3MAAAA4QXwNpmNjY35uDgAAACcIp/IBAADQ\nEXztMd2tnsL5fX19LWwJAAAAOp3vwXR1dVXpdFqFQqHmdQKBgDY2NvxuCgAAALqIr8F0Y2NDExMT\nCgQCKpVKfm4aAAAAx5yvwXR+fl7SztWfTNNUNBr1iukDAAAAB/E1mK6vrysQCCgSieirr77yc9M1\ns21by8vLmp2drWv5fD4v27ZlGIZM09T169c1PDzc4tbiuPtv//mDdjfhxPhP//VBu5sAAGiSr7Py\nHceRJE1OTvq52ZpYlqXp6WkNDQ0pnU7XtE6hUNDQ0JC2t7e1tLSktbU1pVIpOY6jeDyu6enpFrca\nAAAALl+DqTuz/vz5835udl+O4yiTyWhoaEijo6NaXV2teV3LsjQxMaFoNKpkMinTNGUYhiKRiJaW\nliRJ+XxemUymVc0HAABAGV+DaTQalaS6AmKjHMfRhQsXND8/r2g0qrW1tboK/LvjYW/cuLHnPtM0\nFYvFKpYDAABAa/kaTH/1q1/p1KlTmp+f15s3b/zc9B6GYSiZTGptbU2zs7MyDKPmdS3LUqFQkGEY\nCofDVZeJRCKSdgJwPaWvAAAA0BhfJz8FAgEtLCxoYmJCFy9e1PDwsAYHB2Wa5qHrnjt3ru79ub2a\n9XKDZn9//77LuMFUkp49e1bxNwAAAPznazC9cOGCpJ2AWiwWtbKyopWVlUPXO+oC+24wDYVC+y5j\nGIYMw5DjONre3j6qpgEAAJxYvp7KL5VK3r/dfx/27yjZtl3Tcj09PXUtDwAAgMb52mM6MzPj5+Za\nplgsStKhxf/dcavu8gAAAGgdX4NpO+qXNsKtt3rYhCm3x9RdvlY//PCDtra2Km57/fp1XdsAAAA4\naXwNpt2gnpAZDAYb2sfXX3+tL7/8sqF1AQAATqoTF0zL1RpSa6kqUO6Xv/yl3n333YrbXr9+ratX\nr9a1HQAAgJPkxAXTeuqdurPx6+05PX36tE6fPl1x21tvvVXXNgAAAE4aX4Pp5uZmw+u6lzM9Cm4Z\nqN3jQPdz2CQpAAAANM/XYDo0NKRAIFD3ekddx7Snp6em+qTubPx6T+UDAACgfr7WMZXqq13arjqm\nbtBcX18/cDm3ful+ly0FAACAf9pSx/T58+fK5/MKBAKanJw88h7JUCikQqEgy7L2XcZxHG9yFJcj\nBQAAaL221TG1bVvvv/++VldX9fHHH/vZjENdvnxZ6XRakmRZVtUeUfeypdFo9EjbBgAAcFL5fiq/\nVqZpKplMyrIsfffdd0e673A47IXRTCZTdZmHDx9Kkm7cuHFk7QIAADjJ2hZMJWlwcFClUmnfcFgP\nx3G0urrq/Z3L5Q5c/rPPPpO0E0x3L5vL5ZTP5zUzM8P4UgAAgCPS1jqmbn3QV69eNbS+bdsaGhqq\nel88Hvf+f2ZmRlNTUxX3h8NhZbNZxeNxxeNxRSIRmaYp27ZVKBSUTCYVi8UaahcAAADq19Zg6pZr\narT+qWmaevnyZcP7D4fDevLkiQqFgmzbluM4ikQiWlpaanibAAAAaIyvwfTFixc1L7u1teVNQKrn\n+vWtwKx7AACA9vM1mL733nt1F9gPBAIEQwAAAPh/Kr/eYvmGYejTTz/1uxkAAADoMm0psC/tBFLT\nNDUwMOBnEwAAANCl2lZgHwAAACjX1jqmAAAAgOtIykW9ePFCW1tb6u3tlWmaOnXq1FHsFgAAAF2k\nZcF0c3NT8/Pzyufze+6LRCKanZ3V22+/3ardAwAAoMu05FT+ysqK3nnnHeXzeZVKpT3/CoWC3nvv\nPd27d68VuwcAAEAX8r3HdGVlRbdv31apVJJhGBoYGND58+dlGIZevXol27a9XtS5uTlJ0ocffuh3\nMwAAANBlfA2m29vbSiQSCgQCikaj+vzzzxUMBvcsZ9u24vG4NjY2NDc3p0uXLqmvr8/PpgAAAKDL\n+Hoq/86dO5J2rmGfSqWqhlL3/vv378swDEk7vawAAAA42XwNpvl8XoFAoKZC+4Zh6OOPP1apVFIu\nl/OzGQAAAOhCvgZT27YlSaFQqKblz58/X7EeAAAATi5fg6l7an57e7um5YvFop+7BwAAQBfzNZi6\nE5jW19drWt6yLEm197ACAADg+PI1mI6MjKhUKml+fl5v3rw5cFnbtjU/P69AIKDLly/72QwAAAB0\nIV+D6dTUlILBoBzH0fvvv6/vvvuu6nKPHz/WlStXJO2c/r927ZqfzQAAAEAX8r3A/v379/X+++/r\n1atXmpiYkGEY6u/vV19fnzY3N7W+vi7HcVQqlRQIBPTb3/7W7yYAAACgC/keTMPhsH73u98pHo9r\nc3NTxWJRhULBu79UKkna6SlNpVIaGBjwuwkAAADoQr4HU2knnD558kSZTEaZTEYbGxvefaFQSJcv\nX9bk5GQrdg0AAIAu1ZJg6orFYorFYq3cBQAAAI4JXyc/AQAAAI1qazA9rKQUAAAATo66gum1a9d0\n+/ZtPX78uOkdv/POO7pw4YJ+85vfNL0tAAAAdL+ag+nGxoaePXumlZUVX65t//HHH6tUKmlxcZGe\nUwAAANQeTB8+fCjJv4L4w8PDMk1TknT37t2mtwcAAIDuVnMwLRQKCgQCGh4e9m3nsVhMpVJJz549\n822bAAAA6E41B9Pt7W1JUn9/v287D4fDkqTNzU3ftgkAAIDuVHMwdceV9vX1+bbznp4eSZLjOL5t\nEwAAAN2p7nJRvb29rWgHAAAATriag6k7UcmPGfkud1uGYfi2TQAAAHSnuoPpo0ePfNu5O+nJz3Gr\nAAAA6E41B9OxsTGVSiXlcjl9//33Te94e3tbKysrvs/0BwAAQHeqOZgODw97p9zj8XjTO/6bv/kb\nSTun8UehNsHcAAAgAElEQVRGRpreHgAAALpbXZOfksmkSqWSLMvSlStXGrpi05s3b/T+++9rY2ND\ngUBAMzMzOnXqVN3bAQAAwPFSVzAdHh7WpUuXvHB68eJFPXjwoOb1Hzx4oIsXL3qhNBqN6oMPPqi7\n0QAAADh+flLvCgsLC5qYmNDq6qocx1EikdD8/LyGh4c1ODioUCik3t5ebW1tybZtbW5uan19Xblc\nTo7jqFQqSZIGBwf129/+1vcHBAAAgO5UdzCVpKWlJS0uLuqLL76QJBWLRa2srGhlZeXA9dxQOjs7\nq2vXrjWyawAAABxTdRfYd01NTenbb7/V2NiYpJ3Qedi/aDSqb7/9llAKAACAPRrqMXWZpqlkMqnZ\n2VkVCgU9e/ZMm5ubXuF80zTV19enwcFBRSIRBYNBXxoNAACA46epYOoKBoOKRqOKRqN+bA4AAAAn\nUMOn8gEAAAA/EUwBAADQEQimAAAA6AgEUwAAAHQEgikAAAA6AsEUAAAAHYFgCgAAgI5AMAUAAEBH\nIJgCAACgIxBMAQAA0BEIpgAAAOgIBFMAAAB0BF+D6RdffKFr1641vP6LFy+0urqqN2/e+NgqAAAA\ndIOf+LmxTCaj7e3tutd7/Pixbt26JcdxvNuSyaQ++OADP5sHAACADuZrMO3p6ak7mK6urmp6elqB\nQEClUsm7PZFISBLhFAAA4ITwNZieO3dOm5ubkqTNzU1tbGzItm2FQiGdP39ep06d2rOOG0ClnV7S\n/v5+LS8va2VlRfPz8y0NptPT08rn8zUt+/Lly5a1AwAAAD4H08uXL+vx48e6du2aCoXCnvt3n57f\n3t6WbdsKBAIaGxvT2NiYt5xt2/ruu+/04MGDloXT3t7elmwXAAAA9fM1mA4ODkqSCoVCxWl5VyKR\nkGVZ+uSTT7zlXOPj4xXLTk1NaXV1VblcrqW9poZheIEYAAAA7eNrMH306JH3/zMzM4rFYgoGg7Jt\nW4VCQbdv31Ymk9Hw8LB+/vOfq1gsesufO3euYluRSESSZNu2n03cwzRNzc7OtnQfAAAAOJyv5aIW\nFxcVCASUTCY1OTmpYDAoaSf8xWIx/fa3v1WpVFIul5Okiln41RiG0fJg2tPT09LtAwAAoDa+BlM3\nRO536n14eFiS9Pz585q3aRhG8w07gBueAQAA0F6+BlPTNCVJ33//fdX73eBa66Qjx3HU19fnT+Oq\n2Nraatm2AQAAUB9fg6k7TnR+fr7q/fPz8woEAgqFQpIqg+Huqz25ZZzcsNsqzMwHAADoDL5Ofpqd\nndXjx4+Vy+VkWZYGBgZ05swZvXr1Squrq16PqTsDv3xW/urqqt555x3vbzfExmIxP5tYYXt7W6Zp\nynEc3blzR/l83mtjOBzWyMiIpqamWrZ/AAAA/ImvwdQ0TX366ae6ffu2Xr16VTFxqbx81NDQUMV6\npVJJ09PTisViMk1TDx8+lG3bOnPmjAYGBvxs4h75fF7pdHrP7ZZlybIsZTIZZbPZusa6/vDDD3uG\nCbx+/brptgIAABxnvgZTSYrFYopEIl7NUsdxvFqhN27c0PLysh49eqTNzU319/drampKd+/e1erq\nqjKZjKSdoBoIBJRKpfxu3h62bWtyclKXL19WOByWZVkqFArecATbthWPx7W0tFTzNr/++mt9+eWX\nrWoyAADAsRQoVauE3waJREK5XE6O48g0TaVSKW8saqvMzc1pcHDQq5lazrbtip7dpaWlqstVs1+P\n6dWrV/X06dOaJnT9j0/+Y037QvP+wyf/vWXb/m//uXUXh0Cl//RfH7S7CQBw4mxuburixYs155vD\n+N5j2qhkMqlkMnmk+zyosL5pmpqZmfF6Tp89e1ZzMD19+rROnz5dcdtbb73VeEMBAABOAF9n5R83\n5ROvWl3oHwAA4KQjmB7AMAxv0hNlpQAAAFqLYFqjcDjc7iYAAAAcay0ZY7q5uan5+XltbGzUdAo8\nEAhoY2OjFU2pyrZt9fT0HFoCynEcOY4jSRoZGTmKpgEAAJxYvgfTlZUV3b59W1Jl7dJOUigU9OzZ\nMy0sLBy6nCTNzMzUVccUAAAA9fM1mNq2rUQiIWlnfGZ/f7/6+vqUy+W0vb2tDz7YKZ1TLBa93tQz\nZ87o0qVLfjbjULFYTIlEQoVCYd+Z9o7j6NatW4pGo1z9CQAA4Aj4Gkzd0krhcFj3799XMBiUtBNE\nHz9+vKcc1OjoqF68eKFf/epXfjajJtFoVPF4XJ999pkikYjXI+o4jh49eqT5+XmNjIwceQkrAACA\nk8rXYLqxsaFAIKDPP//cC6WS1NPTI0l68+aNTp065d1+/fp1ffTRR7p7965+/etf+9mUQ42Pjyuf\nzysej0tSRTANh8NKpVI11y0FAABA83w/lR8IBHTu3LmK28+cOePdX37f4OCgpJ3i9UcdTCORiF6+\nfKlcLqdisehdcaq89xQAAABHx9dgahiGtre39/SMmqapUqmk9fX1PaFV2pnF3y7Dw8Nt2zcAAAD+\nxNc6pu41Up8/f15xu3tKPJ1OV9zuznp3SzIBAADg5PI1mLq1PldXVytuDwaDCoVCevXqlR48eCBp\nZzzqrVu3JIlT5wAAAPD3VP74+Li++OILLS4u6vr161UnOiUSCa+kVKlUUiAQ4HQ6gI6WGphsdxNO\njPhq+vCFABxbvgbTYDCoVCqlYrG4577h4WFdunRJjx8/rrg9Go3q008/9bMZAAAA6EK+X/kpGo3u\ne9/CwoLy+byePXsmwzB0+fJlhUIhv5sAAACALlRzMH377bf1ox/9SI8fP/YmOTUiGo0eGF4BAABw\nMtU1+alUKrWqHQAAADjhfJ2VDwAAADSKYAoAAICO4PvkJwAAOs3/8b9R8uuo/J//NyW/0Dh6TAEA\nANARCKYAAADoCARTAAAAdIS6x5jOz8/LNE3fG/Lxxx/7vk0AAAB0j7qDaT6fb0U7CKYAAAAnXN3B\ntBVF9gOBgO/bBAAAQHepO5jOzMzIMIxWtAUAAAAnWN3BdHh4WH19fa1oCwAAAE4wZuUDAACgIxBM\nAQAA0BEIpgAAAOgIBFMAAAB0BIIpAAAAOgLBFAAAAB2h5nJRfX19FMIHAABAy9QcTJ88edLKdgAA\nAOCE41Q+AAAAOgLBFAAAAB2BYAoAAICOQDAFAABARyCYAgAAoCMQTAEAANARCKYAAADoCARTAAAA\ndASCKQAAADoCwRQAAAAdgWAKAACAjkAwBQAAQEcgmAIAAKAjEEwBAADQEQimAAAA6AgEUwAAAHQE\ngikAAAA6AsEUAAAAHYFgCgAAgI5AMAUAAEBHIJgCAACgIxBMAQAA0BEIpgAAAOgIBFMAAAB0BIIp\nAAAAOsJP2t0AAACAWoR/+r+3uwknhvWHb9qyX3pMAQAA0BEIpgAAAOgIBFMAAAB0BIIpAAAAOgKT\nnyTZtq3l5WXl83nZti3DMGSapq5fv67h4eF2Nw8AAOBEOPE9poVCQUNDQ9re3tbS0pLW1taUSqXk\nOI7i8bimp6fb3UQAAIAT4UQHU8uyNDExoWg0qmQyKdM0ZRiGIpGIlpaWJEn5fF6ZTKbNLQUAADj+\nTnQwnZ+flyTduHFjz32maSoWi1UsBwAAgNY5scHUsiwVCgUZhqFwOFx1mUgkIklyHEeFQuEomwcA\nAHDinNhg6gbN/v7+fZdxg6kkPXv2rOVtAgAAOMlOfDANhUL7LmMYhgzDkCRtb28fSbsAAABOqhMb\nTG3brmm5np6eupYHAABAY05sMC0Wi5Kk3t7eA5dze0zd5QEAANAaJ7bAvuM4kv4UPPfj9pi6y9fi\nhx9+0NbWVsVt33//vSTp9evXNW3j/3nz7zXvD835Xzc3W7bt//d//mvLto1Kmy18HZ0//kvLto1K\nrXod/6d4DY9KKz+LpR/9W8u2jUq1vo5urvnjH//oy35PZDCtJ2QGg8G6t//111/ryy+/rHrfL37x\ni7q3hxb7vy62uwXww0Vex+Pg61a9jv9LazaLvS628rN48ElO+Kje1/EPf/iD/uIv/qLp/Z7IYFqu\n1pBqmmbN2/zlL3+pd999t+K2f/3Xf9U///M/6y//8i/14x//uK42dgvbtnX16lXdv3+/rucLnYPX\n8HjgdTweeB2730l4Df/4xz/qD3/4w4FVjupxIoPpYafvy7mz8evpOT19+rROnz695/azZ8/WvI1u\n9G//tnOK5Wc/+5n6+vra3Bo0gtfweOB1PB54HbvfSXkN/egpdZ3YyU9uON09FnQ/h02SAgAAQHNO\nbDB1JzUdVp/UnY1/XLvgAQAAOsWJDaZu0FxfXz9wObd+6X6XLQUAAIA/Tmwwda/4ZFnWvss4juNN\njiq/PCmq6+3t1d/+7d8y7KGL8RoeD7yOxwOvY/fjNaxfoFQqldrdiHawLEujo6OSpGw2W7VHNJfL\nKR6PKxqNamFh4aibCAAAcKKc2B7TcDjshdFMJlN1mYcPH0qSbty4cWTtAgAAOKlObDCVpM8++0zS\nTjDN5XIV9+VyOeXzec3MzDC+FAAA4Aic2FP5LsuyFI/HZdu2IpGITNOUbdsqFApKJpOKxWLtbiIA\nAMCJcOKDqatQKMi2bTmOI9M0NTw83O4mAQAAnCgEUwAAAHSEEz3GFAAAAJ2DYAoAAICOQDAFAABA\nRyCYAgAAoCP8pN0NQOslEgmZpqmpqam61rNtW8vLy5KkwcHBpi7LWigUtLi4qPX1dTmOo0gkoqmp\nqbq26Wd72sW9mthBTNNUNBrV+Pi4TNP0Zb+Li4uSdi4s0Y3PWyewLEuZTEaFQkHFYtGr4GGapiKR\niGKxmAzDaHczazI6OirLsuouicf7qDrbtr3jm23bknY+x319fRofHz/0uWp0/Uwmo0QiIUl68uTJ\noceLepdv1GHHOfdzMzw83LUlGY/quWy1s2fPStr/CpjtQDA9xizL0vz8vAqFgmZmZupef25uTvl8\n3vu70S+iubk5pdNpSfI+vIVCQYVCQZOTk5qdnT3S9nSKSCSiYDBYcdvm5qYsy1I6nVY6ndbMzEzd\nPyiqmZ+flyTFYrGuf96OmuM4isfjKhQKFbcbhiHbtr26x/Pz88e+9jHvo70WFxe956WcZVmyLEv5\nfF6maerJkyctWb/TRaPRir83Nzf3fG4+++wzSjTCQzA9ZnK5nO7evevVZG2Ue0A0DKOp7RQKBS+U\nLi0teV9mhUJBExMTSqfTOn/+/KEHJb/a00lSqVTVHjbHcXTnzh2l02nNz8/r+fPnWlhYaEMLYdu2\nRkdHvffc5OTknp5s92zA7uCK4y+TyVSE9ampKe+94QYvt5e5Fet3g88//7zqca684yQejyuVShFO\nIYlgeuzYti3LsmSapsbGxrSystJQkLt165ZM05RhGLIsq+H2uAfdVCpV0cMSiUSUTCaVSCQ0Pz9/\n6AHJr/Z0A8MwNDs7q8HBQU1MTCifz2tubq7mnuVqXr586WMLTwbHcbxQahiGstls1dN1kUhEkUhE\nhUKha0/n1Yr30Z84juOdyq12ZsM0TcViMcVisao/Wppdv9uFw2EtLS0pkUgok8koHo93xPvL7Rjo\n7e315WwV6sfkp2NmampKL1++1JMnTzQ7O6uenp66t5HL5WRZVtOn6hzHkWVZMgyjavB0x+S5YbrV\n7ek2bniXpHQ6fewDeae5efOm96Pu/v37h4ZO95LGOBnW19e9/z8swFQ7djW7/nFRPsysE45xxWLR\nO1uF9iCYYo9bt25JOvxgeZhHjx5Jkvr7+/ddxr3voB4Bv9rTjWKxmBd27ty50+bWnBy2bXvjmWOx\nWMdMCkDncCcpNTrhrdn1jwv3eZB4LrCDYIoKi4uLchxH0Wi06d6fZ8+eSZJCodC+y7j7eP78ecvb\n063cQJ7P54/N+NpO51Z/kE7mDyIczv1R7ThOQ6fam13/OHAcx+t44IwDXARTeBzH8U5f3Lhxo+nt\nbW9vS5J6e3v3XcY9ELnLtrI93WpkZMT7/91fYKOjozp79qxyuZyknWEPExMTunDhQkVPhLtcJpPx\nbstkMjp79qwuXLhw4P7Pnj2rs2fPVv3yXFxc1MTEhLedRCJRNTzX2k7LsjQ9Pa0LFy54+x0aGtLc\n3FzFcq3m9paGw+Gmvyxrfey77yt/7Idt250g474e7vruGMaDuGMd3XVGR0f3nXBT7X202+7HcOHC\nBU1MTHiP39Upr3WjyktmVava0Or1u5njOMpkMl7ZskgkolQqdeA67vLue2V0dPTA92G9683NzXnv\nQZe7Ti3HyUY08pjqPUZIO73S5cfp6enpPZ/Hg/h9nD8Mk5/gcUNgNBr15dRlsVg8dBn31E21Zf1u\nT7cyDMOrRvD8+fOq43WLxaImJibq+nIbGRnxDjCFQqHqODb3IGkYRsX9juPo6tWr3pgwt32ZTEaP\nHj3ad6LQQe0sr33o1jl0y8qk0+kjnYzgHkQPGoZSr8NeI/dLWvrT43dLh62srOjp06f7nup89OiR\n7t69603Ucr80MpmMbNvW0tJS1fXcmdFuTVZ3XLhlWdra2qp7wt3ux+e2xS0P55bT6qTXuhmpVEoX\nL16U4ziamJjwatoODw/XNC602fXLTUxMHHoqvB2Bf3R01GuX4zgVbXDH0R/0WHeXa3O3ZVmWEomE\ncrlc1Qon9a53/vx5RSIRFYtF73NY3i4/e3MbfUyNHCMsy9LVq1crguTGxoZXhuywdvp9nK8FwRSS\ndg5YbghpZvZ3OfeDUMu4od2/vlrRnm7W09Mjx3Gq9ixL8sJFOBzWzMyM+vv7D33e3bBZKBS0vLxc\n9cvB/eVb3msryTtYhcNhpVIp7+BUPsM2m83W1U73h8juWqCO4+jRo0e+hsSDlL8X/fxBdNhr1NfX\np5GRkYpC/eVfDDdv3ty3bJhlWRUzu23bViKR8ALh4uJi1aCXyWQUjUa97ZZ/Ya6srNT12Zuenlah\nUJBhGHuqcLhtcN8nnfJaN8swDD19+tR7ztzjlnvsikaj+5ZL8mP9cp3ay3xYuw4bnuQ+N7uPNbZt\ne/fF4/E9P77qXW94eFjDw8OyLEujo6OStO8PumY1+pgaOUa4oXT359Ld10FacZyvBafyIUneKb/J\nycmOGOfTae3pFFtbW1Vvd8fhZrNZRSKRmg8Cbigov3BB+TbdX7zl4SGTyXjVFnbPVk8mk96v+Goz\nbA9qp/sFtjsEG4bRtglIfo7pPew1WlhY0NTUVMXthmF4s5arvUYutwamyzRNLS0tec/Z3bt3q65n\nGEbFF1n5/nb3bh3ErTMsyXt85SKRSEUd4058rRtlGIaWlpa0tramVCqlaDTqvYb5fF4XL148sOeo\n2fVdT5480cuXLw/851b5OEpra2sVbVhbW1M2m9XMzIzW19cVj8c1Ojpa9b2Wy+W8Hzu7e+dM01Q2\nm5VhGCoUChWnwBtd7yg007Z6jxGZTMY7hu3+XJqmqfv37+/bzlYd52tBMIXXqyL5O5az/Bfdfqr1\nqraqPd3MHeqwX0g3DEOff/553dstHxawe8yRe1A0TbMiKLi3X79+veoBxw2x1b5MD2pnec9pOyd5\nVQvLuzmOo6GhoT3/JiYmDtxuI69Ree/hfuV0dl9BzPXZZ5957a32WAYGBvbcVv4eq/V1cCtG1DpJ\nsVNeaz+5ZfEWFha88OUOj5iYmDg05De7frcwDEPhcFhTU1N6+vSpIpGI10u5+73g/qA66MqF7n3l\n46IbXe8otKJt+x0j3GN6eXWXWrXqOF8Lgikqijz7Wa6jlhqqbg9g+bKtak+3chzHO2CfOXOm6jID\nAwMNP1fuAWb3r3O33NfuS2y6X5Dz8/MVkwPcf+5p2v2C0H7tdA/GmUxGFy5c0OjoqHc6+qi5B/Hy\nWpO7uWMid//bT6OvUS1jtfdT/oOiWtv8OhuxsbEhSRocHKxp+U56rVslHA5X9IjVG4CaXb8buL3F\nbgC/efNmxf1uyKql5GD51Q4bXe8otKJt+x0j3M98I2cgWnWcrwVjTE84y7K8N5Y7oHn3/ZK0srKi\n1dVVSTu9MLW80d1enIO+rN373GVb2Z5uVf5lvd8kgfPnzze8/eHhYWUyGRUKBW8sUvlFD8p7VctD\n8u5rYO9W7TU5qJ2xWEw9PT2an5/39m9ZljKZjHcq+KhEo1Hvoga2be8JcIZhVFylJpPJHDoDvpbX\nyLIsPXz4UPl83rceMnfCQrXtHVQxox7utmsNup30WreSOzTBvfTmUa/fLdzH6B7TpcrvjYPeV+UB\nqFgsVoS0etY7ik6QRh9T+d/1HCPq/Vy6WnmcrwXBFJ6D3uTubN16nD9/Xvl8/sBep83NTW/ZVren\nW7k9mX6ULqrGHQPkTjxxZ01X22d5hYAbN274/oOgfAKCO6TD/ZdIJI5sjNz4+LjS6bSknZ6qo9iv\nO6FA2nlNotGoent7ZRhGTWWf9uN+wbRyrHb5rPpadcpr3WrlE1vasX43cB+jG4gMw6g4i7a+vr7v\nj/Ly52X3WbpG12uVZh9TvceIg36UHqTVx/nDcCr/hAuHwwcOlncPGJOTk95ttb5J3Q+dZVlVT0eU\nh0t32Va2pxu5A+Wlg8ckNWtsbMzbn7T/aXzpT6eZDvrB0Sx3DNrS0pJX3/AoJym41yl399vqH0Hu\nF044HNba2pqWlpY0Ozurqampqq9Brcp72Vo50929iEYjz1O7X+tWcy8e0uhlRZtdvxuUl01yewfL\n//+g91V5KaPyf/WudxSaaVsjxwj3M9/I5/IojvP7IZiiZcp726pdTnO/yTXYYVmWV84jFou19Itp\nfHxckrzT+e6BbPesabct0uETV/wat9WuL2R35qm0UzallT1W7sF/ZGSkaj3Gw+xXRsztRQmHwy39\n8nXfP27d1P0c9li6KXwtLi5qenr6wMfk1mWV9j62Ztc/Lspnn7s/kF3Xr1+XJK9G727lF2Fxl21m\nPanyNHorxp422rZGjhHuMKz9PpcHhc6jPs6XI5iiKY7jKJfL7XsVCbeXL51OVyyTy+W8D18rewK7\nkeM4Wlxc9GrpuUWoW6n8x0H5DOtqYcYt/u04TkXBZ1cul9PQ0NCe8cGHca8osvsA6r5P2lE2bGlp\nyTultd9ViSzL8i6/26i+vj5Je79A3Lqih8lkMhWfL9u2K0rwuLPzW8U9rSjtFAEv76l1y46Njo56\nr2Unvtb1ev78ufL5vPdYcrmcd3bIsiwtLi56VxFye4X9XP84mJub8ypZRCKRPXVzp6amFA6Hqx5r\nyuuN7n5+Gl1Pqjx17h7D3Kuj+aHRtjVyjCivdzoxMbFnXwcdW1p1nK8FY0yPGfdKLq7yiUTlXxZ+\nTS5wCwFLO/XqdgeZ4eFhTU5OKp1OKx6P7ykhNTk5WfVKRifB7hmo0s6Y2/IDwOTk5JFdYGBkZMS7\nioj0p16walKplG7evKl8Pu9d2aWnp6fhcVvu7NPy4uLlVzCS1JYxh6ZpVhRAT6fT3vNTTaO9Wjdu\n3PAmMwwNDVWMK6ylpzMcDlf9fEk7P/yO4ozEwsKCpqenlc/nvbCx+zUcGBjo2Ne6Xm45nHw+X/FY\ndguHw1XrRTa7freodpzb2NioOFa4FxKo5v79+97nzw1t5fa7nGmj6xmG4Y2ZTiQSFT2G+9XYrbb9\n3dbW1ppqW6PHiFQq5ZUb230Vrmg0emB9ZL+P87UimB4ztm1Xnb1Z78QEP83OzmpwcFCLi4te2yKR\niKampo7t6ala7HdAME1T0WhU4+PjR9pz5M6MlfZegnQ3tzC7+4Xq9vSEw2ENDAzoxo0bdZ06Nk1T\na2trevTokdcj4F4mMxQKaXZ2tm29aG5JG3fWuHuFHvcLrK+vT4ODg1VPsdUqHA5raWlJ8/PzsixL\nxWJRpmlqZmZGsVjs0Ot0DwwMKJVKaW5uzivd1N/ff+SfsYWFBeVyOd29e9f7gRUOh9Xf31/xpd6p\nr3U93M+AbdtaXl72wpZbxSEUCuny5cv7/vBudv1uUe0459Yy3f2+qMb9/LlnBdzTz/39/RoeHt53\nfGWj60k7gezWrVuyLEs9PT0aGBjQ+Pj4vu2s93R2I21r9BgRiUSUzWZ1584dr+qBe2zo7+8/MJj6\nfZyvVaBUKpV83yoAoOXcU2xH2bMOAK3EGFMAAAB0BIIpAAAAOgLBFAAAAB2BYAoAAICOQDAFAABA\nR2BWPgAAADoCPaYAAADoCARTAAAAdASCKQAAADoClyQF6jQ0NORd3nVmZkZTU1Mt3V8mk1EikZAk\nPXnypOWXazx79qz3/y9fvqxpnfI2ZrPZPZfuO+rHgL1yuZx3CVD3/WuapgzD0MDAgC5fvnzgpSHR\nXuXHHT/U+tkGjhrBFKiDZVkVXw6ZTKblwRRoRi6X061bt6pez9t9L1uWpXQ6rUgkoqWlpaNuIgB4\nCKZAHTKZTMXfbu8TPYDoRNPT08rn897f0WhUly9flmmaKhaLsm1blmXp0aNHchyH93EHO+wHQy6X\n0/z8vKSd13l2dvYomgX4jmAK1OHRo0eSdk7hu18Cy8vLfAmg40xMTKhQKEiSwuGwUqnUvsEzmUxq\ncXGRYNrBDnttDMOoWJbXEt2KyU9AjQqFgnc6NBaLeQf+lZWVdjYL2GNxcbEilGaz2UODytTUlIaH\nh4+ieQCwL4IpUKNcLidp54veMAxFo1FJkuM4siyrnU3DEZuentbZs2c1Ojra7qbsYdu215tvGIbu\n37/f3gb5pJOf82q6rb1ApyCYAjVyx5eOjIxIkgYHB/fcB7Tb4uKi9/8zMzMVp3gBoNMRTIEauL2l\nkhSJRCr+K/1p7CnQTo7jeD+SDMNQLBZrc4sAoD4EU6AGDx8+lLQzqaC81mP56Xx3TB/QLuXvQbdn\nHwC6CcEUqIFbcscNoq7Lly97/7+8vFzTtjKZjEZHR3XhwgWdPXtWFy5c0NDQkObm5hoaq1ooFHT2\n7FlvW34W4W6lxcXFiudhdHS0ome62vLu49zveSpfptrzUH6/4zhyHEdzc3MaGhrynr+JiYmq289k\nMi3HhFkAAAr2SURBVN667vvBsizvNvff7h8ofrS7VuX7Lu/R98vu18x931arkVq+zlE/56799nXQ\nj8h2trcdHMep+rpOT0/X/F60bVvT09PeczQ0NKRMJiPHcZTL5bz7Lly4oLm5uYp1/T4eovtRLgo4\nRHlYGh8fr7ivfBZzeb3IahzH0ejo6J6Dvfvll06nlU6n67oii2VZmpiY8P6+f/9+x5eJWV5e1srK\nyp4wY1mW4vG4Jicnj6T81vr6uuLxeEU73J7v0dFRLS0ttSTctVL5e8vPqzhZlqWrV6/uec1s2/be\nt8lk8tChA0f5nBcKhYrPRvm+CoWCYrGYkslkx7S3HXK5nOLx+J7b3frM+Xz+0Ne1/Kpu5esnEok9\nt0vSxsaGpNYcD3E80GMKHMIds7dfbcDyXtSDevzm5+e9g3AymdTa2ppevnypbDarVCqlaDRaV6i0\nLKtixu/S0lJXXFIynU6rv79f2WxWa2trymazFV986XT6SHqUJiYm1NPTo1QqpbW1tT0ho3wSkbRT\nIuzly5d6+fKl9zyHw2HvNvdfO4NK+Zd8T0+PL9t032eO48gwDCWTSWWzWT158qSiNmoikTh0EuBR\nPeflP9hM01QqldKTJ08q3muZTGbP/trV3nYpFouSpMnJSS0tLVUck9z2JxKJfXtO3QAq7RwHnzx5\nopcvX1YE/kgkUvHY3QsF+H08xPFBjylwgPKxo/v1GoyPj3u9pQ8fPty3FqS7nWg0WrGtcDiscDhc\nVw1J27Z19epV7+9u6rnZ3VMVDoeVTCYViUS83pvFxcWWPx7DMJTNZr1Z65FIRJFIxLsmeSedbm1E\nsVj0ZUa++5qYplnxfLm3DQ8Pe1eYSiQSikQi+waKo3rO3c9GtUusJpNJBYNBpdNp3b1798BLCh/3\n98jIyIhGRkb2vE/C4bDu37+vixcvekMZFhYW9qzvhlLTNCvuj8VichxH8/PzKhQKVa+O5+fxEMcL\nPabAAcpn2+93oCwPUPl8ft/xdm7vRLPcU2DuflKpVNeEUmn/gD88POw9DvfLrJWqfSFLlT3g3TJe\n11X+5e9H2zOZTEWv1n5B9/PPP/fu2z2GsNxRPOfu2EZp57Px/7V39rppc2Ec/78XUCs3cHoBdTsy\nwFokUMcM8Vokom5hIVu6pKsntkIkMtYLY2UkWJ2BMfUNlF5A5BvIO0TPycHxJ7EDIf+fhIQSsI+P\nD895/Hwm8e3bNwD5SYuHuEZMLMtKvaeWZeHjx48AHt3vcf78+QMgOZ7Z/J0nxYpWJQ/J4UHFlJAM\n8tz4grlRpZWOajabAKAtS9sE9seV0uFweFCWhbzNrErSlPmjo6Naz1sndSimwIOSkvXwY1nWxvpO\n4yXm3AynOT4+RrvdfvIyQ2Cy5ukQ10gZZD2lzZHIoSTZaCq8Sd+vQh6Sw4SufEJSWK/XWliu12s0\nGo3Uz5pWUt/3E62C5+fnuLm50bUmZdMX92CWS1GIJ6Dc3t4Wvp7XQNWKVdFzHQqtVkuvqyo2ejmG\nWM6y+PTp00YmelK880vMubluiqyhv3//pv7vENdIGmI9lsSnu7s73NzcZH7HsixEUZQ4z3mJeFXI\nQ3KYUDElJIV4IlNWSRyTIAh0ooiJUgrL5RIXFxcbViXJEh6Px7i+vs5MYJIxyIYwn8/h+36i1VTi\n/rJIyniVY5fB/Pxz4hpNReDu7m7r47xV4k0f8rLOi1JEQTPv+y7dtHLuIln35EHOjcfjrR5kTk5O\nUpMVzb8lPdhUIQ/JYUJXPiEpyBN8UlZt0su0kqZlJ1uWhdFohNVqhcvLS3Q6Hb2hR1GUWJInTqfT\nwXK51N/7/v17aUUyi22slqYS+ZxscFOhef/+/dbHeatYlrXR9KGqVrllLY9VVQTYBjm3xD+SdM7O\nzjAYDBCGIZRSuuKCZMjnlf+SWF2pYyrrxPd9nRiVFZtchTwkhwcVU0ISEHcWkJ6sE8f8XF6LUmkX\naQpl4EEY//z5M/V7rVYLo9EIlmXhx48f+jsXFxdPPjsajXKV6SQk9gso7g4Wl59S6lkWU/N8b8mN\nWiVmDVjXdZ+1sYu1qoiSZyqvu7x3Hz58AFB/jPJrx/d9bam8vLzEYrGA4ziwbbvwb9h88JnP57rA\nvlRycBynkPzcVh6Sw4SKKSEJmF2cirZ2NAV6GIalYiQdx8lNNACw4ZrsdrvaOiYu/Sowu1kVsbiZ\nsbhFNqEsN+94PNbvi8Q1xnmpmFuxylVlzaly3EopDIdDAI9Wp22RtS8dfNKQYuzAw8NTFWWq4hSd\nc3P95tUprZOq10jVmK72tN9tXjiNPIAvFgv0+320Wi3Ytg3HcTCdTrcOpSgqD8lhQsWUkAS23WRP\nTk70+/hGbpaxSUIEcJmMX7NMT1Uufdu2tcIbBEGuwisuO8uyCiUspB1vMploBbff7z+Z97wYRlM5\neimSNs34PdjFuE9PT3W8qVkgPwvf99Fut58cx1xfaddrdg8Spbgu8ua82+1qpcZ13UzLqVkOqy6K\nrJFd8O7dO/0+bY7SykQJcm1KKZyfn2M6nWI2m+m6xFnUIQ/JYUDFlJAYprWzbCkms2Vp3Nroui4a\njYbukCPnibdOLBo6AKCQS38bTIV3MBgkWk6jKNroO55WMzKO53k4OztDGIY6E7jX68F1XQAP1ySx\nayame3gymehNTax5ZgmguhF3MQBd6kbGEJ+rXY17Op3qB4wwDPXa830fYRgiDEMEQYDJZIJ2u43B\nYID1ev1EWZD7GkUR2u02JpMJgiBAGIbwPA+fP3/Wis1wOKwtWaXMnJtF9Y+Pj3XfdVlvcs1ZXY1e\ncry7wLQsf/36Fb7v63agMs68uRGvhszxZDLRL8/z9DGTqEMeksOAWfmExDA3jaJufEHqnUqMqlk2\nRymlN/M0+v1+6Y1dXPrz+Rzz+RxBEDy74L50vOn1errtoOd5aDabODo6wu3t7YaVr0yRf8dx4Hle\nopXQsixcX18nWqnFei3KRbx8l23baDabuLq6Knm15fny5Ys+j1nqBnhw4ZqW412OezQawfM8HWsa\nH2ucJEu1dE+SnvHyABFnOBzWWuKnzJxLlypJnpG+63Fs264tHrbMeHeBeEakKYhp9RZElqVxenqq\nH1KyLNOSWGXKiLrkIXn90GJKSAyJm9o2Vs58wv/9+7d+P5vNdK9uMx5VKYVOp4PpdLqRuFKGuIWz\nClehUkrHjgEPVrerqyu4rrsR6rBYLEpZlh3HwWq10vMAPCY/LJfLzI1oNpvpzc2yLL25igvxpTL5\npY2qJHuZ44i3wNz1uGVeRTEw17SMpd/vY7Vapa6/VquF1Wr1xCKqlEK/38disahd0So757Ztb4xZ\nrjs+93UppmXHuwtGoxEcx9FzE18PZuOQJIrG8K7Xa/R6vY0wnjrlIXnd/Hd/f3+/60EQQvYfKb4d\nRRGUUrUluRBC9h/xogCPHpO4PBCLqNlBbLVavfhYyeuCiikhhBBCStFoNBBFUaFGBp7n6STJ2WxG\n9zzJhK58QgghhJRCwoWKhEKYpd922RWMvA6omBJCCCGkFKKQ5jUTATYTSrepT0zeFlRMCSGEEFIK\nKSMWhiHa7XZifWIp/SSKaVZ7UkIExpgSQgghpDRhGOr6t4LZ697823A4ZE1SUggqpoQQQgjZmiAI\n8OvXL/z792+jcodSCt1ulwopKQUVU0IIIYQQshcwxpQQQgghhOwFVEwJIYQQQsheQMWUEEIIIYTs\nBVRMCSGEEELIXkDFlBBCCCGE7AX/A293V48+D+iwAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x120c067d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = [0.032580157530432016, 0.04248548014957435, 0.08123160155939216, 0.175431617471557, 0.6682711432890445]\n",
    "x = [20.879,10.631,4.054,3.592,.938]\n",
    "y = [\"14.04\",\"Drivers\",\"Graphics\", \"SSH\", \"BootLoader\"]\n",
    "# ax = sb.barplot(y,x,palette=\"magma\",saturation=1)\n",
    "sb.set_context(rc={\"font.size\":40,\"axes.titlesize\":40,\"axes.labelsize\":40}) \n",
    "g = sb.barplot(\n",
    "    y,\n",
    "    x,\n",
    "    palette=list(reversed(sb.mpl_palette(\"inferno\", 6)))[1:],  # sequential color palette\n",
    "    )\n",
    "axs = g.axes\n",
    "axs.set_ylabel('Tag Count (x1000)',size=35)\n",
    "axs.set_xlabel('Ask-Ubuntu Content Tags',size=35)\n",
    "g.tick_params(labelsize=30)\n",
    "# g.map(\n",
    "#     sb.plt.plot,\n",
    "#     'Dominant Behavior',\n",
    "#     'User Fraction',\n",
    "#     linewidth=4,\n",
    "#     marker='o',\n",
    "#     mfc='w',\n",
    "#     mec='k',\n",
    "#     mew=2).set(\n",
    "#         xticks=np.arange(1, 10, 0.5), ylim=[0.7, 0.9],\n",
    "#         yticks=np.arange(0.7, 0.9, 0.05))\n",
    "\n",
    "# # g.ax.set_ylim([0.7, 0.90])\n",
    "# g.ax.set_yticks(np.arange(0.7, 0.9, 0.01), minor=True)\n",
    "# g.ax.set_xticks(np.arange(1, 9.5, 0.25), minor=True)\n",
    "\n",
    "\n",
    "# g.set_ylabels(r'Area Under the Curve', fontsize=20)\n",
    "# g.set_xlabels(r\"Gibbs Iterations ($\\times 100$)\", fontsize=20)\n",
    "# 20\n",
    "# g.ax.tick_params(\n",
    "#     direction='in', length=6, width=2, colors='k', which='major', labelsize=12)\n",
    "# g.ax.tick_params(\n",
    "#     direction='in', length=4, width=1, colors='gray', which='minor', labelsize=12)\n",
    "\n",
    "# g.add_legend()\n",
    "# g.despine(trim=10)\n",
    "axs.grid(False)\n",
    "sb.plt.tight_layout()\n",
    "fig = g.get_figure()\n",
    "fig.savefig(\"content_skew.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfgAAAH4CAYAAACmKP9/AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11fa00f10>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import math\n",
    "filename = 'interaction_count_reduced.csv'\n",
    "temporal_presence = pd.read_csv(\n",
    "    filename,\n",
    "    header=None,\n",
    "    names=['Dataset', 'Interactions', 'Fraction of users', 'percent'],\n",
    "    dtype={\n",
    "        'Dataset': 'string',\n",
    "        'Iterations': 'int32',\n",
    "        'AUC': 'float64'\n",
    "    }\n",
    ")\n",
    "g = sb.FacetGrid(\n",
    "    temporal_presence,\n",
    "    sharey=True,\n",
    "    hue='Dataset',\n",
    "    palette=list(reversed(sb.mpl_palette(\"magma\", 6)))[1:3],  # sequential color palette\n",
    "    aspect=1,\n",
    "    legend_out=False,\n",
    "    size=8)\n",
    "axs = g.axes\n",
    "\n",
    "g.map(\n",
    "    sb.plt.plot,\n",
    "    'Interactions',\n",
    "    'percent',\n",
    "    linewidth=4,\n",
    "    marker='o',\n",
    "    mfc='w',\n",
    "    mec='k',\n",
    "    mew=2).set(\n",
    "        xticks=np.arange(0, 22, 10), ylim=[-2, 45],\n",
    "        yticks=np.arange(0, 45, 10))\n",
    "\n",
    "# g.ax.set_ylim([0.7, 0.90])\n",
    "# g.ax.set_yticks(np.arange(0.7, 0.9, 0.01), minor=True)\n",
    "# g.ax.set_xticks(np.arange(1, 9.5, 0.25), minor=True)\n",
    "g.ax.set_yticks(np.arange(1, 45, 1), minor=True)\n",
    "g.ax.set_xticks(np.arange(1, 20, 1), minor=True)\n",
    "g.ax.grid(False)\n",
    "\n",
    "g.set_ylabels(r'User Percentage', fontsize=30)\n",
    "g.set_xlabels(r'Interaction Count', fontsize=30)\n",
    "g.ax.tick_params(\n",
    "    direction='in', length=6, width=2, colors='k', which='major', labelsize=25)\n",
    "g.ax.tick_params(\n",
    "    direction='in', length=4, width=1, colors='gray', which='minor', labelsize=25)\n",
    "g.add_legend(fontsize=24)\n",
    "g.despine(offset=15)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "sb.plt.tight_layout()\n",
    "g.savefig('interaction_count.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

